Separating the linearized Einstein equations in Kerr

A direct separation of the linearized Einstein equations in Kerr is presented. The trace of the perturbed metric is found to obey the spin-0 perturbation equation and so is irrelevant for the spin-2 perturbations. By combining the traceless condition, the Killing-Yano symmetry, a parity requirement, and the de Donder gauge condition, it has been found possible to reduce the linearized Einstein equations in Kerr to a manageable level, thereby enabling the direct separation of the equations and the derivation of a unique set of decoupled mode functions for the spin-2 perturbation of the Kerr black hole.

==> Supplemental_Eq_33_repA.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{A1[r, x] -> -2*cM*m*(-(m*r^4*w) - 2*a*cM*m*r*x + (2*I)*a^2*m^2*r*x - 
     (6*I)*a^3*m*r*w*x - (4*I)*a*m*r^3*w*x - 2*a*cM*r*x^2 + 2*a*r^2*x^2 + 
     (2*I)*a^3*m*r*w*x^3 + a^4*m*w*x^4) + 
   2*cM*m*((-I)*a*r^2*w - 2*a*m*r*x + 2*a^2*r*w*x + r^3*w*x + I*a^3*w*x^2 + 
     (4*I)*a*r^2*w*x^2 + a^2*r*w*x^3)*rp[r, x] + 
   2*m*w*(I*a*m^2 - (3*I)*a^2*m*w - 2*a*r*w - I*m*r^2*w - I*a^2*w*x - 
     I*r^2*w*x - I*a*x^2 + (2*I)*a^2*m*w*x^2 + 2*a*r*w*x^2)*rn[r, x]^2*
    rp[r, x]^2 + 2*a*cM*w*(a*r^2 - 2*m*r^4*w - 4*a*cM*m*r*x + (2*I)*r^3*x - 
     (6*I)*a^3*m*r*w*x - (8*I)*a*m*r^3*w*x + (2*I)*a^2*r*x^3 - 
     (2*I)*a^3*m*r*w*x^3 - a^3*x^4 + 2*a^4*m*w*x^4)*Y[x] + 
   2*cM*w^2*(I*a^2*r^2 + (3*I)*r^4 + 2*a*r^3*x - I*a^4*x^2 - I*a^2*r^2*x^2)*
    rp[r, x]*Y[x] + a*(-2 + sss)*w*(a + I*r*x)*rn[r, x]*rp[r, x]^2*Y[x] + 
   w*((-I)*a*m*sss - (2*I)*a^2*w - (2*I)*r^2*w + I*a^2*sss*w + I*r^2*sss*w + 
     (6*I)*a^3*m*w^2 + 4*a^2*r*w^2 + (4*I)*a*m*r^2*w^2 + 2*r^3*w^2 + 
     (2*I)*a^3*w^2*x + (2*I)*a*r^2*w^2*x - (2*I)*a^3*m*w^2*x^2 - 
     2*a^2*r*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   cM*sss*w*rn[r, x]*rp[r, x]^3*Y[x] - 2*a^2*cM*w*x^2*X[r]*Y[x] - 
   2*a^2*cM*w^2*(-(r^4*w) - 2*a*cM*r*x - (2*I)*a^3*r*w*x - (4*I)*a*r^3*w*x - 
     (2*I)*a^3*r*w*x^3 + a^4*w*x^4)*Y[x]^2 - (2*I)*a^2*(a^2 + r^2)*w^4*
    rn[r, x]^2*rp[r, x]^2*Y[x]^2, 
 A2[r, x] -> -2*cM*m*(-(m*r^4*w) + 2*a*cM*m*r*x + (2*I)*a^2*m^2*r*x - 
     (6*I)*a^3*m*r*w*x - (4*I)*a*m*r^3*w*x - 2*a*cM*r*x^2 + 2*a*r^2*x^2 + 
     (2*I)*a^3*m*r*w*x^3 + a^4*m*w*x^4) + 
   2*cM*m*(I*a*r^2*w + 2*a*m*r*x - 2*a^2*r*w*x - r^3*w*x - I*a^3*w*x^2 - 
     (4*I)*a*r^2*w*x^2 - a^2*r*w*x^3)*rp[r, x] + 
   2*m*w*((-I)*a*m^2 + (3*I)*a^2*m*w - 2*a*r*w + I*m*r^2*w - I*a^2*w*x - 
     I*r^2*w*x + I*a*x^2 - (2*I)*a^2*m*w*x^2 + 2*a*r*w*x^2)*rn[r, x]^2*
    rp[r, x]^2 + 2*a*cM*w*(a*r^2 - 2*m*r^4*w + 4*a*cM*m*r*x + (2*I)*r^3*x - 
     (6*I)*a^3*m*r*w*x - (8*I)*a*m*r^3*w*x + (2*I)*a^2*r*x^3 - 
     (2*I)*a^3*m*r*w*x^3 - a^3*x^4 + 2*a^4*m*w*x^4)*Y[x] + 
   (2*I)*cM*w^2*(-(a^2*r^2) - 3*r^4 + (2*I)*a*r^3*x + a^4*x^2 + a^2*r^2*x^2)*
    rp[r, x]*Y[x] + a*(-2 + sss)*w*(a + I*r*x)*rn[r, x]*rp[r, x]^2*Y[x] + 
   w*(I*a*m*sss + (2*I)*a^2*w + (2*I)*r^2*w - I*a^2*sss*w - I*r^2*sss*w - 
     (6*I)*a^3*m*w^2 + 4*a^2*r*w^2 - (4*I)*a*m*r^2*w^2 + 2*r^3*w^2 + 
     (2*I)*a^3*w^2*x + (2*I)*a*r^2*w^2*x + (2*I)*a^3*m*w^2*x^2 - 
     2*a^2*r*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   cM*sss*w*rn[r, x]*rp[r, x]^3*Y[x] - 2*a^2*cM*w*x^2*X[r]*Y[x] - 
   2*a^2*cM*w^2*(-(r^4*w) + 2*a*cM*r*x - (2*I)*a^3*r*w*x - (4*I)*a*r^3*w*x - 
     (2*I)*a^3*r*w*x^3 + a^4*w*x^4)*Y[x]^2 + (2*I)*a^2*(a^2 + r^2)*w^4*
    rn[r, x]^2*rp[r, x]^2*Y[x]^2, 
 A3[r, x] -> -(cM*((-2*I)*cM*m*r^3*sss + 4*a^2*cM*m*r^2*w - 
      (4*I)*a*cM*r^3*w - 6*a^2*m*r^3*w + 6*cM*m*r^4*w - 4*m*r^5*w + 
      4*a^3*r^3*w^2 - 4*a*r^5*w^2 + (2*I)*a^2*cM*r*sss*x - 
      (3*I)*a^2*r^2*sss*x + (2*I)*cM*r^3*sss*x - I*r^4*sss*x + 
      (8*I)*a^3*cM*m*r*w*x - 2*a^2*cM*r^2*w*x - (24*I)*a^3*m*r^2*w*x + 
      (8*I)*a*cM*m*r^3*w*x - 6*cM*r^4*w*x - (8*I)*a*m*r^4*w*x + 
      (18*I)*a^4*r^2*w^2*x - (4*I)*a^2*r^4*w^2*x - (4*I)*r^6*w^2*x + 
      (2*I)*a^2*cM*m*r*sss*x^2 - 4*a^4*cM*m*w*x^2 - (4*I)*a^3*cM*r*w*x^2 + 
      18*a^4*m*r*w*x^2 - 8*a^2*cM*m*r^2*w*x^2 - (4*I)*a*cM*r^3*w*x^2 + 
      10*a^2*m*r^3*w*x^2 - 12*a^5*r*w^2*x^2 - 8*a^3*r^3*w^2*x^2 + 
      12*a*r^5*w^2*x^2 + I*a^4*sss*x^3 - (4*I)*a^2*cM*r*sss*x^3 + 
      (3*I)*a^2*r^2*sss*x^3 + 2*a^4*cM*w*x^3 + (8*I)*a^5*m*w*x^3 - 
      (16*I)*a^3*cM*m*r*w*x^3 + 6*a^2*cM*r^2*w*x^3 + (24*I)*a^3*m*r^2*w*x^3 - 
      (6*I)*a^6*w^2*x^3 - (44*I)*a^4*r^2*w^2*x^3 - (4*I)*a^2*r^4*w^2*x^3 + 
      2*a^4*cM*m*w*x^4 + (12*I)*a^3*cM*r*w*x^4 - 10*a^4*m*r*w*x^4 + 
      28*a^5*r*w^2*x^4 + 20*a^3*r^3*w^2*x^4 + (8*I)*a^6*w^2*x^5 + 
      (22*I)*a^4*r^2*w^2*x^5 - 8*a^5*r*w^2*x^6 - (2*I)*a^6*w^2*x^7)) - 
   cM*(I*a^2*m*r*sss + I*m*r^3*sss + (2*I)*a^3*r*w + (6*I)*a^3*m^2*r*w + 
     (2*I)*a*r^3*w + (4*I)*a*m^2*r^3*w - (6*I)*a^4*m*r*w^2 - 
     (8*I)*a^2*m*r^3*w^2 + (4*I)*m*r^5*w^2 - a^3*m*sss*x + a*m*r^2*sss*x - 
     2*a^4*w*x - 6*a^4*m^2*w*x + 10*a^2*r^2*w*x + 4*r^4*w*x + 6*a^5*m*w^2*x - 
     4*a*m*r^4*w^2*x - (2*I)*a^2*m*r*sss*x^2 - (2*I)*a^3*r*w*x^2 - 
     (6*I)*a^3*m^2*r*w*x^2 - (2*I)*a*r^3*w*x^2 + (12*I)*a^4*m*r*w^2*x^2 + 
     (20*I)*a^2*m*r^3*w^2*x^2 - 2*a^4*w*x^3 + 2*a^4*m^2*w*x^3 - 
     10*a^2*r^2*w*x^3 - 4*a^5*m*w^2*x^3 - 4*a^3*m*r^2*w^2*x^3 + 
     (2*I)*a^4*m*r*w^2*x^4 - 2*a^5*m*w^2*x^5)*rp[r, x] + 
   2*a*cM*m*(cM*m + I*a*m^2 - cM*x + r*x)*rp[r, x]^2 - 
   2*a*cM*m^2*rp[r, x]^3 + 2*w^2*(a + I*r*x)*(-3*a^2 - r^2 - I*a*r*x + 
     a^2*x^2)*rn[r, x]*rp[r, x]^3 - 2*m*w^2*(a*m - 2*a^2*w - r^2*w + 
     a^2*w*x^2)*rn[r, x]^3*rp[r, x]^3 + (2*I)*w^2*(m + a*w + I*r*w*x)*
    rn[r, x]^3*rp[r, x]^4 - 2*a*cM^2*w*(I*r^3*sss - a^2*r^2*w - 3*r^4*w - 
     (2*I)*a^3*r*w*x - (4*I)*a*r^3*w*x - I*a^2*r*sss*x^2 + a^4*w*x^2 + 
     3*a^2*r^2*w*x^2 + (6*I)*a^3*r*w*x^3)*Y[x] - 
   2*a*cM*w^3*(I*a^4*r + (2*I)*a^2*r^3 - (2*I)*r^5 - a^5*x + 2*a*r^4*x - 
     (2*I)*a^4*r*x^2 - (8*I)*a^2*r^3*x^2 + 2*a^3*r^2*x^3 - (3*I)*a^4*r*x^4 + 
     a^5*x^5)*rp[r, x]*Y[x] + a*cM*(a + I*r)*(I*a + r)*sss*w*rp[r, x]^2*
    Y[x] - 2*a*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^3*Y[x], 
 A4[r, x] -> -(cM*((2*I)*cM*m*r^3*sss + 4*a^2*cM*m*r^2*w + (4*I)*a*cM*r^3*w - 
      6*a^2*m*r^3*w + 6*cM*m*r^4*w - 4*m*r^5*w + 4*a^3*r^3*w^2 - 
      4*a*r^5*w^2 + (2*I)*a^2*cM*r*sss*x - (3*I)*a^2*r^2*sss*x + 
      (2*I)*cM*r^3*sss*x - I*r^4*sss*x + (8*I)*a^3*cM*m*r*w*x + 
      2*a^2*cM*r^2*w*x - (24*I)*a^3*m*r^2*w*x + (8*I)*a*cM*m*r^3*w*x + 
      6*cM*r^4*w*x - (8*I)*a*m*r^4*w*x + (18*I)*a^4*r^2*w^2*x - 
      (4*I)*a^2*r^4*w^2*x - (4*I)*r^6*w^2*x - (2*I)*a^2*cM*m*r*sss*x^2 - 
      4*a^4*cM*m*w*x^2 + (4*I)*a^3*cM*r*w*x^2 + 18*a^4*m*r*w*x^2 - 
      8*a^2*cM*m*r^2*w*x^2 + (4*I)*a*cM*r^3*w*x^2 + 10*a^2*m*r^3*w*x^2 - 
      12*a^5*r*w^2*x^2 - 8*a^3*r^3*w^2*x^2 + 12*a*r^5*w^2*x^2 + 
      I*a^4*sss*x^3 - (4*I)*a^2*cM*r*sss*x^3 + (3*I)*a^2*r^2*sss*x^3 - 
      2*a^4*cM*w*x^3 + (8*I)*a^5*m*w*x^3 - (16*I)*a^3*cM*m*r*w*x^3 - 
      6*a^2*cM*r^2*w*x^3 + (24*I)*a^3*m*r^2*w*x^3 - (6*I)*a^6*w^2*x^3 - 
      (44*I)*a^4*r^2*w^2*x^3 - (4*I)*a^2*r^4*w^2*x^3 + 2*a^4*cM*m*w*x^4 - 
      (12*I)*a^3*cM*r*w*x^4 - 10*a^4*m*r*w*x^4 + 28*a^5*r*w^2*x^4 + 
      20*a^3*r^3*w^2*x^4 + (8*I)*a^6*w^2*x^5 + (22*I)*a^4*r^2*w^2*x^5 - 
      8*a^5*r*w^2*x^6 - (2*I)*a^6*w^2*x^7)) + 
   cM*(I*a^2*m*r*sss + I*m*r^3*sss + (2*I)*a^3*r*w + (6*I)*a^3*m^2*r*w + 
     (2*I)*a*r^3*w + (4*I)*a*m^2*r^3*w - (6*I)*a^4*m*r*w^2 - 
     (8*I)*a^2*m*r^3*w^2 + (4*I)*m*r^5*w^2 - a^3*m*sss*x + a*m*r^2*sss*x - 
     2*a^4*w*x - 6*a^4*m^2*w*x + 10*a^2*r^2*w*x + 4*r^4*w*x + 6*a^5*m*w^2*x - 
     4*a*m*r^4*w^2*x - (2*I)*a^2*m*r*sss*x^2 - (2*I)*a^3*r*w*x^2 - 
     (6*I)*a^3*m^2*r*w*x^2 - (2*I)*a*r^3*w*x^2 + (12*I)*a^4*m*r*w^2*x^2 + 
     (20*I)*a^2*m*r^3*w^2*x^2 - 2*a^4*w*x^3 + 2*a^4*m^2*w*x^3 - 
     10*a^2*r^2*w*x^3 - 4*a^5*m*w^2*x^3 - 4*a^3*m*r^2*w^2*x^3 + 
     (2*I)*a^4*m*r*w^2*x^4 - 2*a^5*m*w^2*x^5)*rp[r, x] + 
   2*a*cM*m*(cM*m - I*a*m^2 + cM*x - r*x)*rp[r, x]^2 - 
   2*a*cM*m^2*rp[r, x]^3 + 2*w^2*(a + I*r*x)*(-3*a^2 - r^2 - I*a*r*x + 
     a^2*x^2)*rn[r, x]*rp[r, x]^3 - 2*m*w^2*(a*m - 2*a^2*w - r^2*w + 
     a^2*w*x^2)*rn[r, x]^3*rp[r, x]^3 + 2*w^2*((-I)*m - I*a*w + r*w*x)*
    rn[r, x]^3*rp[r, x]^4 - 2*a*cM^2*w*((-I)*r^3*sss - a^2*r^2*w - 3*r^4*w - 
     (2*I)*a^3*r*w*x - (4*I)*a*r^3*w*x + I*a^2*r*sss*x^2 + a^4*w*x^2 + 
     3*a^2*r^2*w*x^2 + (6*I)*a^3*r*w*x^3)*Y[x] + 
   2*a*cM*w^3*(I*a^4*r + (2*I)*a^2*r^3 - (2*I)*r^5 - a^5*x + 2*a*r^4*x - 
     (2*I)*a^4*r*x^2 - (8*I)*a^2*r^3*x^2 + 2*a^3*r^2*x^3 - (3*I)*a^4*r*x^4 + 
     a^5*x^5)*rp[r, x]*Y[x] + a*cM*(a - I*r)*((-I)*a + r)*sss*w*rp[r, x]^2*
    Y[x] - 2*a*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^3*Y[x], 
 A5[r, x] -> 2*cM*(a*cM*m^2*r^2 - I*a^2*m^3*r^2 - 2*a^2*cM*m*r^2*w + 
     (3*I)*a^3*m^2*r^2*w + (2*I)*a*r^4*w + 3*cM*m*r^4*w + I*a*m^2*r^4*w + 
     a*cM*m*r^2*x - a*m*r^3*x - 2*a^4*r*w*x + 3*a^2*cM*r^2*w*x - 
     5*a^2*r^3*w*x + 2*a^2*m^2*r^3*w*x + 3*cM*r^4*w*x - 3*r^5*w*x - 
     a^3*cM*m^2*x^2 + I*a^4*m^3*x^2 + 2*a^4*cM*m*w*x^2 - 
     (3*I)*a^5*m^2*w*x^2 + (2*I)*a^3*r^2*w*x^2 + 6*a^2*cM*m*r^2*w*x^2 - 
     (3*I)*a^3*m^2*r^2*w*x^2 - (2*I)*a*r^4*w*x^2 - a^3*cM*m*x^3 + 
     a^3*m*r*x^3 + a^4*cM*w*x^3 - 3*a^4*r*w*x^3 + 2*a^4*m^2*r*w*x^3 + 
     a^2*cM*r^2*w*x^3 - 3*a^2*r^3*w*x^3 - a^4*cM*m*w*x^4 + 
     (2*I)*a^5*m^2*w*x^4 - (2*I)*a^3*r^2*w*x^4) - 
   2*cM*m*(a*m*r^2 - a^2*r^2*w + 3*r^4*w - (2*I)*a^3*r*w*x - 
     (4*I)*a*r^3*w*x - a^3*m*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2)*rp[r, x] + 
   2*(a - I*r)*(a + I*r)*w*((-I)*a + r*x)*rn[r, x]*rp[r, x]^2 - 
   2*w*(-(a^2*m^3) - m*r^2 + 3*a^3*m^2*w - I*a^2*m*r*w + 2*a*m^2*r^2*w - 
     3*a^4*m*w^2 + I*a^3*r*w^2 - 4*a^2*m*r^2*w^2 + I*a*r^3*w^2 - m*r^4*w^2 + 
     2*a^3*m*w*x + 2*a*m*r^2*w*x - 2*a^4*w^2*x - 3*a^2*r^2*w^2*x - 
     r^4*w^2*x - a^3*m^2*w*x^2 + I*a^2*m*r*w*x^2 + 2*a^4*m*w^2*x^2 - 
     I*a^3*r*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2 - I*a*r^3*w^2*x^2 + a^4*w^2*x^3 + 
     a^2*r^2*w^2*x^3)*rn[r, x]^2*rp[r, x]^2 + I*sss*w*(a + I*r*x)*rn[r, x]*
    rp[r, x]^2*X[r] - m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r] + 
   2*a*cM*w^2*(a^2*cM*r^2 - (3*I)*a^3*m*r^2 - 3*cM*r^4 - (2*I)*a*m*r^4 - 
     4*a^2*m*r^3*x - a^4*cM*x^2 + (3*I)*a^5*m*x^2 - 5*a^2*cM*r^2*x^2 + 
     (3*I)*a^3*m*r^2*x^2 - 4*a^4*m*r*x^3 - I*a^5*m*x^4)*Y[x] + 
   4*a*cM*r*w^2*(2*r^3 - I*a^3*x - (3*I)*a*r^2*x + a^2*r*x^2 - I*a^3*x^3)*
    rp[r, x]*Y[x] - 2*a*(a^2 + r^2)*w^2*(1 + a^2*w^2 + r^2*w^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x] + a*sss*w^2*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   2*a^3*cM*w^3*(I*a^2*r^2 + I*r^4 + 2*a*r^3*x - I*a^4*x^2 - I*a^2*r^2*x^2 + 
     2*a^3*r*x^3)*Y[x]^2, A6[r, x] -> 
  2*cM*(a*cM*m^2*r^2 + I*a^2*m^3*r^2 - 2*a^2*cM*m*r^2*w - 
     (3*I)*a^3*m^2*r^2*w - (2*I)*a*r^4*w + 3*cM*m*r^4*w - I*a*m^2*r^4*w - 
     a*cM*m*r^2*x + a*m*r^3*x + 2*a^4*r*w*x - 3*a^2*cM*r^2*w*x + 
     5*a^2*r^3*w*x - 2*a^2*m^2*r^3*w*x - 3*cM*r^4*w*x + 3*r^5*w*x - 
     a^3*cM*m^2*x^2 - I*a^4*m^3*x^2 + 2*a^4*cM*m*w*x^2 + 
     (3*I)*a^5*m^2*w*x^2 - (2*I)*a^3*r^2*w*x^2 + 6*a^2*cM*m*r^2*w*x^2 + 
     (3*I)*a^3*m^2*r^2*w*x^2 + (2*I)*a*r^4*w*x^2 + a^3*cM*m*x^3 - 
     a^3*m*r*x^3 - a^4*cM*w*x^3 + 3*a^4*r*w*x^3 - 2*a^4*m^2*r*w*x^3 - 
     a^2*cM*r^2*w*x^3 + 3*a^2*r^3*w*x^3 - a^4*cM*m*w*x^4 - 
     (2*I)*a^5*m^2*w*x^4 + (2*I)*a^3*r^2*w*x^4) - 
   2*cM*m*(a*m*r^2 - a^2*r^2*w + 3*r^4*w - (2*I)*a^3*r*w*x - 
     (4*I)*a*r^3*w*x - a^3*m*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2)*rp[r, x] + 
   2*(a + I*r)*(I*a + r)*w*(a + I*r*x)*rn[r, x]*rp[r, x]^2 - 
   2*w*(-(a^2*m^3) - m*r^2 + 3*a^3*m^2*w + I*a^2*m*r*w + 2*a*m^2*r^2*w - 
     3*a^4*m*w^2 - I*a^3*r*w^2 - 4*a^2*m*r^2*w^2 - I*a*r^3*w^2 - m*r^4*w^2 - 
     2*a^3*m*w*x - 2*a*m*r^2*w*x + 2*a^4*w^2*x + 3*a^2*r^2*w^2*x + 
     r^4*w^2*x - a^3*m^2*w*x^2 - I*a^2*m*r*w*x^2 + 2*a^4*m*w^2*x^2 + 
     I*a^3*r*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2 + I*a*r^3*w^2*x^2 - a^4*w^2*x^3 - 
     a^2*r^2*w^2*x^3)*rn[r, x]^2*rp[r, x]^2 + sss*w*((-I)*a + r*x)*rn[r, x]*
    rp[r, x]^2*X[r] - m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r] + 
   2*a*cM*w^2*(a^2*cM*r^2 + (3*I)*a^3*m*r^2 - 3*cM*r^4 + (2*I)*a*m*r^4 + 
     4*a^2*m*r^3*x - a^4*cM*x^2 - (3*I)*a^5*m*x^2 - 5*a^2*cM*r^2*x^2 - 
     (3*I)*a^3*m*r^2*x^2 + 4*a^4*m*r*x^3 + I*a^5*m*x^4)*Y[x] + 
   4*a*cM*r*w^2*(2*r^3 - I*a^3*x - (3*I)*a*r^2*x + a^2*r*x^2 - I*a^3*x^3)*
    rp[r, x]*Y[x] - 2*a*(a^2 + r^2)*w^2*(1 + a^2*w^2 + r^2*w^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x] + a*sss*w^2*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   (2*I)*a^3*cM*w^3*(-(a^2*r^2) - r^4 + (2*I)*a*r^3*x + a^4*x^2 + 
     a^2*r^2*x^2 + (2*I)*a^3*r*x^3)*Y[x]^2, 
 A7[r, x] -> 2*m*(I*a^2*m^2 - a*cM*x + a*r*x + a*m^2*r*x - I*cM*r*x^2 + 
     I*r^2*x^2 + 2*a*cM*x^3 - 2*a*r*x^3)*rn[r, x] + 
   2*m*(-(a*m) + I*cM*m^2 - a*m^3 + 6*a^2*w + 4*a^2*m^2*w + r^2*w + 
     m^2*r^2*w + 2*a*m*x^2 - 9*a^2*w*x^2 - 3*a^2*m^2*w*x^2 - 2*r^2*w*x^2 + 
     2*a^2*w*x^4)*rn[r, x]*rp[r, x] - (2*I)*m^3*rn[r, x]^2*rp[r, x] + 
   cM*(-4*a^2*m*r*w - 6*m*r^3*w + I*a^2*sss*x - I*r^2*sss*x + 
     (4*I)*a^3*m*w*x + 2*a^2*r*w*x - (4*I)*a*m*r^2*w*x + 6*r^3*w*x - 
     (2*I)*a^2*m*sss*x^2 - (8*I)*a^3*w*x^2 + 2*a^2*m*r*w*x^2 + 
     (4*I)*a*r^2*w*x^2 + (4*I)*a^3*w*x^4)*Y[x] + 
   (2*a*cM*m^2 - I*a^2*m*sss + I*m*r^2*sss - (2*I)*a^3*w - (6*I)*a^3*m^2*w + 
     (2*I)*a*r^2*w + (6*I)*a*m^2*r^2*w + I*a^3*sss*w - I*a*r^2*sss*w + 
     (6*I)*a^4*m*w^2 - (6*I)*a^2*m*r^2*w^2 - (2*I)*m*r^4*w^2 - 
     2*a*m*r*sss*x - 6*a^2*r*w*x - 12*a^2*m^2*r*w*x - 2*r^3*w*x + 
     3*a^2*r*sss*w*x + r^3*sss*w*x + 18*a^3*m*r*w^2*x + 6*a*m*r^3*w^2*x - 
     (4*I)*a*r^2*w*x^2 + (2*I)*a*r^2*sss*w*x^2 + (8*I)*a^2*m*r^2*w^2*x^2 + 
     4*a^2*r*w*x^3 - 2*a^2*r*sss*w*x^3 - 12*a^3*m*r*w^2*x^3 - 
     (2*I)*a^4*m*w^2*x^4)*rn[r, x]*Y[x] + 
   2*(a*m^2*sss - (3*I)*a*cM*m^2*w - 2*a^2*m*sss*w - m*r^2*sss*w - 
     5*a^3*w^2 - 6*a^3*m^2*w^2 - 3*a*r^2*w^2 - 3*a*m^2*r^2*w^2 + 
     (2*I)*a^2*r*w^2*x + I*r^3*w^2*x + a^2*m*sss*w*x^2 + 3*a^3*w^2*x^2 + 
     3*a^3*m^2*w^2*x^2 + a*r^2*w^2*x^2 - I*a^2*r*w^2*x^3)*rn[r, x]*rp[r, x]*
    Y[x] + 2*a*cM*w*(a^2*r*w + 3*r^3*w - I*a^3*w*x + (2*I)*a*r^2*w*x + 
     I*a^2*sss*x^2 - I*a^3*w*x^3)*Y[x]^2 + 
   2*a*w^3*((-I)*a^4 + I*a^2*r^2 + I*r^4 - 4*a^3*r*x - 3*a*r^3*x - 
     I*a^4*x^2 - (2*I)*a^2*r^2*x^2 + a^3*r*x^3)*rn[r, x]*Y[x]^2 - 
   2*a*w^2*((-3*I)*a*cM*m - a^2*sss - r^2*sss - 4*a^3*m*w - 3*a*m*r^2*w + 
     a^3*m*w*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 - 2*a^3*w^3*(I*cM + a^2*w + r^2*w)*
    rn[r, x]*rp[r, x]*Y[x]^3, A8[r, x] -> 
  2*m*((-I)*a^2*m^2 + a*cM*x - a*r*x - a*m^2*r*x + I*cM*r*x^2 - I*r^2*x^2 - 
     2*a*cM*x^3 + 2*a*r*x^3)*rn[r, x] + 
   2*m*(-(a*m) - I*cM*m^2 - a*m^3 + 6*a^2*w + 4*a^2*m^2*w + r^2*w + 
     m^2*r^2*w + 2*a*m*x^2 - 9*a^2*w*x^2 - 3*a^2*m^2*w*x^2 - 2*r^2*w*x^2 + 
     2*a^2*w*x^4)*rn[r, x]*rp[r, x] + (2*I)*m^3*rn[r, x]^2*rp[r, x] + 
   cM*(-4*a^2*m*r*w - 6*m*r^3*w + I*a^2*sss*x - I*r^2*sss*x + 
     (4*I)*a^3*m*w*x - 2*a^2*r*w*x - (4*I)*a*m*r^2*w*x - 6*r^3*w*x + 
     (2*I)*a^2*m*sss*x^2 + (8*I)*a^3*w*x^2 + 2*a^2*m*r*w*x^2 - 
     (4*I)*a*r^2*w*x^2 - (4*I)*a^3*w*x^4)*Y[x] + 
   (2*a*cM*m^2 + I*a^2*m*sss - I*m*r^2*sss + (2*I)*a^3*w + (6*I)*a^3*m^2*w - 
     (2*I)*a*r^2*w - (6*I)*a*m^2*r^2*w - I*a^3*sss*w + I*a*r^2*sss*w - 
     (6*I)*a^4*m*w^2 + (6*I)*a^2*m*r^2*w^2 + (2*I)*m*r^4*w^2 + 
     2*a*m*r*sss*x + 6*a^2*r*w*x + 12*a^2*m^2*r*w*x + 2*r^3*w*x - 
     3*a^2*r*sss*w*x - r^3*sss*w*x - 18*a^3*m*r*w^2*x - 6*a*m*r^3*w^2*x + 
     (4*I)*a*r^2*w*x^2 - (2*I)*a*r^2*sss*w*x^2 - (8*I)*a^2*m*r^2*w^2*x^2 - 
     4*a^2*r*w*x^3 + 2*a^2*r*sss*w*x^3 + 12*a^3*m*r*w^2*x^3 + 
     (2*I)*a^4*m*w^2*x^4)*rn[r, x]*Y[x] + 
   2*(a*m^2*sss + (3*I)*a*cM*m^2*w - 2*a^2*m*sss*w - m*r^2*sss*w - 
     5*a^3*w^2 - 6*a^3*m^2*w^2 - 3*a*r^2*w^2 - 3*a*m^2*r^2*w^2 + 
     (2*I)*a^2*r*w^2*x + I*r^3*w^2*x + a^2*m*sss*w*x^2 + 3*a^3*w^2*x^2 + 
     3*a^3*m^2*w^2*x^2 + a*r^2*w^2*x^2 - I*a^2*r*w^2*x^3)*rn[r, x]*rp[r, x]*
    Y[x] + 2*a*cM*w*(a^2*r*w + 3*r^3*w - I*a^3*w*x + (2*I)*a*r^2*w*x - 
     I*a^2*sss*x^2 - I*a^3*w*x^3)*Y[x]^2 + 
   2*a*w^3*(I*a^4 - I*a^2*r^2 - I*r^4 + 4*a^3*r*x + 3*a*r^3*x + I*a^4*x^2 + 
     (2*I)*a^2*r^2*x^2 - a^3*r*x^3)*rn[r, x]*Y[x]^2 - 
   2*a*w^2*((3*I)*a*cM*m - a^2*sss - r^2*sss - 4*a^3*m*w - 3*a*m*r^2*w + 
     a^3*m*w*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 - 
   2*a^3*w^3*((-I)*cM + a^2*w + r^2*w)*rn[r, x]*rp[r, x]*Y[x]^3, 
 A9[r, x] -> 2*cM*m*(m^2*r^4 + (2*I)*a^3*m^2*r*x + 2*a^2*r^2*x^2 + 
     2*a^2*m^2*r^2*x^2 - r^4*x^2 - (2*I)*a^3*m^2*r*x^3 + a^4*m^2*x^4 - 
     4*a^2*r^2*x^4 - a^4*x^6) + 2*m*(I*a*m^3 - m^2*r - I*a^2*w - 
     (3*I)*a^2*m^2*w - I*m^2*r^2*w - I*a*m*x^2 + r*x^2 + (2*I)*a^2*w*x^2 + 
     (2*I)*a^2*m^2*w*x^2 + I*r^2*w*x^2)*rn[r, x]^2*rp[r, x]^2 - 
   4*a*cM*m*(2*m*r^4*w - a*cM*m*r*x + (3*I)*a^3*m*r*w*x + (2*I)*a*m*r^3*w*x + 
     a*cM*r*x^2 + 3*a^2*m*r^2*w*x^2 - I*a^3*m*r*w*x^3 + a^4*m*w*x^4)*Y[x] + 
   2*a*cM*m*((-I)*a*r^2*w - 2*a*m*r*x + 2*a^2*r*w*x + r^3*w*x + I*a^3*w*x^2 + 
     (4*I)*a*r^2*w*x^2 + a^2*r*w*x^3)*rp[r, x]*Y[x] + 
   m*(-(cM*sss) - I*a*m*sss + r*sss + 6*a*m*r*w + I*a^2*sss*w + I*r^2*sss*w + 
     (6*I)*a^3*m*w^2 + (4*I)*a*m*r^2*w^2 - (2*I)*a^3*m*w^2*x^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x] - 2*a*m*w^2*(a - I*r*x)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   2*a*cM*w*(-(a^2*r^2) - r^4 + 5*a*m*r^4*w - 4*a^2*cM*m*r*x - 
     (2*I)*a*r^3*x + (6*I)*a^4*m*r*w*x + (8*I)*a^2*m*r^3*w*x + a^4*x^2 - 
     2*a^2*cM*r*x^2 - a^2*r^2*x^2 + 6*a^3*m*r^2*w*x^2 - (2*I)*a^3*r*x^3 + 
     (2*I)*a^4*m*r*w*x^3 + a^5*m*w*x^4)*Y[x]^2 + 
   2*a*cM*w^2*(I*a^2*r^2 + (3*I)*r^4 + 2*a*r^3*x - I*a^4*x^2 - I*a^2*r^2*x^2)*
    rp[r, x]*Y[x]^2 + 2*a*(a - I*r)*(a + I*r)*w*rn[r, x]*rp[r, x]^2*Y[x]^2 - 
   (2*I)*a^2*m*(a^2 + r^2)*w^3*rn[r, x]^2*rp[r, x]^2*Y[x]^2 - 
   2*a*(a - I*r)*(a + I*r)*w^3*rn[r, x]^2*rp[r, x]^3*Y[x]^2 - 
   a*sss*w*rn[r, x]*rp[r, x]^2*X[r]*Y[x]^2 + 
   4*a^3*cM*r*w^2*(-(r^3*w) + a*cM*x - I*a^3*w*x - (2*I)*a*r^2*w*x - 
     a^2*r*w*x^2 - I*a^3*w*x^3)*Y[x]^3, 
 A10[r, x] -> 2*cM*m*(m^2*r^4 + (2*I)*a^3*m^2*r*x + 2*a^2*r^2*x^2 + 
     2*a^2*m^2*r^2*x^2 - r^4*x^2 - (2*I)*a^3*m^2*r*x^3 + a^4*m^2*x^4 - 
     4*a^2*r^2*x^4 - a^4*x^6) + 2*m*((-I)*a*m^3 - m^2*r + I*a^2*w + 
     (3*I)*a^2*m^2*w + I*m^2*r^2*w + I*a*m*x^2 + r*x^2 - (2*I)*a^2*w*x^2 - 
     (2*I)*a^2*m^2*w*x^2 - I*r^2*w*x^2)*rn[r, x]^2*rp[r, x]^2 - 
   4*a*cM*m*(2*m*r^4*w + a*cM*m*r*x + (3*I)*a^3*m*r*w*x + (2*I)*a*m*r^3*w*x + 
     a*cM*r*x^2 + 3*a^2*m*r^2*w*x^2 - I*a^3*m*r*w*x^3 + a^4*m*w*x^4)*Y[x] + 
   2*a*cM*m*(I*a*r^2*w + 2*a*m*r*x - 2*a^2*r*w*x - r^3*w*x - I*a^3*w*x^2 - 
     (4*I)*a*r^2*w*x^2 - a^2*r*w*x^3)*rp[r, x]*Y[x] + 
   m*(-(cM*sss) + I*a*m*sss + r*sss + 6*a*m*r*w - I*a^2*sss*w - I*r^2*sss*w - 
     (6*I)*a^3*m*w^2 - (4*I)*a*m*r^2*w^2 + (2*I)*a^3*m*w^2*x^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x] - 2*a*m*w^2*(a - I*r*x)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   2*a*cM*w*(-(a^2*r^2) - r^4 + 5*a*m*r^4*w + 4*a^2*cM*m*r*x - 
     (2*I)*a*r^3*x + (6*I)*a^4*m*r*w*x + (8*I)*a^2*m*r^3*w*x + a^4*x^2 - 
     2*a^2*cM*r*x^2 - a^2*r^2*x^2 + 6*a^3*m*r^2*w*x^2 - (2*I)*a^3*r*x^3 + 
     (2*I)*a^4*m*r*w*x^3 + a^5*m*w*x^4)*Y[x]^2 + 
   (2*I)*a*cM*w^2*(-(a^2*r^2) - 3*r^4 + (2*I)*a*r^3*x + a^4*x^2 + 
     a^2*r^2*x^2)*rp[r, x]*Y[x]^2 + 2*a*(a - I*r)*(a + I*r)*w*rn[r, x]*
    rp[r, x]^2*Y[x]^2 + (2*I)*a^2*m*(a^2 + r^2)*w^3*rn[r, x]^2*rp[r, x]^2*
    Y[x]^2 - 2*a*(a - I*r)*(a + I*r)*w^3*rn[r, x]^2*rp[r, x]^3*Y[x]^2 - 
   a*sss*w*rn[r, x]*rp[r, x]^2*X[r]*Y[x]^2 - (4*I)*a^3*cM*r*w^2*
    ((-I)*r^3*w - I*a*cM*x + a^3*w*x + 2*a*r^2*w*x - I*a^2*r*w*x^2 + 
     a^3*w*x^3)*Y[x]^3, A11[r, x] -> 
  4*cM*m*(a^2*m*r - 2*cM*m*r^2 - I*a*m^2*r^2 + 3*m*r^3 - 2*a^3*r*w + 
     (3*I)*a^2*m*r^2*w - 7*a*r^3*w + I*m*r^4*w - I*a^3*m*x - a^2*r*x + 
     2*cM*r^2*x + I*a*m*r^2*x - 3*r^3*x + (2*I)*a^4*w*x - I*a^2*r^2*w*x + 
     2*a*m*r^3*w*x - I*r^4*w*x + I*a^3*x^2 + I*a^3*m^2*x^2 - 
     (3*I)*a^4*m*w*x^2 + a^3*r*w*x^2 - (3*I)*a^2*m*r^2*w*x^2 + 
     5*a*r^3*w*x^2 - I*a^4*w*x^3 + 2*a^3*m*r*w*x^3 + I*a^2*r^2*w*x^3 - 
     I*a^3*x^4 + (2*I)*a^4*m*w*x^4 - a^3*r*w*x^4) + 
   2*m*((2*I)*a^3*m^2 - I*a^3*sss + I*a*cM*r*sss - (6*I)*a^4*m*w + 
     (6*I)*a^5*w^2 - (4*I)*a*r^4*w^2 + 2*a^2*r*x + 2*a^2*m^2*r*x + 2*r^3*x + 
     a^2*cM*sss*x - 2*a^2*r*sss*x + 2*cM*r^2*sss*x - r^3*sss*x - 
     12*a^3*m*r*w*x - 6*a*m*r^3*w*x + 18*a^4*r*w^2*x + 18*a^2*r^3*w^2*x + 
     2*r^5*w^2*x + (2*I)*a*r^2*x^2 + I*a*cM*r*sss*x^2 - I*a*r^2*sss*x^2 - 
     (6*I)*a^2*m*r^2*w*x^2 + (10*I)*a^3*r^2*w^2*x^2 + (6*I)*a*r^4*w^2*x^2 - 
     2*a^2*r*x^3 - a^2*cM*sss*x^3 + a^2*r*sss*x^3 + 6*a^3*m*r*w*x^3 - 
     18*a^4*r*w^2*x^3 - 14*a^2*r^3*w^2*x^3 - (4*I)*a^5*w^2*x^4 - 
     (6*I)*a^3*r^2*w^2*x^4 + 2*a^4*r*w^2*x^5)*rn[r, x] - 
   2*m*(2*a^2*m + 2*a^2*m^3 + 2*m*r^2 - 2*a^2*m*sss + 2*cM*m*r*sss - 
     m*r^2*sss - 6*a^3*w - 8*a^3*m^2*w - 4*a*r^2*w - 4*a*m^2*r^2*w + 
     12*a^4*m*w^2 + 12*a^2*m*r^2*w^2 + 2*m*r^4*w^2 - 2*a^2*m*x^2 + 
     a^2*m*sss*x^2 + 4*a^3*w*x^2 + 4*a^3*m^2*w*x^2 + 2*a*r^2*w*x^2 - 
     12*a^4*m*w^2*x^2 - 8*a^2*m*r^2*w^2*x^2 + 2*a^4*m*w^2*x^4)*rn[r, x]*
    rp[r, x] + 4*cM*w*((2*I)*a^2*r^2 + 4*a*cM*m*r^2 - (2*I)*r^4 + a^4*r*w - 
     (3*I)*a^3*m*r^2*w + 4*a^2*r^3*w - (2*I)*a*m*r^4*w + r^5*w + 4*a^3*r*x - 
     4*a*cM*r^2*x + 6*a*r^3*x - I*a^5*w*x - 4*a^2*m*r^3*w*x - I*a*r^4*w*x - 
     I*a^4*x^2 - (3*I)*a^2*r^2*x^2 + (3*I)*a^5*m*w*x^2 + 
     (3*I)*a^3*m*r^2*w*x^2 - 2*a^2*r^3*w*x^2 + 2*a^3*r*x^3 - 
     4*a^4*m*r*w*x^3 - (2*I)*a^3*r^2*w*x^3 - I*a^5*m*w*x^4)*Y[x] + 
   2*w*((-2*I)*a^4 + (2*I)*r^4 + I*a^4*sss - I*a^2*cM*r*sss + I*cM*r^3*sss - 
     I*r^4*sss - (2*I)*a^6*w^2 + (4*I)*a^2*r^4*w^2 + (2*I)*r^6*w^2 - 
     6*a^3*r*x - 6*a*r^3*x - a^3*cM*sss*x + 3*a^3*r*sss*x - 
     5*a*cM*r^2*sss*x + 3*a*r^3*sss*x - 8*a^5*r*w^2*x - 12*a^3*r^3*w^2*x - 
     4*a*r^5*w^2*x - (2*I)*a^4*x^2 - (2*I)*a^2*r^2*x^2 - (2*I)*a^6*w^2*x^2 - 
     (4*I)*a^4*r^2*w^2*x^2 - (2*I)*a^2*r^4*w^2*x^2 + 4*a^5*r*w^2*x^3 + 
     4*a^3*r^3*w^2*x^3 + (2*I)*a^6*w^2*x^4 + (2*I)*a^4*r^2*w^2*x^4)*rn[r, x]*
    Y[x] - 2*w*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss + 4*a^4*w + 
     4*a^2*r^2*w - 2*a^4*sss*w - 3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 
     12*a^3*m*r^2*w^2 - 4*a*m*r^4*w^2 - (2*I)*a^3*r*w*x - (2*I)*a*r^3*w*x + 
     a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]*rp[r, x]*Y[x] - 2*cM*r*sss*X[r]*Y[x] + 
   (2*I)*a^2*sss*w*x^2*rn[r, x]*X[r]*Y[x] - (-2 + sss)*sss*rn[r, x]*rp[r, x]*
    X[r]*Y[x] + 4*a^2*cM*w^2*(-2*cM*r^2 + I*a^2*r^2*w + I*r^4*w + 
     2*a*r^3*w*x - I*a^4*w*x^2 - I*a^2*r^2*w*x^2 + 2*a^3*r*w*x^3)*Y[x]^2 - 
   4*a^2*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]*rp[r, x]*
    Y[x]^2, A12[r, x] -> 4*cM*m*(a^2*m*r - 2*cM*m*r^2 + I*a*m^2*r^2 + 
     3*m*r^3 - 2*a^3*r*w - (3*I)*a^2*m*r^2*w - 7*a*r^3*w - I*m*r^4*w - 
     I*a^3*m*x + a^2*r*x - 2*cM*r^2*x + I*a*m*r^2*x + 3*r^3*x + 
     (2*I)*a^4*w*x - I*a^2*r^2*w*x - 2*a*m*r^3*w*x - I*r^4*w*x - I*a^3*x^2 - 
     I*a^3*m^2*x^2 + (3*I)*a^4*m*w*x^2 + a^3*r*w*x^2 + 
     (3*I)*a^2*m*r^2*w*x^2 + 5*a*r^3*w*x^2 - I*a^4*w*x^3 - 2*a^3*m*r*w*x^3 + 
     I*a^2*r^2*w*x^3 + I*a^3*x^4 - (2*I)*a^4*m*w*x^4 - a^3*r*w*x^4) + 
   2*m*((-2*I)*a^3*m^2 + I*a^3*sss - I*a*cM*r*sss + (6*I)*a^4*m*w - 
     (6*I)*a^5*w^2 + (4*I)*a*r^4*w^2 - 2*a^2*r*x - 2*a^2*m^2*r*x - 2*r^3*x - 
     a^2*cM*sss*x + 2*a^2*r*sss*x - 2*cM*r^2*sss*x + r^3*sss*x + 
     12*a^3*m*r*w*x + 6*a*m*r^3*w*x - 18*a^4*r*w^2*x - 18*a^2*r^3*w^2*x - 
     2*r^5*w^2*x - (2*I)*a*r^2*x^2 - I*a*cM*r*sss*x^2 + I*a*r^2*sss*x^2 + 
     (6*I)*a^2*m*r^2*w*x^2 - (10*I)*a^3*r^2*w^2*x^2 - (6*I)*a*r^4*w^2*x^2 + 
     2*a^2*r*x^3 + a^2*cM*sss*x^3 - a^2*r*sss*x^3 - 6*a^3*m*r*w*x^3 + 
     18*a^4*r*w^2*x^3 + 14*a^2*r^3*w^2*x^3 + (4*I)*a^5*w^2*x^4 + 
     (6*I)*a^3*r^2*w^2*x^4 - 2*a^4*r*w^2*x^5)*rn[r, x] - 
   2*m*(2*a^2*m + 2*a^2*m^3 + 2*m*r^2 - 2*a^2*m*sss + 2*cM*m*r*sss - 
     m*r^2*sss - 6*a^3*w - 8*a^3*m^2*w - 4*a*r^2*w - 4*a*m^2*r^2*w + 
     12*a^4*m*w^2 + 12*a^2*m*r^2*w^2 + 2*m*r^4*w^2 - 2*a^2*m*x^2 + 
     a^2*m*sss*x^2 + 4*a^3*w*x^2 + 4*a^3*m^2*w*x^2 + 2*a*r^2*w*x^2 - 
     12*a^4*m*w^2*x^2 - 8*a^2*m*r^2*w^2*x^2 + 2*a^4*m*w^2*x^4)*rn[r, x]*
    rp[r, x] + 4*cM*w*((-2*I)*a^2*r^2 + 4*a*cM*m*r^2 + (2*I)*r^4 + a^4*r*w + 
     (3*I)*a^3*m*r^2*w + 4*a^2*r^3*w + (2*I)*a*m*r^4*w + r^5*w - 4*a^3*r*x + 
     4*a*cM*r^2*x - 6*a*r^3*x - I*a^5*w*x + 4*a^2*m*r^3*w*x - I*a*r^4*w*x + 
     I*a^4*x^2 + (3*I)*a^2*r^2*x^2 - (3*I)*a^5*m*w*x^2 - 
     (3*I)*a^3*m*r^2*w*x^2 - 2*a^2*r^3*w*x^2 - 2*a^3*r*x^3 + 
     4*a^4*m*r*w*x^3 - (2*I)*a^3*r^2*w*x^3 + I*a^5*m*w*x^4)*Y[x] + 
   2*w*((2*I)*a^4 - (2*I)*r^4 - I*a^4*sss + I*a^2*cM*r*sss - I*cM*r^3*sss + 
     I*r^4*sss + (2*I)*a^6*w^2 - (4*I)*a^2*r^4*w^2 - (2*I)*r^6*w^2 + 
     6*a^3*r*x + 6*a*r^3*x + a^3*cM*sss*x - 3*a^3*r*sss*x + 
     5*a*cM*r^2*sss*x - 3*a*r^3*sss*x + 8*a^5*r*w^2*x + 12*a^3*r^3*w^2*x + 
     4*a*r^5*w^2*x + (2*I)*a^4*x^2 + (2*I)*a^2*r^2*x^2 + (2*I)*a^6*w^2*x^2 + 
     (4*I)*a^4*r^2*w^2*x^2 + (2*I)*a^2*r^4*w^2*x^2 - 4*a^5*r*w^2*x^3 - 
     4*a^3*r^3*w^2*x^3 - (2*I)*a^6*w^2*x^4 - (2*I)*a^4*r^2*w^2*x^4)*rn[r, x]*
    Y[x] - 2*w*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss + 4*a^4*w + 
     4*a^2*r^2*w - 2*a^4*sss*w - 3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 
     12*a^3*m*r^2*w^2 - 4*a*m*r^4*w^2 - (2*I)*a^3*r*w*x - (2*I)*a*r^3*w*x + 
     a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]*rp[r, x]*Y[x] - 2*cM*r*sss*X[r]*Y[x] - 
   (2*I)*a^2*sss*w*x^2*rn[r, x]*X[r]*Y[x] - (-2 + sss)*sss*rn[r, x]*rp[r, x]*
    X[r]*Y[x] + (4*I)*a^2*cM*w^2*((2*I)*cM*r^2 - a^2*r^2*w - r^4*w + 
     (2*I)*a*r^3*w*x + a^4*w*x^2 + a^2*r^2*w*x^2 + (2*I)*a^3*r*w*x^3)*
    Y[x]^2 - 4*a^2*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]*rp[r, x]*Y[x]^2, A13[r, x] -> 
  -2*cM*w*(2*a^4*m*r + (3*I)*a^3*r^2 - 6*a^2*cM*m*r^2 - (2*I)*a*cM*r^3 + 
     22*a^2*m*r^3 + I*a*r^4 - 9*cM*m*r^4 + 8*m*r^5 - a^5*r*w - 17*a^3*r^3*w - 
     10*a*r^5*w + 3*a^4*r*x - 3*a^2*cM*r^2*x + 13*a^2*r^3*x - 9*cM*r^4*x + 
     8*r^5*x + I*a^6*w*x - I*a^4*r^2*w*x + (2*I)*a^2*r^4*w*x + 
     (2*I)*r^6*w*x - (3*I)*a^5*x^2 - 2*a^4*cM*m*x^2 + (6*I)*a^3*cM*r*x^2 + 
     16*a^4*m*r*x^2 - (6*I)*a^3*r^2*x^2 - (2*I)*a*cM*r^3*x^2 + I*a*r^4*x^2 - 
     12*a^5*r*w*x^2 + 6*a^3*r^3*w*x^2 + 6*a*r^5*w*x^2 - a^4*cM*x^3 + 
     5*a^4*r*x^3 - 3*a^2*cM*r^2*x^3 + 3*a^2*r^3*x^3 + (6*I)*a^4*r^2*w*x^3 + 
     (2*I)*a^2*r^4*w*x^3 + I*a^5*x^4 + a^4*cM*m*x^4 - (2*I)*a^3*cM*r*x^4 - 
     4*a^4*m*r*x^4 + (3*I)*a^3*r^2*x^4 + 9*a^5*r*w*x^4 + 3*a^3*r^3*w*x^4 - 
     I*a^6*w*x^5 - (3*I)*a^4*r^2*w*x^5) + 
   2*(a^3*cM*m^2 - I*a^4*m^3 - 3*a*cM^2*m^2*r + (2*I)*a^2*cM*m^3*r + 
     5*a*cM*m^2*r^2 + I*a^5*w + I*a^3*r^2*w + I*a^7*w^3 + I*a^5*r^2*w^3 - 
     I*a^3*r^4*w^3 - I*a*r^6*w^3 + a^3*cM*m*x - I*a^2*cM^2*m^2*x - 
     a^3*m*r*x - 3*a*cM^2*m*r*x + (4*I)*a^2*cM*m^2*r*x - a^3*m^3*r*x + 
     5*a*cM*m*r^2*x - 2*a*m*r^3*x + 3*a^4*r*w*x + 6*a^4*m^2*r*w*x - 
     6*a^2*cM*m^2*r^2*w*x + 5*a^2*r^3*w*x + 6*a^2*m^2*r^3*w*x + 2*r^5*w*x - 
     9*a^5*m*r*w^2*x + 12*a^3*cM*m*r^2*w^2*x - 15*a^3*m*r^3*w^2*x + 
     6*a*cM*m*r^4*w^2*x - 6*a*m*r^5*w^2*x + 4*a^6*r*w^3*x + 9*a^4*r^3*w^3*x + 
     6*a^2*r^5*w^3*x + r^7*w^3*x - I*a^2*cM^2*m*x^2 + (2*I)*a^2*cM*m*r*x^2 - 
     I*a^2*m*r^2*x^2 + I*a^5*w*x^2 + (3*I)*a^5*m^2*w*x^2 + 
     (3*I)*a^3*r^2*w*x^2 + (3*I)*a^3*m^2*r^2*w*x^2 + (2*I)*a*r^4*w*x^2 - 
     (3*I)*a^6*m*w^2*x^2 - (7*I)*a^4*m*r^2*w^2*x^2 + 
     (2*I)*a^2*cM*m*r^3*w^2*x^2 - (4*I)*a^2*m*r^4*w^2*x^2 + I*a^7*w^3*x^2 + 
     (4*I)*a^5*r^2*w^3*x^2 + (5*I)*a^3*r^4*w^3*x^2 + (2*I)*a*r^6*w^3*x^2 - 
     a^4*r*w*x^3 - a^2*r^3*w*x^3 - 3*a^6*r*w^3*x^3 - 6*a^4*r^3*w^3*x^3 - 
     3*a^2*r^5*w^3*x^3 - I*a^7*w^3*x^4 - (2*I)*a^5*r^2*w^3*x^4 - 
     I*a^3*r^4*w^3*x^4)*rn[r, x] - 2*(a^3*m^2 + a^3*m^4 + 2*a*m^2*r^2 - 
     6*a^4*m*w - 4*a^4*m^3*w - 9*a^2*m*r^2*w - 3*a^2*m^3*r^2*w - 2*m*r^4*w + 
     5*a^5*w^2 + 6*a^5*m^2*w^2 + 8*a^3*r^2*w^2 + 9*a^3*m^2*r^2*w^2 + 
     3*a*r^4*w^2 + 3*a*m^2*r^4*w^2 - 4*a^6*m*w^3 - 9*a^4*m*r^2*w^3 - 
     6*a^2*m*r^4*w^3 - m*r^6*w^3 - (2*I)*a^4*r*w^2*x - (3*I)*a^2*r^3*w^2*x - 
     I*r^5*w^2*x + a^4*m*w*x^2 + a^4*m^3*w*x^2 + 2*a^2*m*r^2*w*x^2 - 
     3*a^5*w^2*x^2 - 3*a^5*m^2*w^2*x^2 - 4*a^3*r^2*w^2*x^2 - 
     3*a^3*m^2*r^2*w^2*x^2 - a*r^4*w^2*x^2 + 3*a^6*m*w^3*x^2 + 
     6*a^4*m*r^2*w^3*x^2 + 3*a^2*m*r^4*w^3*x^2 + I*a^4*r*w^2*x^3 + 
     I*a^2*r^3*w^2*x^3)*rn[r, x]*rp[r, x] - (2*I)*a^2*m^3*rn[r, x]^2*
    rp[r, x] + I*cM*(-(m*r^2*sss) + a^2*sss*x - r^2*sss*x + 4*a^3*m*w*x - 
     4*a*m*r^2*w*x + a^2*m*sss*x^2)*X[r] + 
   (I*a^2*m*sss + (6*I)*a^3*m^2*w - I*a^3*sss*w - (6*I)*a^4*m*w^2 + 
     (2*I)*m*r^4*w^2 + 2*a*m*r*sss*x - 3*a^2*r*sss*w*x - 2*r^3*sss*w*x + 
     I*a^2*m*sss*x^2 - I*a^3*sss*w*x^2 - (2*I)*a*r^2*sss*w*x^2 + 
     a^2*r*sss*w*x^3 + 6*a^3*m*r*w^2*x^3 + (2*I)*a^4*m*w^2*x^4)*rn[r, x]*
    X[r] + 2*m*sss*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]*rp[r, x]*
    X[r] - 2*a*cM^2*w^2*(3*a^2*r^2 + 9*r^4 - (2*I)*a^3*r*x + (4*I)*a*r^3*x + 
     a^4*x^2 + 3*a^2*r^2*x^2 - (2*I)*a^3*r*x^3)*Y[x] + 
   4*a*cM*(a - I*r)*r*((-I)*a + r)*w^3*(a^2 - r^2 - (3*I)*a*r*x + a^2*x^2)*
    rn[r, x]*Y[x] - 2*a*(a^2 + r^2)^3*w^4*rn[r, x]*rp[r, x]*Y[x] - 
   I*a*cM*sss*w*(-r + a*x)*(r + a*x)*X[r]*Y[x] + 
   2*a*(a^2 + r^2)*sss*w^2*rn[r, x]*rp[r, x]*X[r]*Y[x], 
 A14[r, x] -> -2*cM*w*(2*a^4*m*r - (3*I)*a^3*r^2 - 6*a^2*cM*m*r^2 + 
     (2*I)*a*cM*r^3 + 22*a^2*m*r^3 - I*a*r^4 - 9*cM*m*r^4 + 8*m*r^5 - 
     a^5*r*w - 17*a^3*r^3*w - 10*a*r^5*w - 3*a^4*r*x + 3*a^2*cM*r^2*x - 
     13*a^2*r^3*x + 9*cM*r^4*x - 8*r^5*x + I*a^6*w*x - I*a^4*r^2*w*x + 
     (2*I)*a^2*r^4*w*x + (2*I)*r^6*w*x + (3*I)*a^5*x^2 - 2*a^4*cM*m*x^2 - 
     (6*I)*a^3*cM*r*x^2 + 16*a^4*m*r*x^2 + (6*I)*a^3*r^2*x^2 + 
     (2*I)*a*cM*r^3*x^2 - I*a*r^4*x^2 - 12*a^5*r*w*x^2 + 6*a^3*r^3*w*x^2 + 
     6*a*r^5*w*x^2 + a^4*cM*x^3 - 5*a^4*r*x^3 + 3*a^2*cM*r^2*x^3 - 
     3*a^2*r^3*x^3 + (6*I)*a^4*r^2*w*x^3 + (2*I)*a^2*r^4*w*x^3 - I*a^5*x^4 + 
     a^4*cM*m*x^4 + (2*I)*a^3*cM*r*x^4 - 4*a^4*m*r*x^4 - (3*I)*a^3*r^2*x^4 + 
     9*a^5*r*w*x^4 + 3*a^3*r^3*w*x^4 - I*a^6*w*x^5 - (3*I)*a^4*r^2*w*x^5) + 
   2*(a^3*cM*m^2 + I*a^4*m^3 - 3*a*cM^2*m^2*r - (2*I)*a^2*cM*m^3*r + 
     5*a*cM*m^2*r^2 - I*a^5*w - I*a^3*r^2*w - I*a^7*w^3 - I*a^5*r^2*w^3 + 
     I*a^3*r^4*w^3 + I*a*r^6*w^3 - a^3*cM*m*x - I*a^2*cM^2*m^2*x + 
     a^3*m*r*x + 3*a*cM^2*m*r*x + (4*I)*a^2*cM*m^2*r*x + a^3*m^3*r*x - 
     5*a*cM*m*r^2*x + 2*a*m*r^3*x - 3*a^4*r*w*x - 6*a^4*m^2*r*w*x + 
     6*a^2*cM*m^2*r^2*w*x - 5*a^2*r^3*w*x - 6*a^2*m^2*r^3*w*x - 2*r^5*w*x + 
     9*a^5*m*r*w^2*x - 12*a^3*cM*m*r^2*w^2*x + 15*a^3*m*r^3*w^2*x - 
     6*a*cM*m*r^4*w^2*x + 6*a*m*r^5*w^2*x - 4*a^6*r*w^3*x - 9*a^4*r^3*w^3*x - 
     6*a^2*r^5*w^3*x - r^7*w^3*x + I*a^2*cM^2*m*x^2 - (2*I)*a^2*cM*m*r*x^2 + 
     I*a^2*m*r^2*x^2 - I*a^5*w*x^2 - (3*I)*a^5*m^2*w*x^2 - 
     (3*I)*a^3*r^2*w*x^2 - (3*I)*a^3*m^2*r^2*w*x^2 - (2*I)*a*r^4*w*x^2 + 
     (3*I)*a^6*m*w^2*x^2 + (7*I)*a^4*m*r^2*w^2*x^2 - 
     (2*I)*a^2*cM*m*r^3*w^2*x^2 + (4*I)*a^2*m*r^4*w^2*x^2 - I*a^7*w^3*x^2 - 
     (4*I)*a^5*r^2*w^3*x^2 - (5*I)*a^3*r^4*w^3*x^2 - (2*I)*a*r^6*w^3*x^2 + 
     a^4*r*w*x^3 + a^2*r^3*w*x^3 + 3*a^6*r*w^3*x^3 + 6*a^4*r^3*w^3*x^3 + 
     3*a^2*r^5*w^3*x^3 + I*a^7*w^3*x^4 + (2*I)*a^5*r^2*w^3*x^4 + 
     I*a^3*r^4*w^3*x^4)*rn[r, x] - 2*(a^3*m^2 + a^3*m^4 + 2*a*m^2*r^2 - 
     6*a^4*m*w - 4*a^4*m^3*w - 9*a^2*m*r^2*w - 3*a^2*m^3*r^2*w - 2*m*r^4*w + 
     5*a^5*w^2 + 6*a^5*m^2*w^2 + 8*a^3*r^2*w^2 + 9*a^3*m^2*r^2*w^2 + 
     3*a*r^4*w^2 + 3*a*m^2*r^4*w^2 - 4*a^6*m*w^3 - 9*a^4*m*r^2*w^3 - 
     6*a^2*m*r^4*w^3 - m*r^6*w^3 - (2*I)*a^4*r*w^2*x - (3*I)*a^2*r^3*w^2*x - 
     I*r^5*w^2*x + a^4*m*w*x^2 + a^4*m^3*w*x^2 + 2*a^2*m*r^2*w*x^2 - 
     3*a^5*w^2*x^2 - 3*a^5*m^2*w^2*x^2 - 4*a^3*r^2*w^2*x^2 - 
     3*a^3*m^2*r^2*w^2*x^2 - a*r^4*w^2*x^2 + 3*a^6*m*w^3*x^2 + 
     6*a^4*m*r^2*w^3*x^2 + 3*a^2*m*r^4*w^3*x^2 + I*a^4*r*w^2*x^3 + 
     I*a^2*r^3*w^2*x^3)*rn[r, x]*rp[r, x] + (2*I)*a^2*m^3*rn[r, x]^2*
    rp[r, x] + I*cM*(m*r^2*sss + a^2*sss*x - r^2*sss*x + 4*a^3*m*w*x - 
     4*a*m*r^2*w*x - a^2*m*sss*x^2)*X[r] + 
   ((-I)*a^2*m*sss - (6*I)*a^3*m^2*w + I*a^3*sss*w + (6*I)*a^4*m*w^2 - 
     (2*I)*m*r^4*w^2 - 2*a*m*r*sss*x + 3*a^2*r*sss*w*x + 2*r^3*sss*w*x - 
     I*a^2*m*sss*x^2 + I*a^3*sss*w*x^2 + (2*I)*a*r^2*sss*w*x^2 - 
     a^2*r*sss*w*x^3 - 6*a^3*m*r*w^2*x^3 - (2*I)*a^4*m*w^2*x^4)*rn[r, x]*
    X[r] + 2*m*sss*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]*rp[r, x]*
    X[r] - 2*a*cM^2*w^2*(3*a^2*r^2 + 9*r^4 - (2*I)*a^3*r*x + (4*I)*a*r^3*x + 
     a^4*x^2 + 3*a^2*r^2*x^2 - (2*I)*a^3*r*x^3)*Y[x] + 
   4*a*cM*(a - I*r)*(a + I*r)*r*w^3*(I*a^2 - I*r^2 + 3*a*r*x + I*a^2*x^2)*
    rn[r, x]*Y[x] - 2*a*(a^2 + r^2)^3*w^4*rn[r, x]*rp[r, x]*Y[x] + 
   I*a*cM*sss*w*(-r + a*x)*(r + a*x)*X[r]*Y[x] + 
   2*a*(a^2 + r^2)*sss*w^2*rn[r, x]*rp[r, x]*X[r]*Y[x], 
 A15[r, x] -> 2*cM*m*w*(3*a^3*r^3 + a*r^5 + (12*I)*a^4*r^2*x + 
     (11*I)*a^2*r^4*x + I*r^6*x - 9*a^5*r*x^2 - 16*a^3*r^3*x^2 - 
     5*a*r^5*x^2 - (4*I)*a^6*x^3 - (18*I)*a^4*r^2*x^3 - (10*I)*a^2*r^4*x^3 + 
     7*a^5*r*x^4 + 5*a^3*r^3*x^4 + (3*I)*a^6*x^5 + (5*I)*a^4*r^2*x^5 - 
     2*a^5*r*x^6) - 2*cM*m*(-(a^2*cM*m*r) + I*a^3*m^2*r - (3*I)*a^4*m*r*w - 
     (2*I)*a^2*m*r^3*w - I*m*r^5*w - I*a^3*cM*m*x - a^4*m^2*x - a^2*cM*r*x + 
     a^2*r^2*x - (2*I)*a*cM*m*r^2*x - 2*a^2*m^2*r^2*x + 3*a^5*m*w*x + 
     6*a^3*m*r^2*w*x + 3*a*m*r^4*w*x - I*a^3*cM*x^2 + I*a^3*r*x^2 - 
     a^2*cM*m*r*x^2 + I*a^3*m^2*r*x^2 - (2*I)*a*cM*r^2*x^2 + 
     (2*I)*a*r^3*x^2 - (2*I)*a^2*m*r^3*w*x^2 + I*a^3*cM*m*x^3 + a^4*m^2*x^3 - 
     a^2*cM*r*x^3 + a^2*r^2*x^3 - 4*a^5*m*w*x^3 - 2*a^3*m*r^2*w*x^3 + 
     I*a^3*cM*x^4 - I*a^3*r*x^4 + 2*a^5*m*w*x^5)*rp[r, x] + 
   (2*I)*a*cM*m^2*(I*a*r - a^2*x - 2*r^2*x + I*a*r*x^2 + a^2*x^3)*
    rp[r, x]^2 - 2*m*w*(-a + a*m^2 - 2*a^2*m*w - m*r^2*w + a^2*m*w*x^2)*
    rn[r, x]^3*rp[r, x]^3 + 2*m*w^2*((-I)*a + r*x)*rn[r, x]^3*rp[r, x]^4 + 
   cM*((-2*I)*a*cM*m*r^3*sss - 4*a^3*cM*m*r^2*w - (4*I)*a^2*cM*r^3*w - 
     6*a*cM*m*r^4*w - 4*a^4*r^3*w^2 + 6*a^2*r^5*w^2 + 6*r^7*w^2 - 
     (2*I)*a^3*cM*r*sss*x + (3*I)*a^3*r^2*sss*x - (4*I)*a*cM*r^3*sss*x + 
     (3*I)*a*r^4*sss*x - (8*I)*a^4*cM*m*r*w*x - 2*a^3*cM*r^2*w*x - 
     (16*I)*a^2*cM*m*r^3*w*x - 6*a*cM*r^4*w*x - (18*I)*a^5*r^2*w^2*x - 
     (6*I)*a^3*r^4*w^2*x + (4*I)*a*r^6*w^2*x + (2*I)*a^3*cM*m*r*sss*x^2 + 
     4*a^5*cM*m*w*x^2 - (4*I)*a^4*cM*r*w*x^2 + 8*a^3*cM*m*r^2*w*x^2 - 
     (12*I)*a^2*cM*r^3*w*x^2 + 12*a^6*r*w^2*x^2 + 20*a^4*r^3*w^2*x^2 + 
     4*a^2*r^5*w^2*x^2 + 2*a^5*cM*w*x^3 + (8*I)*a^4*cM*m*r*w*x^3 + 
     6*a^3*cM*r^2*w*x^3 + (6*I)*a^7*w^2*x^3 + (36*I)*a^5*r^2*w^2*x^3 + 
     (14*I)*a^3*r^4*w^2*x^3 - 2*a^5*cM*m*w*x^4 + (4*I)*a^4*cM*r*w*x^4 - 
     18*a^6*r*w^2*x^4 - 14*a^4*r^3*w^2*x^4 - (6*I)*a^7*w^2*x^5 - 
     (14*I)*a^5*r^2*w^2*x^5 + 4*a^6*r*w^2*x^6)*Y[x] + 
   a*cM*w*((2*I)*a^3*r + (2*I)*a*r^3 - I*a^3*r*sss - I*a*r^3*sss - 
     (6*I)*a^4*m*r*w - (8*I)*a^2*m*r^3*w - 2*a^4*x + 6*a^2*r^2*x + 8*r^4*x + 
     a^4*sss*x + 3*a^2*r^2*sss*x + 2*r^4*sss*x + 6*a^5*m*w*x + 
     12*a^3*m*r^2*w*x + 8*a*m*r^4*w*x + (2*I)*a^3*r*x^2 + (2*I)*a*r^3*x^2 - 
     I*a^3*r*sss*x^2 - I*a*r^3*sss*x^2 + (4*I)*a^2*m*r^3*w*x^2 - 2*a^4*x^3 - 
     2*a^2*r^2*x^3 - a^4*sss*x^3 - a^2*r^2*sss*x^3 - 4*a^5*m*w*x^3 + 
     (2*I)*a^4*m*r*w*x^4 + 2*a^5*m*w*x^5)*rp[r, x]*Y[x] + 
   a*cM*m*(a + I*r)*(I*a + r)*sss*rp[r, x]^2*Y[x] + 
   2*(a - I*r)*(a + I*r)*w^2*(-3*a^2 - r^2 - I*a*r*x + a^2*x^2)*rn[r, x]*
    rp[r, x]^3*Y[x] - 2*a*m*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   2*(a - I*r)*((-I)*a + r)*w^3*rn[r, x]^3*rp[r, x]^4*Y[x] - 
   I*a^3*cM*sss*x^3*X[r]*Y[x] - 2*a^2*cM^2*w*((-I)*r^3*sss - a^2*r^2*w - 
     3*r^4*w - (2*I)*a^3*r*w*x - (6*I)*a*r^3*w*x + I*a^2*r*sss*x^2 + 
     a^4*w*x^2 + 3*a^2*r^2*w*x^2 + (4*I)*a^3*r*w*x^3)*Y[x]^2 + 
   (2*I)*a^2*cM*w^3*(a^4 + 2*a^2*r^2 - r^4 + (2*I)*a*r^3*x - 2*a^2*r^2*x^2 + 
     (2*I)*a^3*r*x^3)*rp[r, x]^2*Y[x]^2, 
 A16[r, x] -> 2*cM*m*w*(3*a^3*r^3 + a*r^5 + (12*I)*a^4*r^2*x + 
     (11*I)*a^2*r^4*x + I*r^6*x - 9*a^5*r*x^2 - 16*a^3*r^3*x^2 - 
     5*a*r^5*x^2 - (4*I)*a^6*x^3 - (18*I)*a^4*r^2*x^3 - (10*I)*a^2*r^4*x^3 + 
     7*a^5*r*x^4 + 5*a^3*r^3*x^4 + (3*I)*a^6*x^5 + (5*I)*a^4*r^2*x^5 - 
     2*a^5*r*x^6) + 2*cM*m*(a^2*cM*m*r + I*a^3*m^2*r - (3*I)*a^4*m*r*w - 
     (2*I)*a^2*m*r^3*w - I*m*r^5*w + I*a^3*cM*m*x - a^4*m^2*x - a^2*cM*r*x + 
     a^2*r^2*x + (2*I)*a*cM*m*r^2*x - 2*a^2*m^2*r^2*x + 3*a^5*m*w*x + 
     6*a^3*m*r^2*w*x + 3*a*m*r^4*w*x - I*a^3*cM*x^2 + I*a^3*r*x^2 + 
     a^2*cM*m*r*x^2 + I*a^3*m^2*r*x^2 - (2*I)*a*cM*r^2*x^2 + 
     (2*I)*a*r^3*x^2 - (2*I)*a^2*m*r^3*w*x^2 - I*a^3*cM*m*x^3 + a^4*m^2*x^3 - 
     a^2*cM*r*x^3 + a^2*r^2*x^3 - 4*a^5*m*w*x^3 - 2*a^3*m*r^2*w*x^3 + 
     I*a^3*cM*x^4 - I*a^3*r*x^4 + 2*a^5*m*w*x^5)*rp[r, x] + 
   (2*I)*a*cM*m^2*(I*a*r - a^2*x - 2*r^2*x + I*a*r*x^2 + a^2*x^3)*
    rp[r, x]^2 - 2*m*w*(-a + a*m^2 - 2*a^2*m*w - m*r^2*w + a^2*m*w*x^2)*
    rn[r, x]^3*rp[r, x]^3 + (2*I)*m*w^2*(a + I*r*x)*rn[r, x]^3*rp[r, x]^4 + 
   cM*((2*I)*a*cM*m*r^3*sss - 4*a^3*cM*m*r^2*w + (4*I)*a^2*cM*r^3*w - 
     6*a*cM*m*r^4*w - 4*a^4*r^3*w^2 + 6*a^2*r^5*w^2 + 6*r^7*w^2 - 
     (2*I)*a^3*cM*r*sss*x + (3*I)*a^3*r^2*sss*x - (4*I)*a*cM*r^3*sss*x + 
     (3*I)*a*r^4*sss*x - (8*I)*a^4*cM*m*r*w*x + 2*a^3*cM*r^2*w*x - 
     (16*I)*a^2*cM*m*r^3*w*x + 6*a*cM*r^4*w*x - (18*I)*a^5*r^2*w^2*x - 
     (6*I)*a^3*r^4*w^2*x + (4*I)*a*r^6*w^2*x - (2*I)*a^3*cM*m*r*sss*x^2 + 
     4*a^5*cM*m*w*x^2 + (4*I)*a^4*cM*r*w*x^2 + 8*a^3*cM*m*r^2*w*x^2 + 
     (12*I)*a^2*cM*r^3*w*x^2 + 12*a^6*r*w^2*x^2 + 20*a^4*r^3*w^2*x^2 + 
     4*a^2*r^5*w^2*x^2 - 2*a^5*cM*w*x^3 + (8*I)*a^4*cM*m*r*w*x^3 - 
     6*a^3*cM*r^2*w*x^3 + (6*I)*a^7*w^2*x^3 + (36*I)*a^5*r^2*w^2*x^3 + 
     (14*I)*a^3*r^4*w^2*x^3 - 2*a^5*cM*m*w*x^4 - (4*I)*a^4*cM*r*w*x^4 - 
     18*a^6*r*w^2*x^4 - 14*a^4*r^3*w^2*x^4 - (6*I)*a^7*w^2*x^5 - 
     (14*I)*a^5*r^2*w^2*x^5 + 4*a^6*r*w^2*x^6)*Y[x] - 
   a*cM*w*((2*I)*a^3*r + (2*I)*a*r^3 - I*a^3*r*sss - I*a*r^3*sss - 
     (6*I)*a^4*m*r*w - (8*I)*a^2*m*r^3*w - 2*a^4*x + 6*a^2*r^2*x + 8*r^4*x + 
     a^4*sss*x + 3*a^2*r^2*sss*x + 2*r^4*sss*x + 6*a^5*m*w*x + 
     12*a^3*m*r^2*w*x + 8*a*m*r^4*w*x + (2*I)*a^3*r*x^2 + (2*I)*a*r^3*x^2 - 
     I*a^3*r*sss*x^2 - I*a*r^3*sss*x^2 + (4*I)*a^2*m*r^3*w*x^2 - 2*a^4*x^3 - 
     2*a^2*r^2*x^3 - a^4*sss*x^3 - a^2*r^2*sss*x^3 - 4*a^5*m*w*x^3 + 
     (2*I)*a^4*m*r*w*x^4 + 2*a^5*m*w*x^5)*rp[r, x]*Y[x] + 
   a*cM*m*(a - I*r)*((-I)*a + r)*sss*rp[r, x]^2*Y[x] + 
   2*(a - I*r)*(a + I*r)*w^2*(-3*a^2 - r^2 - I*a*r*x + a^2*x^2)*rn[r, x]*
    rp[r, x]^3*Y[x] - 2*a*m*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   2*(a + I*r)*(I*a + r)*w^3*rn[r, x]^3*rp[r, x]^4*Y[x] - 
   I*a^3*cM*sss*x^3*X[r]*Y[x] - 2*a^2*cM^2*w*(I*r^3*sss - a^2*r^2*w - 
     3*r^4*w - (2*I)*a^3*r*w*x - (6*I)*a*r^3*w*x - I*a^2*r*sss*x^2 + 
     a^4*w*x^2 + 3*a^2*r^2*w*x^2 + (4*I)*a^3*r*w*x^3)*Y[x]^2 + 
   2*a^2*cM*w^3*((-I)*a^4 - (2*I)*a^2*r^2 + I*r^4 + 2*a*r^3*x + 
     (2*I)*a^2*r^2*x^2 + 2*a^3*r*x^3)*rp[r, x]^2*Y[x]^2, 
 A17[r, x] -> 2*cM*m*(a^2*cM*m*r^2 - I*a^3*m^2*r^2 + 2*cM*m*r^4 - 
     I*a*m^2*r^4 + (3*I)*a^4*m*r^2*w + (4*I)*a^2*m*r^4*w + I*m*r^6*w + 
     a^2*cM*r^2*x - a^2*r^3*x + 2*cM*r^4*x - 3*r^5*x + 2*a^3*m*r^3*w*x + 
     2*a*m*r^5*w*x - a^4*cM*m*x^2 + I*a^5*m^2*x^2 + a^2*cM*m*r^2*x^2 + 
     I*a^3*m^2*r^2*x^2 - (3*I)*a^6*m*w*x^2 - (6*I)*a^4*m*r^2*w*x^2 - 
     (3*I)*a^2*m*r^4*w*x^2 - a^4*cM*x^3 + a^4*r*x^3 + a^2*cM*r^2*x^3 - 
     3*a^2*r^3*x^3 + 2*a^5*m*r*w*x^3 + 2*a^3*m*r^3*w*x^3 + a^4*cM*m*x^4 + 
     (2*I)*a^6*m*w*x^4 + (2*I)*a^4*m*r^2*w*x^4 + a^4*cM*x^5 - 2*a^4*r*x^5) + 
   2*cM*m*(-(a^2*m*r^2) - 3*m*r^4 + a^3*r^2*w + 5*a*r^4*w + (2*I)*a*m*r^3*x + 
     (2*I)*a^4*r*w*x - I*a^2*r^3*w*x + I*r^5*w*x + a^4*m*x^2 - 
     a^2*m*r^2*x^2 - a^5*w*x^2 + 3*a^3*r^2*w*x^2 - 2*a*r^4*w*x^2 + 
     (2*I)*a^3*m*r*x^3 - (7*I)*a^4*r*w*x^3 - I*a^2*r^3*w*x^3 - 
     2*a^3*r^2*w*x^4 + (2*I)*a^4*r*w*x^5)*rp[r, x] - 
   2*m*(-(a^2*m^3) - m*r^2 + a^3*w + 3*a^3*m^2*w + 2*a*r^2*w + 
     2*a*m^2*r^2*w - 3*a^4*m*w^2 - 4*a^2*m*r^2*w^2 - m*r^4*w^2 - a^2*m^2*x - 
     r^2*x + 3*a^3*m*w*x + 3*a*m*r^2*w*x - a^3*m^2*w*x^2 - a*r^2*w*x^2 + 
     2*a^4*m*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^2 + 
   2*m*(a - I*r)*(a + I*r)*w^2*(I*a + r*x)*rn[r, x]^3*rp[r, x]^2 - 
   m*sss*(m + x)*rn[r, x]^2*rp[r, x]^2*X[r] + 
   2*cM*w*(-2*a^3*cM*m*r^2 + (2*I)*a^2*r^4 - a*cM*m*r^4 + (2*I)*r^6 - 
     (3*I)*a^5*m*r^2*w - (5*I)*a^3*m*r^4*w - (2*I)*a*m*r^6*w - 2*a^5*r*x + 
     3*a^3*cM*r^2*x - 7*a^3*r^3*x + 5*a*cM*r^4*x - 3*a*r^5*x - 
     4*a^4*m*r^3*w*x - 4*a^2*m*r^5*w*x + 2*a^5*cM*m*x^2 + (2*I)*a^4*r^2*x^2 + 
     2*a^3*cM*m*r^2*x^2 + (2*I)*a^2*r^4*x^2 + (3*I)*a^7*m*w*x^2 + 
     (6*I)*a^5*m*r^2*w*x^2 + (3*I)*a^3*m*r^4*w*x^2 + a^5*cM*x^3 - 
     5*a^5*r*x^3 + 3*a^3*cM*r^2*x^3 - 3*a^3*r^3*x^3 - 4*a^6*m*r*w*x^3 - 
     4*a^4*m*r^3*w*x^3 - a^5*cM*m*x^4 - I*a^7*m*w*x^4 - I*a^5*m*r^2*w*x^4)*
    Y[x] + 2*cM*r*w^2*(-(a^2*r^3) + r^5 - (2*I)*a^5*x - (3*I)*a^3*r^2*x - 
     (3*I)*a*r^4*x - 3*a^4*r*x^2 - a^2*r^3*x^2 + (3*I)*a^5*x^3 + 
     I*a^3*r^2*x^3)*rp[r, x]*Y[x] - (2*I)*(a - I*r)^2*(a + I*r)^2*w*rn[r, x]*
    rp[r, x]^2*Y[x] - 2*a*m*(a^2 + r^2)^2*w^3*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   (2*I)*(a - I*r)^2*(a + I*r)^2*w^3*rn[r, x]^2*rp[r, x]^3*Y[x] + 
   (a + I*r)*(I*a + r)*sss*w*rn[r, x]*rp[r, x]^2*X[r]*Y[x] + 
   a*m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   2*a^2*cM*w^2*(a^2*cM*r^2 - cM*r^4 + I*a^4*r^2*w + (2*I)*a^2*r^4*w + 
     I*r^6*w + 2*a^3*r^3*w*x + 2*a*r^5*w*x - a^4*cM*x^2 - 3*a^2*cM*r^2*x^2 - 
     I*a^6*w*x^2 - (2*I)*a^4*r^2*w*x^2 - I*a^2*r^4*w*x^2 + 2*a^5*r*w*x^3 + 
     2*a^3*r^3*w*x^3)*Y[x]^2, A18[r, x] -> 
  2*cM*m*(a^2*cM*m*r^2 + I*a^3*m^2*r^2 + 2*cM*m*r^4 + I*a*m^2*r^4 - 
     (3*I)*a^4*m*r^2*w - (4*I)*a^2*m*r^4*w - I*m*r^6*w - a^2*cM*r^2*x + 
     a^2*r^3*x - 2*cM*r^4*x + 3*r^5*x - 2*a^3*m*r^3*w*x - 2*a*m*r^5*w*x - 
     a^4*cM*m*x^2 - I*a^5*m^2*x^2 + a^2*cM*m*r^2*x^2 - I*a^3*m^2*r^2*x^2 + 
     (3*I)*a^6*m*w*x^2 + (6*I)*a^4*m*r^2*w*x^2 + (3*I)*a^2*m*r^4*w*x^2 + 
     a^4*cM*x^3 - a^4*r*x^3 - a^2*cM*r^2*x^3 + 3*a^2*r^3*x^3 - 
     2*a^5*m*r*w*x^3 - 2*a^3*m*r^3*w*x^3 + a^4*cM*m*x^4 - (2*I)*a^6*m*w*x^4 - 
     (2*I)*a^4*m*r^2*w*x^4 - a^4*cM*x^5 + 2*a^4*r*x^5) + 
   2*cM*m*(-(a^2*m*r^2) - 3*m*r^4 + a^3*r^2*w + 5*a*r^4*w + (2*I)*a*m*r^3*x + 
     (2*I)*a^4*r*w*x - I*a^2*r^3*w*x + I*r^5*w*x + a^4*m*x^2 - 
     a^2*m*r^2*x^2 - a^5*w*x^2 + 3*a^3*r^2*w*x^2 - 2*a*r^4*w*x^2 + 
     (2*I)*a^3*m*r*x^3 - (7*I)*a^4*r*w*x^3 - I*a^2*r^3*w*x^3 - 
     2*a^3*r^2*w*x^4 + (2*I)*a^4*r*w*x^5)*rp[r, x] - 
   2*m*(-(a^2*m^3) - m*r^2 + a^3*w + 3*a^3*m^2*w + 2*a*r^2*w + 
     2*a*m^2*r^2*w - 3*a^4*m*w^2 - 4*a^2*m*r^2*w^2 - m*r^4*w^2 + a^2*m^2*x + 
     r^2*x - 3*a^3*m*w*x - 3*a*m*r^2*w*x - a^3*m^2*w*x^2 - a*r^2*w*x^2 + 
     2*a^4*m*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^2 + 
   2*m*(a - I*r)*((-I)*a + r)*w^2*(a - I*r*x)*rn[r, x]^3*rp[r, x]^2 - 
   m*sss*(m - x)*rn[r, x]^2*rp[r, x]^2*X[r] + 
   2*cM*w*(-2*a^3*cM*m*r^2 - (2*I)*a^2*r^4 - a*cM*m*r^4 - (2*I)*r^6 + 
     (3*I)*a^5*m*r^2*w + (5*I)*a^3*m*r^4*w + (2*I)*a*m*r^6*w + 2*a^5*r*x - 
     3*a^3*cM*r^2*x + 7*a^3*r^3*x - 5*a*cM*r^4*x + 3*a*r^5*x + 
     4*a^4*m*r^3*w*x + 4*a^2*m*r^5*w*x + 2*a^5*cM*m*x^2 - (2*I)*a^4*r^2*x^2 + 
     2*a^3*cM*m*r^2*x^2 - (2*I)*a^2*r^4*x^2 - (3*I)*a^7*m*w*x^2 - 
     (6*I)*a^5*m*r^2*w*x^2 - (3*I)*a^3*m*r^4*w*x^2 - a^5*cM*x^3 + 
     5*a^5*r*x^3 - 3*a^3*cM*r^2*x^3 + 3*a^3*r^3*x^3 + 4*a^6*m*r*w*x^3 + 
     4*a^4*m*r^3*w*x^3 - a^5*cM*m*x^4 + I*a^7*m*w*x^4 + I*a^5*m*r^2*w*x^4)*
    Y[x] + 2*cM*r*w^2*(-(a^2*r^3) + r^5 - (2*I)*a^5*x - (3*I)*a^3*r^2*x - 
     (3*I)*a*r^4*x - 3*a^4*r*x^2 - a^2*r^3*x^2 + (3*I)*a^5*x^3 + 
     I*a^3*r^2*x^3)*rp[r, x]*Y[x] + (2*I)*(a - I*r)^2*(a + I*r)^2*w*rn[r, x]*
    rp[r, x]^2*Y[x] - 2*a*m*(a^2 + r^2)^2*w^3*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   (2*I)*(a - I*r)^2*(a + I*r)^2*w^3*rn[r, x]^2*rp[r, x]^3*Y[x] + 
   (a - I*r)*((-I)*a + r)*sss*w*rn[r, x]*rp[r, x]^2*X[r]*Y[x] + 
   a*m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   2*a^2*cM*w^2*(a^2*cM*r^2 - cM*r^4 - I*a^4*r^2*w - (2*I)*a^2*r^4*w - 
     I*r^6*w - 2*a^3*r^3*w*x - 2*a*r^5*w*x - a^4*cM*x^2 - 3*a^2*cM*r^2*x^2 + 
     I*a^6*w*x^2 + (2*I)*a^4*r^2*w*x^2 + I*a^2*r^4*w*x^2 - 2*a^5*r*w*x^3 - 
     2*a^3*r^3*w*x^3)*Y[x]^2, A19[r, x] -> 
  2*cM*m*((-I)*a^2*r^2*w - a*m*r^3*w - I*r^4*w - I*m^2*r^4*w - 
     (2*I)*a*cM*r*x - 2*a^2*m*r*x - (2*I)*a*cM*m^2*r*x - 2*a^2*m^3*r*x + 
     (2*I)*a*r^2*x + (2*I)*a*m^2*r^2*x + 4*a^3*r*w*x + 8*a^3*m^2*r*w*x - 
     (5*I)*a^2*m*r^2*w*x + 4*a*r^3*w*x + 4*a*m^2*r^3*w*x - (3*I)*m*r^4*w*x - 
     (6*I)*a*cM*m*r*x^2 - 6*a^2*m^2*r*x^2 + (6*I)*a*m*r^2*x^2 + I*a^4*w*x^2 + 
     11*a^3*m*r*w*x^2 + 13*a*m*r^3*w*x^2 - I*r^4*w*x^2 - (2*I)*a*cM*r*x^3 - 
     2*a^2*m*r*x^3 + (2*I)*a*r^2*x^3 + I*a^4*m*w*x^3 + 4*a^3*r*w*x^3 - 
     4*a^3*m^2*r*w*x^3 + (5*I)*a^2*m*r^2*w*x^3 + 4*a*r^3*w*x^3 + 
     (3*I)*a^4*w*x^4 + I*a^4*m^2*w*x^4 + a^3*m*r*w*x^4 + I*a^2*r^2*w*x^4 + 
     (2*I)*a^4*m*w*x^5 - (2*I)*a^4*w*x^6) + 
   2*m*w^2*(-3*a^2*r - 2*r^3 + (6*I)*a^3*x + (6*I)*a*r^2*x + 4*a^2*r*x^2 - 
     (6*I)*a^3*x^3 - (4*I)*a*r^2*x^3 - 3*a^2*r*x^4 + (2*I)*a^3*x^5)*rn[r, x]*
    rp[r, x]^2 + 2*m*w*(a*m + a*m^3 - 4*a^2*m^2*w + (2*I)*a*m*r*w - 
     m^2*r^2*w - 2*a*x + 2*a*m^2*x - 4*a^2*m*w*x - 3*m*r^2*w*x - 2*a*m*x^2 + 
     3*a^2*m^2*w*x^2 - (2*I)*a*m*r*w*x^2 + a^2*m*w*x^3)*rn[r, x]^2*
    rp[r, x]^2 + 2*cM*(I*m*r^4*sss*w + I*a^3*r^2*w^2 + I*a*r^4*w^2 + 
     (3*I)*a*m^2*r^4*w^2 + I*a*cM*m*r*sss*x + a^2*m^2*r*sss*x - 
     I*a*m*r^2*sss*x + (2*I)*a^2*cM*r*w*x + (6*I)*a^2*cM*m^2*r*w*x - 
     (6*I)*a^2*r^2*w*x - 2*a^3*m*r*sss*w*x + (2*I)*a^2*r^2*sss*w*x - 
     3*a*m*r^3*sss*w*x + I*r^4*sss*w*x - 2*a^4*r*w^2*x - 12*a^4*m^2*r*w^2*x - 
     4*a^2*r^3*w^2*x - 12*a^2*m^2*r^3*w^2*x + 6*r^5*w^2*x + 4*a^3*r*w*x^2 + 
     (2*I)*a^2*cM*m*r*w*x^2 + 4*a*r^3*w*x^2 - 2*a^3*r*sss*w*x^2 - 
     2*a*r^3*sss*w*x^2 - I*a^5*w^2*x^2 - (6*I)*a^3*r^2*w^2*x^2 + 
     I*a*r^4*w^2*x^2 + (4*I)*a^4*w*x^3 - (6*I)*a^2*cM*r*w*x^3 + 
     (6*I)*a^2*r^2*w*x^3 - I*a^4*sss*w*x^3 - a^3*m*r*sss*w*x^3 - 
     (2*I)*a^2*r^2*sss*w*x^3 - 4*a^4*r*w^2*x^3 + 8*a^2*r^3*w^2*x^3 - 
     I*a^4*m*sss*w*x^4 - (3*I)*a^5*w^2*x^4 - (3*I)*a^5*m^2*w^2*x^4 + 
     (5*I)*a^3*r^2*w^2*x^4 + 4*a^4*r*w^2*x^5 + (2*I)*a^5*w^2*x^6)*Y[x] - 
   2*cM*m*w^2*(-2*a^2*r^2 - 3*r^4 - (2*I)*a^3*r*x + 2*a^4*x^2 + 
     8*a^2*r^2*x^2 - (4*I)*a^3*r*x^3 + a^4*x^4)*rp[r, x]*Y[x] - 
   a*(-2 + sss)*w*(a + I*r*x)^2*rp[r, x]^2*Y[x] + 
   2*w^3*(2*a^3*r + 2*a*r^3 - (5*I)*a^4*x - (6*I)*a^2*r^2*x - (2*I)*r^4*x - 
     a^3*r*x^2 - 2*a*r^3*x^2 + (3*I)*a^4*x^3 + (2*I)*a^2*r^2*x^3 - a^3*r*x^4)*
    rn[r, x]*rp[r, x]^2*Y[x] - w*(2*a - a*sss + 2*a*m^2*sss - 4*a^2*m*sss*w - 
     2*m*r^2*sss*w - 12*a^3*m^2*w^2 + (8*I)*a^2*m*r*w^2 - 6*a*m^2*r^2*w^2 + 
     (2*I)*m*r^3*w^2 - 4*a^3*m*w^2*x - 6*a*m*r^2*w^2*x + 2*a^2*m*sss*w*x^2 + 
     6*a^3*m^2*w^2*x^2 - (6*I)*a^2*m*r*w^2*x^2 - 2*a^3*m*w^2*x^3)*rn[r, x]^2*
    rp[r, x]^2*Y[x] + 2*(-2 + sss)*w^2*((-I)*a + r*x)*rn[r, x]^2*rp[r, x]^3*
    Y[x] + 2*a*cM*w*((-I)*r^4*sss*w - a^2*r^3*w^2 - (3*I)*a*m*r^4*w^2 - 
     3*r^5*w^2 - I*a*cM*r*sss*x - (6*I)*a^2*cM*m*r*w*x + a^3*r*sss*w*x + 
     3*a*r^3*sss*w*x + 8*a^4*m*r*w^2*x - I*a^3*r^2*w^2*x + 
     12*a^2*m*r^3*w^2*x + (4*I)*a^2*cM*r*w*x^2 - a^4*r*w^2*x^2 - 
     5*a^2*r^3*w^2*x^2 + 2*a^3*r*sss*w*x^3 + I*a^5*w^2*x^3 + 
     4*a^4*m*r*w^2*x^3 + I*a^3*r^2*w^2*x^3 + I*a^4*sss*w*x^4 + 
     (3*I)*a^5*m*w^2*x^4 - 2*a^4*r*w^2*x^4 - I*a^5*w^2*x^5)*Y[x]^2 + 
   2*a*w^3*(-(a^2*sss) - r^2*sss - 4*a^3*m*w + (2*I)*a^2*r*w - 3*a*m*r^2*w + 
     I*r^3*w + a^3*m*w*x^2 - I*a^2*r*w*x^2)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 - 
   (2*I)*a^3*cM*w^3*(-(r^4*w) - 2*a*cM*r*x - (2*I)*a^3*r*w*x - 
     (4*I)*a*r^3*w*x - (2*I)*a^3*r*w*x^3 + a^4*w*x^4)*Y[x]^3 + 
   2*a^3*(a^2 + r^2)*w^5*rn[r, x]^2*rp[r, x]^2*Y[x]^3, 
 A20[r, x] -> -2*cM*((-I)*a^2*r^2*sss + a*cM*m*r^2*sss - a*m*r^3*sss + 
     (2*I)*cM*m^2*r^3*sss - I*r^4*sss + 2*a^2*cM*r^2*w - (6*I)*a^3*m*r^2*w + 
     6*a^2*cM*m^2*r^2*w - 4*a^2*r^3*w + (4*I)*a*cM*m*r^3*w - 
     8*a^2*m^2*r^3*w + 6*cM*r^4*w - (6*I)*a*m*r^4*w + 6*cM*m^2*r^4*w - 
     4*r^5*w - 4*m^2*r^5*w + (4*I)*a^4*r^2*w^2 + 10*a^3*m*r^3*w^2 + 
     (12*I)*a^2*r^4*w^2 - (4*I)*r^6*w^2 + (4*I)*a^2*cM*m*r*sss*x - 
     (7*I)*a^2*m*r^2*sss*x + (6*I)*cM*m*r^3*sss*x - (3*I)*m*r^4*sss*x + 
     (16*I)*a^3*cM*r*w*x + 24*a^4*m*r*w*x + (12*I)*a^3*cM*m^2*r*w*x - 
     (24*I)*a^3*r^2*w*x + 6*a^2*cM*m*r^2*w*x - (36*I)*a^3*m^2*r^2*w*x + 
     (16*I)*a*cM*r^3*w*x - 12*a^2*m*r^3*w*x + (8*I)*a*cM*m^2*r^3*w*x - 
     (8*I)*a*r^4*w*x + 18*cM*m*r^4*w*x - (16*I)*a*m^2*r^4*w*x - 
     12*m*r^5*w*x - 20*a^5*r*w^2*x + (42*I)*a^4*m*r^2*w^2*x - 
     36*a^3*r^3*w^2*x + (8*I)*a^2*m*r^4*w^2*x - 8*a*r^5*w^2*x - 
     (12*I)*m*r^6*w^2*x + I*a^4*sss*x^2 - a^3*cM*m*sss*x^2 + 
     5*a^3*m*r*sss*x^2 - (2*I)*a^2*cM*m^2*r*sss*x^2 - (4*I)*a^2*r^2*sss*x^2 - 
     a*cM*m*r^2*sss*x^2 + (2*I)*cM*r^3*sss*x^2 + a*m*r^3*sss*x^2 - 
     I*r^4*sss*x^2 - 2*a^4*cM*w*x^2 + (6*I)*a^5*m*w*x^2 - 
     6*a^4*cM*m^2*w*x^2 + 12*a^4*r*w*x^2 + (12*I)*a^3*cM*m*r*w*x^2 + 
     36*a^4*m^2*r*w*x^2 - 4*a^2*cM*r^2*w*x^2 - (40*I)*a^3*m*r^2*w*x^2 - 
     10*a^2*cM*m^2*r^2*w*x^2 - 8*a^2*r^3*w*x^2 + (20*I)*a*cM*m*r^3*w*x^2 + 
     20*a^2*m^2*r^3*w*x^2 + 6*cM*r^4*w*x^2 - (14*I)*a*m*r^4*w*x^2 - 
     4*r^5*w*x^2 - (4*I)*a^6*w^2*x^2 - 30*a^5*m*r*w^2*x^2 - 
     (24*I)*a^4*r^2*w^2*x^2 - 28*a^3*m*r^3*w^2*x^2 - (48*I)*a^2*r^4*w^2*x^2 + 
     24*a*m*r^5*w^2*x^2 - (4*I)*r^6*w^2*x^2 + (3*I)*a^4*m*sss*x^3 - 
     (10*I)*a^2*cM*m*r*sss*x^3 + (7*I)*a^2*m*r^2*sss*x^3 + (8*I)*a^5*w*x^3 - 
     6*a^4*cM*m*w*x^3 + (16*I)*a^5*m^2*w*x^3 - (32*I)*a^3*cM*r*w*x^3 - 
     4*a^4*m*r*w*x^3 - (20*I)*a^3*cM*m^2*r*w*x^3 + (24*I)*a^3*r^2*w*x^3 - 
     18*a^2*cM*m*r^2*w*x^3 + (36*I)*a^3*m^2*r^2*w*x^3 + 20*a^2*m*r^3*w*x^3 - 
     (14*I)*a^6*m*w^2*x^3 + 48*a^5*r*w^2*x^3 - (92*I)*a^4*m*r^2*w^2*x^3 + 
     88*a^3*r^3*w^2*x^3 - (32*I)*a^2*m*r^4*w^2*x^3 + 24*a*r^5*w^2*x^3 + 
     I*a^4*sss*x^4 + a^3*cM*m*sss*x^4 - (6*I)*a^2*cM*r*sss*x^4 - 
     5*a^3*m*r*sss*x^4 + (5*I)*a^2*r^2*sss*x^4 - 2*a^4*cM*w*x^4 + 
     (14*I)*a^5*m*w*x^4 + 4*a^4*cM*m^2*w*x^4 - 4*a^4*r*w*x^4 - 
     (36*I)*a^3*cM*m*r*w*x^4 - 20*a^4*m^2*r*w*x^4 - 6*a^2*cM*r^2*w*x^4 + 
     (46*I)*a^3*m*r^2*w*x^4 + 12*a^2*r^3*w*x^4 + (8*I)*a^6*w^2*x^4 + 
     52*a^5*m*r*w^2*x^4 + (16*I)*a^4*r^2*w^2*x^4 + 66*a^3*m*r^3*w^2*x^4 + 
     (20*I)*a^2*r^4*w^2*x^4 + (12*I)*a^6*m*w^2*x^5 - 12*a^5*r*w^2*x^5 + 
     (38*I)*a^4*m*r^2*w^2*x^5 - 20*a^3*r^3*w^2*x^5 - (4*I)*a^6*w^2*x^6 + 
     2*a^5*m*r*w^2*x^6 - (4*I)*a^4*r^2*w^2*x^6 + (2*I)*a^6*m*w^2*x^7) - 
   2*cM*m^2*((-2*I)*a^2*r*sss - I*r^3*sss - (8*I)*a^3*m*r*w - 
     (4*I)*a*m*r^3*w + (12*I)*a^4*r*w^2 + (12*I)*a^2*r^3*w^2 - 
     (4*I)*r^5*w^2 + 2*a^3*sss*x - a*r^2*sss*x + 8*a^4*m*w*x - 12*a^5*w^2*x + 
     4*a*r^4*w^2*x + (3*I)*a^2*r*sss*x^2 + (8*I)*a^3*m*r*w*x^2 - 
     (24*I)*a^4*r*w^2*x^2 - (24*I)*a^2*r^3*w^2*x^2 - a^3*sss*x^3 - 
     4*a^4*m*w*x^3 + 12*a^5*w^2*x^3 + 4*a^3*r^2*w^2*x^3 + 
     (4*I)*a^4*r*w^2*x^4)*rp[r, x] - (4*I)*cM^2*r*sss*rn[r, x]*rp[r, x] + 
   4*a*cM*m*(cM - I*a*m - r)*(1 + m^2 + 3*m*x + x^2)*rp[r, x]^2 - 
   (4*I)*w^2*(a + I*r*x)^2*(-3*a^2 - r^2 - I*a*r*x + a^2*x^2)*rp[r, x]^3 + 
   4*w^2*((-3*I)*a^2 - 2*a*m*r - I*r^2 - a^2*r*w + r^3*w - (4*I)*a^2*m*x + 
     a*r*x - (3*I)*m*r^2*x - (5*I)*a^3*w*x - (5*I)*a*r^2*w*x + I*a^2*x^2 + 
     3*a*m*r*x^2 + 5*a^2*r*w*x^2 + r^3*w*x^2 + (3*I)*a^3*w*x^3 + 
     (3*I)*a*r^2*w*x^3 - 2*a^2*r*w*x^4)*rn[r, x]^2*rp[r, x]^3 - 
   4*m*w^2*(a*m^2 - 3*a^2*m*w - m*r^2*w - a^2*w*x - 3*r^2*w*x + 
     2*a^2*m*w*x^2 - 2*a^2*w*x^3)*rn[r, x]^3*rp[r, x]^3 - 
   (4*I)*m^2*w^2*rn[r, x]^4*rp[r, x]^3 + 
   2*cM^2*w*(a^2*r^2*sss + (4*I)*a*m*r^3*sss + 3*r^4*sss + 6*a^3*m*r^2*w + 
     12*a*m*r^4*w + (4*I)*a^3*r*sss*x + (4*I)*a*r^3*sss*x + 
     (12*I)*a^4*m*r*w*x + (16*I)*a^2*m*r^3*w*x - a^4*sss*x^2 - 
     (4*I)*a^3*m*r*sss*x^2 - 3*a^2*r^2*sss*x^2 - 6*a^5*m*w*x^2 - 
     14*a^3*m*r^2*w*x^2 - (8*I)*a^3*r*sss*x^3 - (28*I)*a^4*m*r*w*x^3 + 
     2*a^5*m*w*x^4)*Y[x] + 2*cM*w*((-4*I)*a^3*m*r*sss - 2*a^2*r^2*sss - 
     (4*I)*a*m*r^3*sss - 2*r^4*sss + (2*I)*a^4*r*sss*w + 
     (3*I)*a^2*r^3*sss*w - (2*I)*r^5*sss*w + (8*I)*a^5*m*r*w^2 + 
     (12*I)*a^3*m*r^3*w^2 - (8*I)*a*m*r^5*w^2 + 4*a^4*m*sss*x - 
     (4*I)*a^3*r*sss*x - 2*a^5*sss*w*x - a^3*r^2*sss*w*x + 2*a*r^4*sss*w*x - 
     8*a^6*m*w^2*x + 8*a^2*m*r^4*w^2*x + 2*a^4*sss*x^2 + 
     (4*I)*a^3*m*r*sss*x^2 + 6*a^2*r^2*sss*x^2 - (3*I)*a^4*r*sss*w*x^2 - 
     (9*I)*a^2*r^3*sss*w*x^2 - (16*I)*a^5*m*r*w^2*x^2 - 
     (36*I)*a^3*m*r^3*w^2*x^2 + a^5*sss*w*x^3 + 3*a^3*r^2*sss*w*x^3 + 
     4*a^6*m*w^2*x^3 + 8*a^4*m*r^2*w^2*x^3 - (3*I)*a^4*r*sss*w*x^4 - 
     (8*I)*a^5*m*r*w^2*x^4 + a^5*sss*w*x^5 + 4*a^6*m*w^2*x^5)*rp[r, x]*Y[x] + 
   (2*I)*sss*w^2*(2*a^2 + r^2 + I*a*r*x)*rn[r, x]^2*rp[r, x]^3*Y[x] + 
   2*w^2*(a*m*sss - a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 4*a*m*r^2*w^2 + 
     2*a^3*m*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*Y[x] - 
   I*cM*sss^2*(r - a*x)*(r + a*x)*X[r]*Y[x] + 
   4*a^2*cM*w^2*((2*I)*cM*r^3 - I*cM*r^3*sss - a^2*cM*r^2*w + 2*a^2*r^3*w - 
     3*cM*r^4*w - 2*r^5*w - (2*I)*a^3*cM*r*w*x + (8*I)*a^3*r^2*w*x - 
     (4*I)*a*cM*r^3*w*x - (4*I)*a*r^4*w*x + I*a^2*cM*r*sss*x^2 + 
     a^4*cM*w*x^2 - 4*a^4*r*w*x^2 + 3*a^2*cM*r^2*w*x^2 - (2*I)*a^5*w*x^3 + 
     (6*I)*a^3*cM*r*w*x^3 - (12*I)*a^3*r^2*w*x^3 + 8*a^4*r*w*x^4 + 
     (2*I)*a^5*w*x^5)*Y[x]^2 - 4*a^2*cM*w^4*(I*a^4*r + (2*I)*a^2*r^3 - 
     (2*I)*r^5 - a^5*x + 2*a*r^4*x - (2*I)*a^4*r*x^2 - (8*I)*a^2*r^3*x^2 + 
     2*a^3*r^2*x^3 - (3*I)*a^4*r*x^4 + a^5*x^5)*rp[r, x]*Y[x]^2 + 
   4*a^2*w^4*(I*r + a^2*w + r^2*w)*rn[r, x]^3*rp[r, x]^3*Y[x]^2, 
 A21[r, x] -> 2*cM*(2*a*cM*m*r^2 - (2*I)*a^2*m^2*r^2 + 2*a*cM*m^3*r^2 - 
     (2*I)*a^2*m^4*r^2 - 2*a*m*r^3 - 2*a*m^3*r^3 - 2*a^2*cM*r^2*w + 
     (4*I)*a^3*m*r^2*w - 6*a^2*cM*m^2*r^2*w + (8*I)*a^3*m^3*r^2*w + 
     2*a^2*r^3*w + 4*a^2*m^2*r^3*w + 6*cM*r^4*w + (6*I)*a*m*r^4*w + 
     6*cM*m^2*r^4*w + (2*I)*a*m^3*r^4*w - 6*r^5*w - 6*m^2*r^5*w - 
     (2*I)*a^3*m*r^2*sss*w - a^2*r^3*sss*w - (3*I)*a*m*r^4*sss*w + 
     5*r^5*sss*w + 6*a*cM*m^2*r^2*x - (6*I)*a^2*m^3*r^2*x - 6*a*m^2*r^3*x - 
     4*a^4*m*r*w*x + (8*I)*a^3*r^2*w*x + 2*a^2*cM*m*r^2*w*x + 
     (14*I)*a^3*m^2*r^2*w*x - 6*a^2*m*r^3*w*x + 4*a^2*m^3*r^3*w*x + 
     (8*I)*a*r^4*w*x + 18*cM*m*r^4*w*x + (6*I)*a*m^2*r^4*w*x - 18*m*r^5*w*x - 
     (4*I)*a^3*r^2*sss*w*x - (4*I)*a*r^4*sss*w*x + 6*m*r^5*sss*w*x - 
     2*a^3*cM*m*x^2 + (2*I)*a^4*m^2*x^2 - 2*a^3*cM*m^3*x^2 + 
     (2*I)*a^4*m^4*x^2 + 2*a^3*m*r*x^2 + 2*a^3*m^3*r*x^2 + 2*a*cM*m*r^2*x^2 - 
     (2*I)*a^2*m^2*r^2*x^2 - 2*a*m*r^3*x^2 + 2*a^4*cM*w*x^2 - 
     (4*I)*a^5*m*w*x^2 + 6*a^4*cM*m^2*w*x^2 - (8*I)*a^5*m^3*w*x^2 - 
     18*a^4*r*w*x^2 - 8*a^4*m^2*r*w*x^2 + 24*a^2*cM*r^2*w*x^2 + 
     (8*I)*a^3*m*r^2*w*x^2 + 14*a^2*cM*m^2*r^2*w*x^2 - 
     (8*I)*a^3*m^3*r^2*w*x^2 - 40*a^2*r^3*w*x^2 - 8*a^2*m^2*r^3*w*x^2 + 
     6*cM*r^4*w*x^2 - (2*I)*a*m*r^4*w*x^2 - 6*r^5*w*x^2 + 
     (2*I)*a^5*m*sss*w*x^2 + 5*a^4*r*sss*w*x^2 + (2*I)*a^3*m*r^2*sss*w*x^2 + 
     18*a^2*r^3*sss*w*x^2 + (3*I)*a*m*r^4*sss*w*x^2 - r^5*sss*w*x^2 - 
     6*a^3*cM*m^2*x^3 + (6*I)*a^4*m^3*x^3 + 6*a^3*m^2*r*x^3 + 
     6*a^4*cM*m*w*x^3 - (10*I)*a^5*m^2*w*x^3 - 10*a^4*m*r*w*x^3 + 
     4*a^4*m^3*r*w*x^3 - (8*I)*a^3*r^2*w*x^3 + 22*a^2*cM*m*r^2*w*x^3 - 
     (14*I)*a^3*m^2*r^2*w*x^3 - 34*a^2*m*r^3*w*x^3 - (8*I)*a*r^4*w*x^3 + 
     (4*I)*a^3*r^2*sss*w*x^3 + 12*a^2*m*r^3*sss*w*x^3 + 
     (4*I)*a*r^4*sss*w*x^3 - 2*a^3*cM*m*x^4 + (2*I)*a^4*m^2*x^4 + 
     2*a^3*m*r*x^4 + 2*a^4*cM*w*x^4 + (2*I)*a^5*m*w*x^4 - 
     4*a^4*cM*m^2*w*x^4 + (6*I)*a^5*m^3*w*x^4 - 2*a^4*r*w*x^4 + 
     10*a^4*m^2*r*w*x^4 - 6*a^2*cM*r^2*w*x^4 - (12*I)*a^3*m*r^2*w*x^4 + 
     6*a^2*r^3*w*x^4 - (3*I)*a^5*m*sss*w*x^4 + a^4*r*sss*w*x^4 - 
     9*a^2*r^3*sss*w*x^4 + (4*I)*a^5*m^2*w*x^5 - 8*a^4*m*r*w*x^5 + 
     6*a^4*m*r*sss*w*x^5 - (2*I)*a^5*m*w*x^6 + I*a^5*m*sss*w*x^6 - 
     2*a^4*r*sss*w*x^6) - 2*(a - I*r)*(a + I*r)*w*
    (2*a^2 - a^2*sss + 2*r^2*sss + (4*I)*a*r*x - (6*I)*a*r*sss*x - 
     2*r^2*x^2 - 2*a^2*sss*x^2 + (2*I)*a*r*sss*x^3 + a^2*sss*x^4)*
    rp[r, x]^2 + 4*w^2*(-3*a^3*m*r - 4*a*m*r^3 + 2*a^4*r*w + 3*a^2*r^3*w + 
     r^5*w + (6*I)*a^4*m*x + (6*I)*a^2*m*r^2*x - (5*I)*a^5*w*x - 
     (8*I)*a^3*r^2*w*x - (3*I)*a*r^4*w*x - 2*a^3*m*r*x^2 - a^4*r*w*x^2 + 
     r^5*w*x^2 - (2*I)*a^4*m*x^3 - (2*I)*a^2*m*r^2*x^3 + (5*I)*a^5*w*x^3 + 
     (6*I)*a^3*r^2*w*x^3 + I*a*r^4*w*x^3 + a^3*m*r*x^4 + a^4*r*w*x^4 + 
     a^2*r^3*w*x^4 - (2*I)*a^5*w*x^5 - (2*I)*a^3*r^2*w*x^5)*rn[r, x]*
    rp[r, x]^2 + 2*w*(2*a^2 + 2*a^2*m^2 + 2*a^2*m^4 - (2*I)*a*m*r + 2*r^2 + 
     2*m^2*r^2 - 2*a^2*m^2*sss + I*a*m*r*sss + 2*cM*m^2*r*sss - m^2*r^2*sss - 
     8*a^3*m^3*w + (2*I)*a^2*m^2*r*w - 4*a*m^3*r^2*w + 12*a^4*m^2*w^2 - 
     (4*I)*a^3*m*r*w^2 + 12*a^2*m^2*r^2*w^2 - (2*I)*a*m*r^3*w^2 + 
     2*m^2*r^4*w^2 + 2*a^2*m*x + 4*a^2*m^3*x + 6*m*r^2*x - 3*a^2*m*sss*x - 
     3*m*r^2*sss*x - 10*a^3*m^2*w*x - 12*a*m^2*r^2*w*x + 8*a^4*m*w^2*x + 
     14*a^2*m*r^2*w^2*x + 6*m*r^4*w^2*x - 2*a^2*m^2*x^2 + (2*I)*a*m*r*x^2 + 
     a^2*m^2*sss*x^2 - I*a*m*r*sss*x^2 + 4*a^3*m^3*w*x^2 - 
     (2*I)*a^2*m^2*r*w*x^2 - 12*a^4*m^2*w^2*x^2 + (6*I)*a^3*m*r*w^2*x^2 - 
     8*a^2*m^2*r^2*w^2*x^2 + (2*I)*a*m*r^3*w^2*x^2 - 2*a^3*m^2*w*x^3 - 
     2*a^4*m*w^2*x^3 - 2*a^2*m*r^2*w^2*x^3 + 2*a^4*m^2*w^2*x^4 - 
     (2*I)*a^3*m*r*w^2*x^4)*rn[r, x]^2*rp[r, x]^2 + 
   2*cM*(-(a*cM*m*r^2*sss) + I*a^2*m^2*r^2*sss + a*m*r^3*sss + 
     a^2*cM*r^2*sss*w - 3*cM*r^4*sss*w - (2*I)*a^4*r^2*w^2 + 
     6*a^3*cM*m*r^2*w^2 - (12*I)*a^4*m^2*r^2*w^2 - (6*I)*a^2*r^4*w^2 - 
     12*a*cM*m*r^4*w^2 - (6*I)*a^2*m^2*r^4*w^2 + 4*a^5*r*w^2*x - 
     12*a^3*m^2*r^3*w^2*x + 4*a*r^5*w^2*x + a^3*cM*m*sss*x^2 - 
     I*a^4*m^2*sss*x^2 - a^3*m*r*sss*x^2 - a^4*cM*sss*w*x^2 - 
     5*a^2*cM*r^2*sss*w*x^2 + (2*I)*a^6*w^2*x^2 - 6*a^5*cM*m*w^2*x^2 + 
     (12*I)*a^6*m^2*w^2*x^2 - (8*I)*a^4*r^2*w^2*x^2 - 
     22*a^3*cM*m*r^2*w^2*x^2 + (12*I)*a^4*m^2*r^2*w^2*x^2 - 
     (2*I)*a^2*r^4*w^2*x^2 - 8*a^5*r*w^2*x^3 - 12*a^5*m^2*r*w^2*x^3 - 
     (2*I)*a^6*w^2*x^4 + 2*a^5*cM*m*w^2*x^4 - (6*I)*a^6*m^2*w^2*x^4 + 
     (2*I)*a^4*r^2*w^2*x^4)*Y[x] + 4*a*cM*m*w^2*(-(a^2*r^2) + 7*r^4 - 
     (4*I)*a^3*r*x - (11*I)*a*r^3*x + a^4*x^2 + 2*a^2*r^2*x^2 + I*a^3*r*x^3 + 
     a^4*x^4)*rp[r, x]*Y[x] + 2*w^2*(4*a^3*m*sss - 4*a*cM*m*r*sss + 
     4*a*m*r^2*sss - 2*a^4*sss*w - 3*a^2*r^2*sss*w - r^4*sss*w - 
     8*a^5*m*w^2 - 12*a^3*m*r^2*w^2 - 4*a*m*r^4*w^2 + a^4*sss*w*x^2 + 
     a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 4*a^3*m*r^2*w^2*x^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x] + sss^2*w*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   2*a^2*cM*w^2*(I*a^2*r^2*sss + (3*I)*r^4*sss - 2*a^2*cM*r^2*w + 
     (8*I)*a^3*m*r^2*w + 6*cM*r^4*w + (6*I)*a*m*r^4*w - 8*r^5*w - 
     8*a*cM*r^2*x + (2*I)*a^3*r^2*w*x + 12*a^2*m*r^3*w*x + (2*I)*a*r^4*w*x - 
     I*a^4*sss*x^2 + I*a^2*r^2*sss*x^2 + 2*a^4*cM*w*x^2 - (8*I)*a^5*m*w*x^2 - 
     4*a^4*r*w*x^2 + 10*a^2*cM*r^2*w*x^2 - (8*I)*a^3*m*r^2*w*x^2 - 
     20*a^2*r^3*w*x^2 + (2*I)*a^5*w*x^3 + 12*a^4*m*r*w*x^3 + 
     (2*I)*a^3*r^2*w*x^3 + (2*I)*a^5*m*w*x^4 - 8*a^4*r*w*x^4)*Y[x]^2 + 
   4*a^2*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x]^2 + 4*a^2*(a + I*r)*(I*a + r)*w^4*rn[r, x]^2*rp[r, x]^3*
    Y[x]^2 + (4*I)*a^4*cM*w^4*(-(a^2*r^2) - r^4 + (2*I)*a*r^3*x + a^4*x^2 + 
     a^2*r^2*x^2 + (2*I)*a^3*r*x^3)*Y[x]^3, 
 A22[r, x] -> -4*m*w*((-3*I)*a^3*r + (5*I)*a*r^3 - 6*a^4*x - 12*a^2*r^2*x - 
     2*r^4*x + (12*I)*a^3*r*x^2 - (8*I)*a*r^3*x^2 + 4*a^4*x^3 + 
     16*a^2*r^2*x^3 + 4*r^4*x^3 - (13*I)*a^3*r*x^4 + (3*I)*a*r^3*x^4 + 
     4*a^4*x^5 + (4*I)*a^3*r*x^6) + 4*m*(a*cM - I*a^2*m + a*cM*m^2 - 
     I*a^2*m^3 - a*r - I*cM*m*r - 2*a*m^2*r + I*m^3*r^2 + (4*I)*a^3*m^2*w + 
     10*a^2*m*r*w - (4*I)*a*m^2*r^2*w + 2*m*r^3*w + 4*a*cM*m*x - 
     (4*I)*a^2*m^2*x + I*cM*r*x - 3*a*m*r*x - (2*I)*cM*m^2*r*x - 
     3*a*m^3*r*x - I*r^2*x + (2*I)*m^2*r^2*x + (13*I)*a^3*m*w*x + 
     12*a^2*m^2*r*w*x - I*a*m*r^2*w*x + 2*m^2*r^3*w*x - a*cM*x^2 + 
     a*cM*m^2*x^2 - I*a^2*m^3*x^2 + a*r*x^2 + (2*I)*cM*m*r*x^2 + 
     a*m^2*r*x^2 - (2*I)*m*r^2*x^2 - 5*a^2*m*r*w*x^2 + 
     (6*I)*a*m^2*r^2*w*x^2 - 3*m*r^3*w*x^2 - 5*a*cM*m*x^3 + 
     (5*I)*a^2*m^2*x^3 + I*cM*r*x^3 + 6*a*m*r*x^3 - I*r^2*x^3 - 
     (14*I)*a^3*m*w*x^3 - 10*a^2*m^2*r*w*x^3 - 2*a*cM*x^4 + (2*I)*a^2*m*x^4 + 
     2*a*r*x^4 - (2*I)*a^3*m^2*w*x^4 - 6*a^2*m*r*w*x^4)*rn[r, x] + 
   4*m^4*((-I)*cM - a*m + 5*a^2*w + r^2*w - 4*a^2*w*x^2)*rn[r, x]*rp[r, x] + 
   (4*I)*m^2*rn[r, x]^2*rp[r, x] - 2*(a*cM*m*r*sss - I*cM*m^2*r^2*sss + 
     2*a^2*cM*r*w + 6*a^2*cM*m^2*r*w - (4*I)*a*cM*m*r^2*w + 6*cM*r^3*w + 
     6*cM*m^2*r^3*w + (4*I)*a^4*r*w^2 - (14*I)*a^2*r^3*w^2 - (6*I)*r^5*w^2 - 
     (2*I)*a^2*cM*m*sss*x + (2*I)*cM*m*r^2*sss*x - (8*I)*a^3*cM*w*x - 
     (6*I)*a^3*cM*m^2*w*x + 6*a^2*cM*m*r*w*x + (8*I)*a*cM*r^2*w*x - 
     (2*I)*a*cM*m^2*r^2*w*x + 18*cM*m*r^3*w*x + 10*a^5*w^2*x + 
     14*a^3*r^2*w^2*x + 8*a*r^4*w^2*x - (4*I)*a^2*cM*sss*x^2 - 
     (3*I)*a^2*cM*m^2*sss*x^2 - a*cM*m*r*sss*x^2 - (16*I)*a^3*cM*m*w*x^2 + 
     2*a^2*cM*r*w*x^2 - 4*a^2*cM*m^2*r*w*x^2 + (12*I)*a*cM*m*r^2*w*x^2 + 
     6*cM*r^3*w*x^2 - (32*I)*a^4*r*w^2*x^2 + (2*I)*a^2*r^3*w^2*x^2 + 
     (2*I)*r^5*w^2*x^2 - (2*I)*a^2*cM*m*sss*x^3 - (4*I)*a^3*cM*m^2*w*x^3 - 
     4*a^5*w^2*x^3 + 4*a^3*r^2*w^2*x^3 + (32*I)*a^4*r*w^2*x^4 + 
     (4*I)*a^2*r^3*w^2*x^4 + 2*a^5*w^2*x^5 - 2*a^3*r^2*w^2*x^5 - 
     (8*I)*a^4*r*w^2*x^6)*Y[x] + 2*m*((2*I)*a^2*m*sss + 3*a*r*sss - 
     (2*I)*m*r^2*sss - (4*I)*a^3*sss*w + (6*I)*a*r^2*sss*w - 
     (12*I)*a^4*m*w^2 + (12*I)*a^2*m*r^2*w^2 + (2*I)*m*r^4*w^2 + 
     (4*I)*a^2*sss*x + 6*a*m*r*sss*x - I*r^2*sss*x - 14*a^2*r*sss*w*x - 
     4*r^3*sss*w*x - 36*a^3*m*r*w^2*x - 12*a*m*r^3*w^2*x + 
     (2*I)*a^2*m*sss*x^2 - (10*I)*a*r^2*sss*w*x^2 - 
     (20*I)*a^2*m*r^2*w^2*x^2 - (2*I)*a^2*sss*x^3 + 10*a^2*r*sss*w*x^3 + 
     24*a^3*m*r*w^2*x^3 + (2*I)*a^4*m*w^2*x^4)*rn[r, x]*Y[x] + 
   2*(3*a*m^3*sss + 8*a^2*w + (8*I)*a*cM*m^3*w - 6*a^2*sss*w - 
     9*a^2*m^2*sss*w - 2*r^2*sss*w - 3*m^2*r^2*sss*w - 28*a^3*m*w^2 - 
     20*a^3*m^3*w^2 - 6*a*m*r^2*w^2 - 8*a*m^3*r^2*w^2 + (4*I)*a^2*m*r*w^2*x + 
     (6*I)*m*r^3*w^2*x - (2*I)*cM*sss*x^2 - 4*a^2*w*x^2 + 4*r^2*w*x^2 + 
     4*a^2*sss*w*x^2 + 6*a^2*m^2*sss*w*x^2 + 20*a^3*m*w^2*x^2 + 
     12*a^3*m^3*w^2*x^2 - 10*a*m*r^2*w^2*x^2 + (2*I)*a^2*m*r*w^2*x^3 - 
     8*a^3*m*w^2*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   ((2*I)*a^2*r*sss - (2*I)*r^3*sss - I*a^2*r*sss^2 + I*r^3*sss^2 + 
     2*a^2*cM*r*sss*w - (4*I)*a*cM*m*r^2*sss*w + 6*cM*r^3*sss*w + 
     12*a^3*cM*m*r*w^2 - (4*I)*a^2*cM*r^2*w^2 + 24*a*cM*m*r^3*w^2 - 
     (12*I)*cM*r^4*w^2 - (4*I)*a^3*cM*sss*w*x + (4*I)*a*cM*r^2*sss*w*x - 
     (12*I)*a^4*cM*m*w^2*x + (16*I)*a^2*cM*m*r^2*w^2*x - 
     (4*I)*a^2*r*sss*x^2 - (2*I)*a^2*cM*sss^2*x^2 + (2*I)*a^2*r*sss^2*x^2 - 
     (12*I)*a^3*cM*m*sss*w*x^2 - (16*I)*a^4*cM*w^2*x^2 - 
     4*a^3*cM*m*r*w^2*x^2 - (8*I)*a^2*cM*r^2*w^2*x^2 - 
     (4*I)*a^4*cM*m*w^2*x^3 + (16*I)*a^4*cM*w^2*x^4)*Y[x]^2 + 
   2*w^2*((2*I)*a^4*sss - (4*I)*a^2*r^2*sss - (3*I)*r^4*sss + (8*I)*a^5*m*w + 
     12*a^4*r*w - (8*I)*a^3*m*r^2*w + 2*a^2*r^3*w - (4*I)*a*m*r^4*w - 
     6*r^5*w + 8*a^3*r*sss*x + 5*a*r^3*sss*x + (10*I)*a^5*w*x + 
     24*a^4*m*r*w*x + 12*a^2*m*r^3*w*x - (6*I)*a*r^4*w*x + 
     (3*I)*a^2*r^2*sss*x^2 - 12*a^4*r*w*x^2 + (12*I)*a^3*m*r^2*w*x^2 - 
     8*a^2*r^3*w*x^2 - 3*a^3*r*sss*x^3 - (10*I)*a^5*w*x^3 - 
     12*a^4*m*r*w*x^3 - (6*I)*a^3*r^2*w*x^3)*rn[r, x]*Y[x]^2 - 
   2*(a*m*sss^2 - a^2*sss^2*w - r^2*sss^2*w + (12*I)*a^2*cM*m^2*w^2 - 
     9*a^3*m*sss*w^2 - 6*a*m*r^2*sss*w^2 - 20*a^4*m^2*w^3 - 
     12*a^2*m^2*r^2*w^3 + 3*a^3*m*sss*w^2*x^2 + 8*a^4*m^2*w^3*x^2)*rn[r, x]*
    rp[r, x]*Y[x]^2 + (2*I)*a^2*cM*w^2*(r^2*sss + (2*I)*a^2*r*w + 
     (6*I)*r^3*w + 2*a^3*w*x - 6*a*r^2*w*x + 3*a^2*sss*x^2)*Y[x]^3 + 
   4*a^2*w^4*((-I)*a^4 + I*a^2*r^2 + I*r^4 - 3*a^3*r*x - 2*a*r^3*x - 
     I*a^2*r^2*x^2 + a^3*r*x^3)*rn[r, x]*Y[x]^3 + 
   2*a^2*w^3*((8*I)*a*cM*m - 3*a^2*sss - 3*r^2*sss - 10*a^3*m*w - 
     8*a*m*r^2*w + 2*a^3*m*w*x^2)*rn[r, x]*rp[r, x]*Y[x]^3 + 
   4*a^4*w^4*((-I)*cM + a^2*w + r^2*w)*rn[r, x]*rp[r, x]*Y[x]^4, 
 A23[r, x] -> -2*cM*m*(I*a^4*m^2*r + I*m^2*r^5 - a^5*m^2*x + a^3*r^2*x - 
     4*a^3*m^2*r^2*x + a*r^4*x + a*m^2*r^4*x + I*a^4*r*x^2 + 
     (2*I)*a^4*m^2*r*x^2 + (2*I)*a^2*r^3*x^2 + (2*I)*a^2*m^2*r^3*x^2 - 
     I*r^5*x^2 + 2*a^5*m^2*x^3 + 2*a^3*r^2*x^3 + 6*a^3*m^2*r^2*x^3 - 
     2*a*r^4*x^3 - (4*I)*a^4*r*x^4 - (2*I)*a^4*m^2*r*x^4 - 
     (4*I)*a^2*r^3*x^4 - a^5*x^5 - 5*a^3*r^2*x^5 + (2*I)*a^4*r*x^6)*
    rp[r, x] + 2*m*(I*a^2*m^2 + I*m^2*r^2 + a*r*x - a*m^2*r*x - 
     I*a^2*m^2*x^2 - I*r^2*x^2)*rn[r, x]^3*rp[r, x]^2 - 
   2*(-1 + m)*m*(1 + m)*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]^3*
    rp[r, x]^3 + cM*(6*a^4*m*r^3*w + 4*a^2*m*r^5*w + 6*m*r^7*w + 
     (3*I)*a^4*r^2*sss*x + (4*I)*a^2*r^4*sss*x + I*r^6*sss*x + 
     (24*I)*a^5*m*r^2*w*x + (32*I)*a^3*m*r^4*w*x + (8*I)*a*m*r^6*w*x - 
     18*a^6*m*r*w*x^2 - 40*a^4*m*r^3*w*x^2 - 6*a^2*m*r^5*w*x^2 - 
     I*a^6*sss*x^3 - (4*I)*a^4*r^2*sss*x^3 - (3*I)*a^2*r^4*sss*x^3 - 
     (8*I)*a^7*m*w*x^3 - (32*I)*a^5*m*r^2*w*x^3 - (24*I)*a^3*m*r^4*w*x^3 + 
     4*a^6*m*r*w*x^4 + 12*a^4*m*r^3*w*x^4)*Y[x] + 
   cM*m*(2*a^3*cM*m*r + I*a^4*r*sss + I*a^2*r^3*sss + (2*I)*r^5*sss + 
     (6*I)*a^5*m*r*w + (4*I)*a^3*m*r^3*w + (10*I)*a*m*r^5*w + 
     (2*I)*a^4*cM*m*x + 2*a^3*cM*r*x + (8*I)*a^2*cM*m*r^2*x - a^5*sss*x - 
     3*a^3*r^2*sss*x + 2*a*r^4*sss*x - 6*a^6*m*w*x - 24*a^4*m*r^2*w*x - 
     6*a^2*m*r^4*w*x + (2*I)*a^4*cM*x^2 + 6*a^3*cM*m*r*x^2 + 
     (8*I)*a^2*cM*r^2*x^2 + I*a^4*r*sss*x^2 + I*a^2*r^3*sss*x^2 + 
     (12*I)*a^5*m*r*w*x^2 + (24*I)*a^3*m*r^3*w*x^2 - (2*I)*a^4*cM*m*x^3 + 
     6*a^3*cM*r*x^3 + a^5*sss*x^3 + 5*a^3*r^2*sss*x^3 + 8*a^6*m*w*x^3 + 
     20*a^4*m*r^2*w*x^3 - (2*I)*a^4*cM*x^4 - (2*I)*a^4*r*sss*x^4)*rp[r, x]*
    Y[x] + 2*cM*w*(I*a^5 + I*a^3*r^2 + (2*I)*a*r^4 + 2*a^4*r*x + 
     11*a^2*r^3*x + 3*r^5*x - (10*I)*a^3*r^2*x^2 - (6*I)*a*r^4*x^2 - 
     7*a^4*r*x^3 - 9*a^2*r^3*x^3 + I*a^5*x^4 + (3*I)*a^3*r^2*x^4)*rp[r, x]^2*
    Y[x] + (a - I*r)*((-I)*a + r)*(m*sss + 2*a*w + 6*a*m^2*w - a*sss*w - 
     6*a^2*m*w^2 + 2*m*r^2*w^2 - (2*I)*r*w*x + I*r*sss*w*x + 
     (10*I)*a*m*r*w^2*x - 2*a^2*m*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   2*a*cM*m^2*(a - I*r)*(a + I*r)*rp[r, x]^3*Y[x] + 
   2*(a - I*r)*(a + I*r)*w^2*(a + I*r*x)*(-3*a^2 - r^2 - I*a*r*x + a^2*x^2)*
    rn[r, x]*rp[r, x]^3*Y[x] - 2*a*m^2*(a^2 + r^2)*w^2*rn[r, x]^3*rp[r, x]^3*
    Y[x] + 2*a*cM*((-I)*a*cM*m*r^3*sss - 2*a^3*cM*m*r^2*w - 
     (2*I)*a^2*cM*r^3*w - 3*a*cM*m*r^4*w - 2*a^4*r^3*w^2 + 3*a^2*r^5*w^2 + 
     3*r^7*w^2 - I*a^3*cM*r*sss*x - (3*I)*a*cM*r^3*sss*x - 
     (4*I)*a^4*cM*m*r*w*x - a^3*cM*r^2*w*x - (12*I)*a^2*cM*m*r^3*w*x - 
     3*a*cM*r^4*w*x - (9*I)*a^5*r^2*w^2*x - (7*I)*a^3*r^4*w^2*x + 
     I*a^3*cM*m*r*sss*x^2 + 2*a^5*cM*m*w*x^2 - (2*I)*a^4*cM*r*w*x^2 + 
     4*a^3*cM*m*r^2*w*x^2 - (10*I)*a^2*cM*r^3*w*x^2 + 6*a^6*r*w^2*x^2 + 
     14*a^4*r^3*w^2*x^2 + 4*a^2*r^5*w^2*x^2 + a^5*cM*w*x^3 + 
     3*a^3*cM*r^2*w*x^3 + (3*I)*a^7*w^2*x^3 + (16*I)*a^5*r^2*w^2*x^3 + 
     (9*I)*a^3*r^4*w^2*x^3 - a^5*cM*m*w*x^4 - (2*I)*a^4*cM*r*w*x^4 - 
     5*a^6*r*w^2*x^4 - 7*a^4*r^3*w^2*x^4 - I*a^7*w^2*x^5 - 
     (3*I)*a^5*r^2*w^2*x^5)*Y[x]^2 - a*cM*w*(I*a^4*r*sss + I*a^2*r^3*sss + 
     (2*I)*r^5*sss + (6*I)*a^5*m*r*w + (8*I)*a^3*m*r^3*w + (10*I)*a*m*r^5*w - 
     a^5*sss*x - 5*a^3*r^2*sss*x - 2*a*r^4*sss*x - 6*a^6*m*w*x - 
     24*a^4*m*r^2*w*x - 14*a^2*m*r^4*w*x + (3*I)*a^4*r*sss*x^2 + 
     (5*I)*a^2*r^3*sss*x^2 + (12*I)*a^5*m*r*w*x^2 + (24*I)*a^3*m*r^3*w*x^2 + 
     a^5*sss*x^3 + 3*a^3*r^2*sss*x^3 + 4*a^6*m*w*x^3 + 8*a^4*m*r^2*w*x^3 + 
     (4*I)*a^5*m*r*w*x^4)*rp[r, x]*Y[x]^2 - (2*I)*a*(a - I*r)^2*(a + I*r)^2*
    w^3*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 2*a^3*cM^2*w*
    ((-I)*r^3*sss - a^2*r^2*w - 3*r^4*w - (2*I)*a^3*r*w*x - (8*I)*a*r^3*w*x + 
     I*a^2*r*sss*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2 + (2*I)*a^3*r*w*x^3)*
    Y[x]^3 - 2*a^3*cM*(a - I*r)*(a + I*r)*w^3*((-I)*a^2*r - I*r^3 + a^3*x + 
     3*a*r^2*x - (2*I)*a^2*r*x^2)*rp[r, x]*Y[x]^3, 
 A24[r, x] -> 2*cM*m*(I*a^4*m^2*r + I*m^2*r^5 - a^5*m^2*x + a^3*r^2*x - 
     4*a^3*m^2*r^2*x + a*r^4*x + a*m^2*r^4*x + I*a^4*r*x^2 + 
     (2*I)*a^4*m^2*r*x^2 + (2*I)*a^2*r^3*x^2 + (2*I)*a^2*m^2*r^3*x^2 - 
     I*r^5*x^2 + 2*a^5*m^2*x^3 + 2*a^3*r^2*x^3 + 6*a^3*m^2*r^2*x^3 - 
     2*a*r^4*x^3 - (4*I)*a^4*r*x^4 - (2*I)*a^4*m^2*r*x^4 - 
     (4*I)*a^2*r^3*x^4 - a^5*x^5 - 5*a^3*r^2*x^5 + (2*I)*a^4*r*x^6)*
    rp[r, x] + 2*m*((-I)*a^2*m^2 - I*m^2*r^2 - a*r*x + a*m^2*r*x + 
     I*a^2*m^2*x^2 + I*r^2*x^2)*rn[r, x]^3*rp[r, x]^2 - 
   2*(-1 + m)*m*(1 + m)*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]^3*
    rp[r, x]^3 + cM*(6*a^4*m*r^3*w + 4*a^2*m*r^5*w + 6*m*r^7*w + 
     (3*I)*a^4*r^2*sss*x + (4*I)*a^2*r^4*sss*x + I*r^6*sss*x + 
     (24*I)*a^5*m*r^2*w*x + (32*I)*a^3*m*r^4*w*x + (8*I)*a*m*r^6*w*x - 
     18*a^6*m*r*w*x^2 - 40*a^4*m*r^3*w*x^2 - 6*a^2*m*r^5*w*x^2 - 
     I*a^6*sss*x^3 - (4*I)*a^4*r^2*sss*x^3 - (3*I)*a^2*r^4*sss*x^3 - 
     (8*I)*a^7*m*w*x^3 - (32*I)*a^5*m*r^2*w*x^3 - (24*I)*a^3*m*r^4*w*x^3 + 
     4*a^6*m*r*w*x^4 + 12*a^4*m*r^3*w*x^4)*Y[x] - 
   cM*m*(-2*a^3*cM*m*r + I*a^4*r*sss + I*a^2*r^3*sss + (2*I)*r^5*sss + 
     (6*I)*a^5*m*r*w + (4*I)*a^3*m*r^3*w + (10*I)*a*m*r^5*w - 
     (2*I)*a^4*cM*m*x + 2*a^3*cM*r*x - (8*I)*a^2*cM*m*r^2*x - a^5*sss*x - 
     3*a^3*r^2*sss*x + 2*a*r^4*sss*x - 6*a^6*m*w*x - 24*a^4*m*r^2*w*x - 
     6*a^2*m*r^4*w*x + (2*I)*a^4*cM*x^2 - 6*a^3*cM*m*r*x^2 + 
     (8*I)*a^2*cM*r^2*x^2 + I*a^4*r*sss*x^2 + I*a^2*r^3*sss*x^2 + 
     (12*I)*a^5*m*r*w*x^2 + (24*I)*a^3*m*r^3*w*x^2 + (2*I)*a^4*cM*m*x^3 + 
     6*a^3*cM*r*x^3 + a^5*sss*x^3 + 5*a^3*r^2*sss*x^3 + 8*a^6*m*w*x^3 + 
     20*a^4*m*r^2*w*x^3 - (2*I)*a^4*cM*x^4 - (2*I)*a^4*r*sss*x^4)*rp[r, x]*
    Y[x] + 2*cM*w*((-I)*a^5 - I*a^3*r^2 - (2*I)*a*r^4 - 2*a^4*r*x - 
     11*a^2*r^3*x - 3*r^5*x + (10*I)*a^3*r^2*x^2 + (6*I)*a*r^4*x^2 + 
     7*a^4*r*x^3 + 9*a^2*r^3*x^3 - I*a^5*x^4 - (3*I)*a^3*r^2*x^4)*rp[r, x]^2*
    Y[x] + (a + I*r)*(I*a + r)*(m*sss + 2*a*w + 6*a*m^2*w - a*sss*w - 
     6*a^2*m*w^2 + 2*m*r^2*w^2 - (2*I)*r*w*x + I*r*sss*w*x + 
     (10*I)*a*m*r*w^2*x - 2*a^2*m*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   2*a*cM*m^2*(a - I*r)*(a + I*r)*rp[r, x]^3*Y[x] + 
   2*(a - I*r)*(a + I*r)*w^2*(a + I*r*x)*(-3*a^2 - r^2 - I*a*r*x + a^2*x^2)*
    rn[r, x]*rp[r, x]^3*Y[x] - 2*a*m^2*(a^2 + r^2)*w^2*rn[r, x]^3*rp[r, x]^3*
    Y[x] + 2*a*cM*(I*a*cM*m*r^3*sss - 2*a^3*cM*m*r^2*w + (2*I)*a^2*cM*r^3*w - 
     3*a*cM*m*r^4*w - 2*a^4*r^3*w^2 + 3*a^2*r^5*w^2 + 3*r^7*w^2 - 
     I*a^3*cM*r*sss*x - (3*I)*a*cM*r^3*sss*x - (4*I)*a^4*cM*m*r*w*x + 
     a^3*cM*r^2*w*x - (12*I)*a^2*cM*m*r^3*w*x + 3*a*cM*r^4*w*x - 
     (9*I)*a^5*r^2*w^2*x - (7*I)*a^3*r^4*w^2*x - I*a^3*cM*m*r*sss*x^2 + 
     2*a^5*cM*m*w*x^2 + (2*I)*a^4*cM*r*w*x^2 + 4*a^3*cM*m*r^2*w*x^2 + 
     (10*I)*a^2*cM*r^3*w*x^2 + 6*a^6*r*w^2*x^2 + 14*a^4*r^3*w^2*x^2 + 
     4*a^2*r^5*w^2*x^2 - a^5*cM*w*x^3 - 3*a^3*cM*r^2*w*x^3 + 
     (3*I)*a^7*w^2*x^3 + (16*I)*a^5*r^2*w^2*x^3 + (9*I)*a^3*r^4*w^2*x^3 - 
     a^5*cM*m*w*x^4 + (2*I)*a^4*cM*r*w*x^4 - 5*a^6*r*w^2*x^4 - 
     7*a^4*r^3*w^2*x^4 - I*a^7*w^2*x^5 - (3*I)*a^5*r^2*w^2*x^5)*Y[x]^2 + 
   a*cM*w*(I*a^4*r*sss + I*a^2*r^3*sss + (2*I)*r^5*sss + (6*I)*a^5*m*r*w + 
     (8*I)*a^3*m*r^3*w + (10*I)*a*m*r^5*w - a^5*sss*x - 5*a^3*r^2*sss*x - 
     2*a*r^4*sss*x - 6*a^6*m*w*x - 24*a^4*m*r^2*w*x - 14*a^2*m*r^4*w*x + 
     (3*I)*a^4*r*sss*x^2 + (5*I)*a^2*r^3*sss*x^2 + (12*I)*a^5*m*r*w*x^2 + 
     (24*I)*a^3*m*r^3*w*x^2 + a^5*sss*x^3 + 3*a^3*r^2*sss*x^3 + 
     4*a^6*m*w*x^3 + 8*a^4*m*r^2*w*x^3 + (4*I)*a^5*m*r*w*x^4)*rp[r, x]*
    Y[x]^2 + (2*I)*a*(a - I*r)^2*(a + I*r)^2*w^3*rn[r, x]^3*rp[r, x]^2*
    Y[x]^2 - 2*a^3*cM^2*w*(I*r^3*sss - a^2*r^2*w - 3*r^4*w - 
     (2*I)*a^3*r*w*x - (8*I)*a*r^3*w*x - I*a^2*r*sss*x^2 + a^4*w*x^2 + 
     3*a^2*r^2*w*x^2 + (2*I)*a^3*r*w*x^3)*Y[x]^3 + 
   2*a^3*cM*(a - I*r)*(a + I*r)*w^3*((-I)*a^2*r - I*r^3 + a^3*x + 3*a*r^2*x - 
     (2*I)*a^2*r*x^2)*rp[r, x]*Y[x]^3, 
 A25[r, x] -> -2*m*(-2*a^2*cM*r - 2*a^2*cM*m^2*r + 4*cM^2*r^2 - 
     (2*I)*a*cM*m*r^2 + 4*cM^2*m^2*r^2 - (2*I)*a*cM*m^3*r^2 - 6*cM*r^3 - 
     6*cM*m^2*r^3 + 2*a^2*cM*r*sss + (2*I)*a*cM*m*r^2*sss + 8*cM*r^3*sss - 
     (12*I)*a^4*r*w + 6*a^3*cM*m*r*w + (14*I)*a^2*cM*r^2*w + 
     (8*I)*a^2*cM*m^2*r^2*w - (2*I)*a^2*r^3*w + 20*a*cM*m*r^3*w - 
     (2*I)*cM*r^4*w + (2*I)*cM*m^2*r^4*w + (2*I)*r^5*w + (2*I)*a^3*cM*x + 
     (2*I)*a^3*cM*m^2*x - 6*a^2*cM*m*r*x + 12*cM^2*m*r^2*x - 
     (6*I)*a*cM*m^2*r^2*x - 18*cM*m*r^3*x - I*a^3*cM*sss*x + 
     2*a^2*cM*m*r*sss*x + (2*I)*a*cM*r^2*sss*x + 6*cM*m*r^3*sss*x - 
     6*a^5*w*x - (6*I)*a^4*cM*m*w*x + 12*a^3*cM*r*w*x - 20*a^3*r^2*w*x + 
     (10*I)*a^2*cM*m*r^2*w*x + 32*a*cM*r^3*w*x + 4*a*cM*m^2*r^3*w*x - 
     10*a*r^4*w*x + (6*I)*cM*m*r^4*w*x + (8*I)*a^3*cM*m*x^2 + 
     (2*I)*a^3*cM*m^3*x^2 - 2*a^2*cM*r*x^2 + 4*cM^2*r^2*x^2 - 
     (2*I)*a*cM*m*r^2*x^2 - 6*cM*r^3*x^2 - (2*I)*a^3*cM*m*sss*x^2 + 
     6*a^2*cM*r*sss*x^2 - (2*I)*a*cM*m*r^2*sss*x^2 - 4*cM*r^3*sss*x^2 - 
     (16*I)*a^4*cM*w*x^2 - (8*I)*a^4*cM*m^2*w*x^2 + (30*I)*a^4*r*w*x^2 - 
     4*a^3*cM*m*r*w*x^2 - (26*I)*a^2*cM*r^2*w*x^2 - 
     (8*I)*a^2*cM*m^2*r^2*w*x^2 + (8*I)*a^2*r^3*w*x^2 - 8*a*cM*m*r^3*w*x^2 + 
     (6*I)*cM*r^4*w*x^2 - (2*I)*r^5*w*x^2 + (4*I)*a^3*cM*m^2*x^3 + 
     4*a^2*cM*m*r*sss*x^3 - (2*I)*a*cM*r^2*sss*x^3 - 6*a^5*w*x^3 - 
     (2*I)*a^4*cM*m*w*x^3 + 4*a^3*cM*m^2*r*w*x^3 + 8*a^3*r^2*w*x^3 - 
     (10*I)*a^2*cM*m*r^2*w*x^3 - 24*a*cM*r^3*w*x^3 + 6*a*r^4*w*x^3 - 
     (4*I)*a^3*cM*m*x^4 + (2*I)*a^3*cM*m*sss*x^4 - 4*a^2*cM*r*sss*x^4 + 
     (16*I)*a^4*cM*w*x^4 + (6*I)*a^4*cM*m^2*w*x^4 - (22*I)*a^4*r*w*x^4 + 
     10*a^3*cM*m*r*w*x^4 + (12*I)*a^2*cM*r^2*w*x^4 - (6*I)*a^2*r^3*w*x^4 - 
     (2*I)*a^3*cM*x^5 + I*a^3*cM*sss*x^5 + 8*a^5*w*x^5 + 
     (2*I)*a^4*cM*m*w*x^5 - 4*a^3*cM*r*w*x^5 + 4*a^3*r^2*w*x^5 - 
     (4*I)*a^4*cM*w*x^6 + (4*I)*a^4*r*w*x^6) + 
   2*m*((-2*I)*a^3*m - (2*I)*a^3*m^3 - 2*a^2*r - 4*a^2*m^2*r - 2*r^3 - 
     2*m^2*r^3 + (2*I)*a^3*m*sss + 3*a^2*r*sss + 3*r^3*sss + 
     (8*I)*a^4*m^2*w + 20*a^3*m*r*w + 10*a*m*r^3*w - (12*I)*a^5*m*w^2 + 
     (4*I)*a*m*r^4*w^2 - (8*I)*a^3*m^2*x - 6*a^2*m*r*x - 6*a^2*m^3*r*x - 
     (2*I)*a*r^2*x - (2*I)*a*m^2*r^2*x - 6*m*r^3*x + (4*I)*a^3*sss*x + 
     6*a^2*m*r*sss*x + (3*I)*a*r^2*sss*x + 3*m*r^3*sss*x + (26*I)*a^4*m*w*x + 
     24*a^3*m^2*r*w*x + (10*I)*a^2*m*r^2*w*x + 14*a*m^2*r^3*w*x - 
     36*a^4*m*r*w^2*x - 36*a^2*m*r^3*w^2*x - 6*m*r^5*w^2*x - 
     (4*I)*a^3*m^3*x^2 - (6*I)*a*m*r^2*x^2 - 2*r^3*x^2 + 
     (2*I)*a^3*m*sss*x^2 + (3*I)*a*m*r^2*sss*x^2 - r^3*sss*x^2 + 
     (8*I)*a^4*m^2*w*x^2 - 4*a^3*m*r*w*x^2 + (14*I)*a^2*m^2*r^2*w*x^2 + 
     4*a*m*r^3*w*x^2 - (28*I)*a^3*m*r^2*w^2*x^2 - (10*I)*a*m*r^4*w^2*x^2 + 
     (4*I)*a^3*m^2*x^3 + 6*a^2*m*r*x^3 - (2*I)*a*r^2*x^3 - 
     (2*I)*a^3*sss*x^3 - 3*a^2*m*r*sss*x^3 - I*a*r^2*sss*x^3 - 
     (16*I)*a^4*m*w*x^3 - 10*a^3*m^2*r*w*x^3 + (4*I)*a^2*m*r^2*w*x^3 + 
     36*a^4*m*r*w^2*x^3 + 24*a^2*m*r^3*w^2*x^3 + (2*I)*a^3*m*x^4 + 
     2*a^2*r*x^4 - I*a^3*m*sss*x^4 - a^2*r*sss*x^4 - (2*I)*a^4*m^2*w*x^4 - 
     2*a^3*m*r*w*x^4 + (4*I)*a^5*m*w^2*x^4 + (16*I)*a^3*m*r^2*w^2*x^4 + 
     (4*I)*a^4*m*w*x^5 - 6*a^4*m*r*w^2*x^5 + (2*I)*a^5*m*w^2*x^6)*rn[r, x] - 
   2*m*(2*a^2*m^4 - 3*a^2*m^2*sss + 2*cM*m^2*r*sss - m^2*r^2*sss - 
     10*a^3*m^3*w - 4*a*m^3*r^2*w + 28*a^4*w^2 + 20*a^4*m^2*w^2 + 
     28*a^2*r^2*w^2 + 16*a^2*m^2*r^2*w^2 + 2*r^4*w^2 + 2*m^2*r^4*w^2 - 
     (8*I)*a^3*r*w^2*x - (10*I)*a*r^3*w^2*x + 2*a^2*m^2*sss*x^2 + 
     6*a^3*m^3*w*x^2 - 30*a^4*w^2*x^2 - 24*a^4*m^2*w^2*x^2 - 
     24*a^2*r^2*w^2*x^2 - 12*a^2*m^2*r^2*w^2*x^2 + 2*r^4*w^2*x^2 + 
     (6*I)*a^3*r*w^2*x^3 + (10*I)*a*r^3*w^2*x^3 + 6*a^4*w^2*x^4 + 
     6*a^4*m^2*w^2*x^4 + 4*a^2*r^2*w^2*x^4 + (2*I)*a^3*r*w^2*x^5)*rn[r, x]*
    rp[r, x] + 2*(4*cM^2*m*r^2*sss - 8*a^3*cM*r*w + 16*a*cM^2*r^2*w + 
     12*a*cM^2*m^2*r^2*w - 24*a*cM*r^3*w + 2*a^3*cM*r*sss*w + 
     (4*I)*a^2*cM*m*r^2*sss*w + 14*a*cM*r^3*sss*w - (10*I)*a^5*r*w^2 + 
     6*a^4*cM*m*r*w^2 + (12*I)*a^3*cM*r^2*w^2 + (12*I)*a^3*cM*m^2*r^2*w^2 - 
     (8*I)*a^3*r^3*w^2 + 22*a^2*cM*m*r^3*w^2 + (4*I)*a*cM*r^4*w^2 + 
     (6*I)*a*cM*m^2*r^4*w^2 + (2*I)*a*r^5*w^2 + 2*cM*m*r^5*w^2 + 
     (2*I)*a^4*cM*w*x - (2*I)*a^2*cM*r^2*w*x + 16*a*cM^2*m*r^2*w*x + 
     (8*I)*cM*r^4*w*x - I*a^4*cM*sss*w*x + 4*a^3*cM*m*r*sss*w*x - 
     I*a^2*cM*r^2*sss*w*x + 10*a*cM*m*r^3*sss*w*x - (2*I)*cM*r^4*sss*w*x - 
     4*a^6*w^2*x - (6*I)*a^5*cM*m*w^2*x + 6*a^4*cM*r*w^2*x - 
     14*a^4*r^2*w^2*x + (2*I)*a^3*cM*m*r^2*w^2*x + 14*a^2*cM*r^3*w^2*x + 
     12*a^2*cM*m^2*r^3*w^2*x - 10*a^2*r^4*w^2*x + (2*I)*a*cM*m*r^4*w^2*x + 
     4*cM*r^5*w^2*x - 16*a^3*cM*r*w*x^2 - (4*I)*a^4*cM*m*sss*w*x^2 + 
     10*a^3*cM*r*sss*w*x^2 - (6*I)*a^2*cM*m*r^2*sss*w*x^2 - 
     6*a*cM*r^3*sss*w*x^2 - (8*I)*a^5*cM*w^2*x^2 - (12*I)*a^5*cM*m^2*w^2*
      x^2 + (22*I)*a^5*r*w^2*x^2 - 2*a^4*cM*m*r*w^2*x^2 - 
     (32*I)*a^3*cM*r^2*w^2*x^2 - (12*I)*a^3*cM*m^2*r^2*w^2*x^2 + 
     (24*I)*a^3*r^3*w^2*x^2 - 10*a^2*cM*m*r^3*w^2*x^2 - 
     (8*I)*a*cM*r^4*w^2*x^2 + (2*I)*a*r^5*w^2*x^2 + (2*I)*a^4*cM*w*x^3 + 
     (6*I)*a^2*cM*r^2*w*x^3 - I*a^4*cM*sss*w*x^3 + 6*a^3*cM*m*r*sss*w*x^3 - 
     (3*I)*a^2*cM*r^2*sss*w*x^3 - 8*a^6*w^2*x^3 + (2*I)*a^5*cM*m*w^2*x^3 + 
     6*a^4*cM*r*w^2*x^3 + 12*a^4*cM*m^2*r*w^2*x^3 - 6*a^4*r^2*w^2*x^3 - 
     (6*I)*a^3*cM*m*r^2*w^2*x^3 - 6*a^2*cM*r^3*w^2*x^3 + 2*a^2*r^4*w^2*x^3 + 
     (2*I)*a^4*cM*m*sss*w*x^4 - 4*a^3*cM*r*sss*w*x^4 + (4*I)*a^5*cM*w^2*x^4 + 
     (6*I)*a^5*cM*m^2*w^2*x^4 - (8*I)*a^5*r*w^2*x^4 + 6*a^4*cM*m*r*w^2*x^4 + 
     (12*I)*a^3*cM*r^2*w^2*x^4 - (8*I)*a^3*r^3*w^2*x^4 - 
     (2*I)*a^5*cM*m*w^2*x^5)*Y[x] + 2*w*((-4*I)*a^4*m*sss - I*a^2*m*r^2*sss + 
     I*m*r^4*sss + (2*I)*a^5*sss*w + I*a^3*r^2*sss*w - I*a*r^4*sss*w + 
     (8*I)*a^6*m*w^2 + 12*a^5*r*w^2 + 20*a^3*r^3*w^2 - (8*I)*a^2*m*r^4*w^2 + 
     8*a*r^5*w^2 - (2*I)*m*r^6*w^2 - 12*a^3*m*r*sss*x - 10*a*m*r^3*sss*x + 
     6*a^4*r*sss*w*x + 8*a^2*r^3*sss*w*x + 2*r^5*sss*w*x + (10*I)*a^6*w^2*x + 
     24*a^5*m*r*w^2*x + (12*I)*a^4*r^2*w^2*x + 30*a^3*m*r^3*w^2*x - 
     (2*I)*a^2*r^4*w^2*x + 8*a*m*r^5*w^2*x - (4*I)*r^6*w^2*x - 
     (5*I)*a^4*m*sss*x^2 - (7*I)*a^2*m*r^2*sss*x^2 + I*a^5*sss*w*x^2 + 
     (4*I)*a^3*r^2*sss*w*x^2 + (3*I)*a*r^4*sss*w*x^2 - 6*a^5*r*w^2*x^2 + 
     (14*I)*a^4*m*r^2*w^2*x^2 - 6*a^3*r^3*w^2*x^2 + 
     (10*I)*a^2*m*r^4*w^2*x^2 + 2*a^3*m*r*sss*x^3 - 4*a^4*r*sss*w*x^3 - 
     4*a^2*r^3*sss*w*x^3 - (8*I)*a^6*w^2*x^3 - 18*a^5*m*r*w^2*x^3 - 
     (10*I)*a^4*r^2*w^2*x^3 - 14*a^3*m*r^3*w^2*x^3 - (2*I)*a^2*r^4*w^2*x^3 - 
     I*a^5*sss*w*x^4 - I*a^3*r^2*sss*w*x^4 - (2*I)*a^6*m*w^2*x^4 + 
     2*a^5*r*w^2*x^4 - (4*I)*a^4*m*r^2*w^2*x^4 + 2*a^3*r^3*w^2*x^4 + 
     (2*I)*a^6*w^2*x^5 + 2*a^5*m*r*w^2*x^5 + (2*I)*a^4*r^2*w^2*x^5)*rn[r, x]*
    Y[x] + 2*w*(8*a^3 + 8*a*r^2 - 6*a^3*sss - 9*a^3*m^2*sss + 
     6*a*cM*m^2*r*sss - 6*a*r^2*sss - 7*a*m^2*r^2*sss + 9*a^4*m*sss*w + 
     11*a^2*m*r^2*sss*w + 2*m*r^4*sss*w + 20*a^5*m^2*w^2 + 
     24*a^3*m^2*r^2*w^2 + 6*a*m^2*r^4*w^2 - (4*I)*a^2*r*x - (4*I)*r^3*x + 
     (2*I)*a^2*r*sss*x + (2*I)*r^3*sss*x + 2*a^3*sss*x^2 + 
     2*a^3*m^2*sss*x^2 + 2*a*r^2*sss*x^2 - 7*a^4*m*sss*w*x^2 - 
     7*a^2*m*r^2*sss*w*x^2 - 16*a^5*m^2*w^2*x^2 - 12*a^3*m^2*r^2*w^2*x^2 + 
     2*a^5*m^2*w^2*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   x*(2*a^2*sss - 4*cM*r*sss + 4*r^2*sss - a^2*sss^2 - 2*r^2*sss^2 + 
     2*a^2*sss*x^2 - a^2*sss^2*x^2 + 8*a^4*w^2*x^4)*X[r]*Y[x] - 
   2*m*sss^2*rn[r, x]*rp[r, x]*X[r]*Y[x] + 
   4*a*cM*w*(-2*cM*r^2*sss - 6*a*cM*m*r^2*w - I*a^2*r^2*sss*w - a^4*r*w^2 - 
     (4*I)*a^3*m*r^2*w^2 - 4*a^2*r^3*w^2 - (3*I)*a*m*r^4*w^2 - r^5*w^2 - 
     2*a*cM*r^2*w*x - a^3*r*sss*w*x - 2*a*r^3*sss*w*x + I*a^5*w^2*x + 
     I*a^3*r^2*w^2*x - 6*a^2*m*r^3*w^2*x + (2*I)*a*r^4*w^2*x + 
     I*a^4*sss*w*x^2 + (2*I)*a^2*r^2*sss*w*x^2 + (4*I)*a^5*m*w^2*x^2 + 
     (4*I)*a^3*m*r^2*w^2*x^2 + 4*a^2*r^3*w^2*x^2 - a^3*r*sss*w*x^3 - 
     I*a^5*w^2*x^3 - 6*a^4*m*r*w^2*x^3 + I*a^3*r^2*w^2*x^3 - 
     I*a^5*m*w^2*x^4 + 2*a^4*r*w^2*x^4)*Y[x]^2 + 4*a*(a - I*r)*(a + I*r)*w^4*
    ((-I)*a^4 + I*a^2*r^2 + I*r^4 - 3*a^3*r*x - a*r^3*x + 2*a^3*r*x^3 + 
     I*a^4*x^4)*rn[r, x]*Y[x]^2 + 2*a*w^2*(-6*a*cM*m*r*sss - 3*a^4*sss*w - 
     5*a^2*r^2*sss*w - 2*r^4*sss*w - 10*a^5*m*w^2 - 16*a^3*m*r^2*w^2 - 
     6*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   2*a*sss^2*w*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 + 
   4*a^3*cM*w^3*(2*cM*r^2 + I*a^2*r^2*w + I*r^4*w + 2*a*r^3*w*x - 
     I*a^4*w*x^2 - I*a^2*r^2*w*x^2 + 2*a^3*r*w*x^3)*Y[x]^3 + 
   4*a^3*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]*rp[r, x]*
    Y[x]^3, A26[r, x] -> 2*cM*m*((5*I)*a^2*r^3*w + 3*a*m*r^4*w + I*r^5*w - 
     8*a^2*cM*m*r*x - (8*I)*a^3*m^2*r*x - (2*I)*a*cM*r^2*x + 10*a^2*m*r^2*x + 
     (2*I)*a*r^3*x + (2*I)*a*m^2*r^3*x + (24*I)*a^4*m*r*w*x - 
     15*a^3*r^2*w*x + (12*I)*a^2*m*r^3*w*x - 7*a*r^4*w*x - (3*I)*m*r^5*w*x + 
     6*a^2*cM*r*x^2 + (6*I)*a^3*m*r*x^2 - 6*a^2*r^2*x^2 + 
     (6*I)*a*cM*m*r^2*x^2 - 4*a^2*m^2*r^2*x^2 - (6*I)*a*m*r^3*x^2 - 
     (9*I)*a^4*r*w*x^2 + 6*a^3*m*r^2*w*x^2 - (20*I)*a^2*r^3*w*x^2 + 
     6*a*m*r^4*w*x^2 + I*r^5*w*x^2 + 14*a^2*cM*m*r*x^3 + 
     (14*I)*a^3*m^2*r*x^3 - (2*I)*a*cM*r^2*x^3 - 12*a^2*m*r^2*x^3 + 
     (2*I)*a*r^3*x^3 + 3*a^5*w*x^3 - (42*I)*a^4*m*r*w*x^3 + 
     20*a^3*r^2*w*x^3 - (24*I)*a^2*m*r^3*w*x^3 + a*r^4*w*x^3 - 
     10*a^2*cM*r*x^4 - (10*I)*a^3*m*r*x^4 + 10*a^2*r^2*x^4 - 3*a^5*m*w*x^4 + 
     (9*I)*a^4*r*w*x^4 + 6*a^3*m*r^2*w*x^4 + (23*I)*a^2*r^3*w*x^4 - 
     7*a^5*w*x^5 + (9*I)*a^4*m*r*w*x^5 - 13*a^3*r^2*w*x^5 + 6*a^5*m*w*x^6 + 
     (6*I)*a^4*r*w*x^6 + 2*a^5*w*x^7) + 
   2*cM*m^3*(I*r^4*w - (2*I)*a*cM*r*x + 2*a^2*m*r*x - 8*a^3*r*w*x - 
     4*a*r^3*w*x + 4*a^3*r*w*x^3 - I*a^4*w*x^4)*rn[r, x] + 
   2*m*w*((-4*I)*a^2*m^2 + (12*I)*a^3*m*w - 11*a^2*r*w + (2*I)*a*m*r^2*w - 
     2*r^3*w - 2*a*m^2*r*x + (2*I)*a^3*w*x + 2*a^2*m*r*w*x + 
     (2*I)*a*r^2*w*x + 3*m*r^3*w*x + (6*I)*a^2*m^2*x^2 - (24*I)*a^3*m*w*x^2 + 
     20*a^2*r*w*x^2 - (5*I)*a*m*r^2*w*x^2 - (2*I)*a^3*w*x^3 + a^2*m*r*w*x^3 - 
     (4*I)*a^2*x^4 + (9*I)*a^3*m*w*x^4 - 11*a^2*r*w*x^4 + (2*I)*a^3*w*x^5)*
    rn[r, x]^2*rp[r, x]^2 + 2*m^2*w*(a + a*m^2 - 4*a^2*m*w - m*r^2*w - 
     2*a*x^2 + 3*a^2*m*w*x^2)*rn[r, x]^3*rp[r, x]^2 + 
   4*a*m*w*x*rn[r, x]^2*rp[r, x]^3 - 2*cM*w*(-4*a^3*r^2 + (5*I)*a^3*r^3*w + 
     6*a^2*m*r^4*w + (13*I)*a*r^5*w - 3*m*r^6*w - 16*a^3*cM*m*r*x - 
     (2*I)*a^2*cM*r^2*x - (2*I)*a^2*r^3*x + (24*I)*a^5*m*r*w*x - 
     5*a^4*r^2*w*x + (30*I)*a^3*m*r^3*w*x - 7*a^2*r^4*w*x + 6*r^6*w*x + 
     4*a^5*x^2 - 10*a^3*cM*r*x^2 + 10*a^3*r^2*x^2 + (2*I)*a^2*cM*m*r^2*x^2 - 
     4*a*r^4*x^2 - (3*I)*a^5*r*w*x^2 - (2*I)*a^3*r^3*w*x^2 - 
     3*a^2*m*r^4*w*x^2 - (17*I)*a*r^5*w*x^2 - (8*I)*a^4*r*x^3 + 
     18*a^3*cM*m*r*x^3 + (6*I)*a^2*cM*r^2*x^3 + (6*I)*a^2*r^3*x^3 + 
     3*a^6*w*x^3 - (18*I)*a^5*m*r*w*x^3 - 2*a^4*r^2*w*x^3 - 
     (36*I)*a^3*m*r^3*w*x^3 + 13*a^2*r^4*w*x^3 - 4*a^5*x^4 + 
     14*a^3*cM*r*x^4 - 10*a^3*r^2*x^4 - 6*a^6*m*w*x^4 + (5*I)*a^5*r*w*x^4 + 
     9*a^4*m*r^2*w*x^4 - (7*I)*a^3*r^3*w*x^4 + (8*I)*a^4*r*x^5 - 
     7*a^6*w*x^5 - (12*I)*a^5*m*r*w*x^5 + 5*a^4*r^2*w*x^5 - 4*a^5*x^6 + 
     9*a^6*m*w*x^6 - (2*I)*a^5*r*w*x^6 + 2*a^6*w*x^7)*Y[x] + 
   2*cM*(-2*a*r^3*sss*w - I*m*r^4*sss*w - (3*I)*a*m^2*r^4*w^2 + 
     I*a*cM*m*r*sss*x - a^2*m^2*r*sss*x - I*a*m*r^2*sss*x + 
     (6*I)*a^2*cM*m^2*r*w*x + 2*a^3*m*r*sss*w*x - (4*I)*a^2*r^2*sss*w*x + 
     3*a*m*r^3*sss*w*x + I*r^4*sss*w*x + 12*a^4*m^2*r*w^2*x + 
     12*a^2*m^2*r^3*w^2*x + 4*a^3*r*sss*w*x^2 + I*a^4*sss*w*x^3 + 
     a^3*m*r*sss*w*x^3 + (4*I)*a^2*r^2*sss*w*x^3 + I*a^4*m*sss*w*x^4 - 
     6*a^3*r*sss*w*x^4 + (3*I)*a^5*m^2*w^2*x^4 - (2*I)*a^4*sss*w*x^5)*
    rn[r, x]*Y[x] - a*(-2 + sss)*w*(-3*a^2 - r^2 + 5*a^2*x^2 - r^2*x^2 + 
     (4*I)*a*r*x^3)*rn[r, x]*rp[r, x]^2*Y[x] + 
   2*w^2*((4*I)*a^3 + (2*I)*a*r^2 - (2*I)*a^3*sss - I*a*r^2*sss - 
     (12*I)*a^4*m*w + 10*a^3*r*w - (4*I)*a^2*m*r^2*w + 6*a*r^3*w + 
     I*m*r^4*w + 2*r^3*x - r^3*sss*x - I*a^4*w*x + 2*a^3*m*r*w*x - 
     (2*I)*a^2*r^2*w*x - 2*a*m*r^3*w*x - (2*I)*r^4*w*x - (6*I)*a^3*x^2 - 
     (4*I)*a*r^2*x^2 + (3*I)*a^3*sss*x^2 + (2*I)*a*r^2*sss*x^2 + 
     (18*I)*a^4*m*w*x^2 - 13*a^3*r*w*x^2 + (8*I)*a^2*m*r^2*w*x^2 - 
     6*a*r^3*w*x^2 + 2*a^2*r*x^3 - a^2*r*sss*x^3 - I*a^4*w*x^3 - 
     4*a^3*m*r*w*x^3 - (2*I)*a^2*r^2*w*x^3 - (3*I)*a^4*m*w*x^4 + 
     3*a^3*r*w*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   2*m*w*(a*m*sss - 2*a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 3*a*m*r^2*w^2 + 
     a^2*sss*w*x^2 + 3*a^3*m*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   2*a*cM*w^2*(3*a^2*r^4*w - 3*r^6*w - 8*a^3*cM*r*x + (8*I)*a^5*r*w*x + 
     (16*I)*a^3*r^3*w*x + (3*I)*a*r^5*w*x - (4*I)*a^2*cM*r^2*x^2 - 
     2*a^4*r^2*w*x^2 - 9*a^2*r^4*w*x^2 + 4*a^3*cM*r*x^3 + (2*I)*a^5*r*w*x^3 - 
     (10*I)*a^3*r^3*w*x^3 - 3*a^6*w*x^4 - a^4*r^2*w*x^4 - (7*I)*a^5*r*w*x^5 + 
     3*a^6*w*x^6)*Y[x]^2 - (2*I)*a*cM*w*(-(r^4*sss*w) - 3*a*m*r^4*w^2 + 
     a*cM*r*sss*x + 6*a^2*cM*m*r*w*x - I*a^3*r*sss*w*x - 
     (3*I)*a*r^3*sss*w*x - (8*I)*a^4*m*r*w^2*x - (12*I)*a^2*m*r^3*w^2*x - 
     (2*I)*a^3*r*sss*w*x^3 - (4*I)*a^4*m*r*w^2*x^3 + a^4*sss*w*x^4 + 
     3*a^5*m*w^2*x^4)*rn[r, x]*Y[x]^2 + 
   2*a*w*((2*I)*a*m*sss + (4*I)*a^4*w^3 + (2*I)*a^2*r^2*w^3 - I*r^4*w^3 - 
     2*a^3*r*w^3*x - a*r^3*w^3*x - (4*I)*a^4*w^3*x^2 - 
     (3*I)*a^2*r^2*w^3*x^2 + a^3*r*w^3*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 + 
   2*a*w^3*(-(a^2*sss) - r^2*sss - 4*a^3*m*w - 3*a*m*r^2*w + a^3*m*w*x^2)*
    rn[r, x]^3*rp[r, x]^2*Y[x]^2 + 2*a^3*cM*w^3*
    ((-I)*r^4*w + (2*I)*a*cM*r*x + 2*a^3*r*w*x + 4*a*r^3*w*x + 
     2*a^3*r*w*x^3 + I*a^4*w*x^4)*rn[r, x]*Y[x]^3 + 
   2*a^3*(a - I*r)*(a + I*r)*w^5*rn[r, x]^3*rp[r, x]^2*Y[x]^3, 
 A27[r, x] -> 2*cM*m*(1 + m^2 + 3*m*x + x^2)*(m*r^4 + (2*I)*a^3*m*r*x + 
     2*a^2*r^2*x - r^4*x + 2*a^2*m*r^2*x^2 - (2*I)*a^3*m*r*x^3 - 
     4*a^2*r^2*x^3 + a^4*m*x^4 - a^4*x^5) + 
   2*m*((-I)*a*m^2 - I*a*m^4 - m^3*r + (6*I)*a^2*m*w + (4*I)*a^2*m^3*w + 
     4*a*r*w + 4*a*m^2*r*w + I*m*r^2*w + I*m^3*r^2*w - (2*I)*a*m^3*x + r*x - 
     2*m^2*r*x + I*a^2*w*x + (3*I)*a^2*m^2*w*x + 3*a*m*r*w*x - I*r^2*w*x + 
     (2*I)*m^2*r^2*w*x + (2*I)*a*m^2*x^2 + 2*m*r*x^2 - (9*I)*a^2*m*w*x^2 - 
     (3*I)*a^2*m^3*w*x^2 - 6*a*r*w*x^2 - 4*a*m^2*r*w*x^2 - 
     (2*I)*m*r^2*w*x^2 + I*a*m*x^3 + r*x^3 - (3*I)*a^2*w*x^3 - 
     I*a^2*m^2*w*x^3 - 3*a*m*r*w*x^3 - I*r^2*w*x^3 + (2*I)*a^2*m*w*x^4 + 
     2*a*r*w*x^4)*rn[r, x]^2*rp[r, x]^2 - 2*m^2*rn[r, x]^3*rp[r, x]^2 - 
   cM*m*(2*m*r^4*sss + 2*a^3*r^2*w - (2*I)*a^2*m*r^3*w + 14*a*r^4*w + 
     10*a*m^2*r^4*w + 4*a^2*cM*r*x + 4*a^2*cM*m^2*r*x + (2*I)*a^3*m*r*sss*x + 
     2*a^2*r^2*sss*x + r^4*sss*x + (8*I)*a^4*r*w*x + (16*I)*a^4*m^2*r*w*x + 
     10*a^3*m*r^2*w*x + (8*I)*a^2*r^3*w*x + (8*I)*a^2*m^2*r^3*w*x + 
     12*a*m*r^4*w*x + 12*a^2*cM*m*r*x^2 + 4*a^2*m*r^2*sss*x^2 - 2*a^5*w*x^2 + 
     (22*I)*a^4*m*r*w*x^2 + 24*a^3*r^2*w*x^2 + 16*a^3*m^2*r^2*w*x^2 + 
     (26*I)*a^2*m*r^3*w*x^2 - 6*a*r^4*w*x^2 + 4*a^2*cM*r*x^3 - 
     (2*I)*a^3*m*r*sss*x^3 - 2*a^5*m*w*x^3 + (8*I)*a^4*r*w*x^3 - 
     (8*I)*a^4*m^2*r*w*x^3 + 2*a^3*m*r^2*w*x^3 + (8*I)*a^2*r^3*w*x^3 + 
     2*a^4*m*sss*x^4 + 6*a^5*w*x^4 + 6*a^5*m^2*w*x^4 + (2*I)*a^4*m*r*w*x^4 - 
     18*a^3*r^2*w*x^4 + a^4*sss*x^5 + 2*a^5*m*w*x^5 - 4*a^5*w*x^6)*Y[x] + 
   m*((2*I)*a*m^2*sss + 2*m*r*sss - (4*I)*a^2*m*sss*w - 2*a*r*sss*w - 
     (2*I)*m*r^2*sss*w - (12*I)*a^3*m^2*w^2 - (6*I)*a*m^2*r^2*w^2 + 
     I*a*m*sss*x + r*sss*x - I*a^2*sss*w*x - I*r^2*sss*w*x + 
     (2*I)*a^2*m*sss*w*x^2 + 2*a*r*sss*w*x^2 + (6*I)*a^3*m^2*w^2*x^2)*
    rn[r, x]^2*rp[r, x]^2*Y[x] + 2*cM*(3*a*m*r^4*sss*w + a^4*r^2*w^2 + 
     6*a^2*r^4*w^2 + 9*a^2*m^2*r^4*w^2 - 3*r^6*w^2 + a^2*cM*m*r*sss*x + 
     2*a^3*cM*r*w*x + 6*a^3*cM*m^2*r*w*x - 6*a^3*r^2*w*x + 
     (2*I)*a^4*m*r*sss*w*x + 2*a^3*r^2*sss*w*x + (3*I)*a^2*m*r^3*sss*w*x + 
     a*r^4*sss*w*x + (2*I)*a^5*r*w^2*x + (12*I)*a^5*m^2*r*w^2*x + 
     (4*I)*a^3*r^3*w^2*x + (12*I)*a^3*m^2*r^3*w^2*x - (6*I)*a*r^5*w^2*x - 
     (4*I)*a^4*r*w*x^2 + 2*a^3*cM*m*r*w*x^2 - (4*I)*a^2*r^3*w*x^2 + 
     (2*I)*a^4*r*sss*w*x^2 + 4*a^3*m*r^2*sss*w*x^2 + 
     (2*I)*a^2*r^3*sss*w*x^2 - a^6*w^2*x^2 + 4*a^4*r^2*w^2*x^2 + 
     12*a^4*m^2*r^2*w^2*x^2 - 7*a^2*r^4*w^2*x^2 + 4*a^5*w*x^3 - 
     6*a^3*cM*r*w*x^3 + 6*a^3*r^2*w*x^3 - a^5*sss*w*x^3 + 
     I*a^4*m*r*sss*w*x^3 - 2*a^3*r^2*sss*w*x^3 + (4*I)*a^5*r*w^2*x^3 - 
     (8*I)*a^3*r^3*w^2*x^3 + a^5*m*sss*w*x^4 + 2*a^6*w^2*x^4 + 
     3*a^6*m^2*w^2*x^4 - 2*a^4*r^2*w^2*x^4 - (4*I)*a^5*r*w^2*x^5)*Y[x]^2 + 
   2*a*cM*m*w^2*((-2*I)*a^2*r^2 - (3*I)*r^4 + 2*a^3*r*x + (2*I)*a^4*x^2 + 
     (8*I)*a^2*r^2*x^2 + 4*a^3*r*x^3 + I*a^4*x^4)*rp[r, x]*Y[x]^2 + 
   (a + I*r)*(I*a + r)*(-2 + sss)*w*(a^2 - r^2 + (2*I)*a*r*x)*rp[r, x]^2*
    Y[x]^2 + 2*w^2*((-8*I)*a^3*m*r - (7*I)*a*m*r^3 + (3*I)*a^4*r*w + 
     (6*I)*a^2*r^3*w + (3*I)*r^5*w - 5*a^4*m*x - 3*a^2*m*r^2*x + 
     a^3*r^2*w*x + a*r^4*w*x - I*a^3*m*r*x^2 + a^5*w*x^3 + a^3*r^2*w*x^3)*
    rn[r, x]*rp[r, x]^2*Y[x]^2 - (2*I)*a*m*w^2*((-4*I)*a*m*r - a^2*sss - 
     r^2*sss - 4*a^3*m*w - 3*a*m*r^2*w - I*r^3*w - a^2*m*x + 3*a^3*w*x + 
     3*a*r^2*w*x + a^3*m*w*x^2 - I*a^2*r*w*x^2)*rn[r, x]^2*rp[r, x]^2*
    Y[x]^2 - 2*(a^2 + r^2)*(-2 + sss)*w^2*rn[r, x]^2*rp[r, x]^3*Y[x]^2 - 
   2*a^2*cM*w*(2*r^4*sss*w - I*a^2*r^3*w^2 + 7*a*m*r^4*w^2 - (3*I)*r^5*w^2 + 
     a*cM*r*sss*x + 6*a^2*cM*m*r*w*x + I*a^3*r*sss*w*x + 
     (3*I)*a*r^3*sss*w*x + (8*I)*a^4*m*r*w^2*x + a^3*r^2*w^2*x + 
     (12*I)*a^2*m*r^3*w^2*x - a*r^4*w^2*x - 4*a^2*cM*r*w*x^2 + 
     2*a^2*r^2*sss*w*x^2 - I*a^4*r*w^2*x^2 + 8*a^3*m*r^2*w^2*x^2 - 
     (5*I)*a^2*r^3*w^2*x^2 + (2*I)*a^3*r*sss*w*x^3 - a^5*w^2*x^3 + 
     (4*I)*a^4*m*r*w^2*x^3 - 3*a^3*r^2*w^2*x^3 + a^5*m*w^2*x^4 - 
     (2*I)*a^4*r*w^2*x^4)*Y[x]^3 - (2*I)*a^3*m*(a^2 + r^2)*w^4*rn[r, x]^2*
    rp[r, x]^2*Y[x]^3 + 2*a^2*(a - I*r)*(a + I*r)*w^4*rn[r, x]^2*rp[r, x]^3*
    Y[x]^3 + 4*a^4*cM*r*w^3*(r^3*w + a*cM*x + I*a^3*w*x + (2*I)*a*r^2*w*x + 
     a^2*r*w*x^2 + I*a^3*w*x^3)*Y[x]^4, 
 A28[r, x] -> 2*cM*m*(2*a^2*cM*r^2 - (2*I)*a^3*m*r^2 + 2*a^2*cM*m^2*r^2 - 
     (2*I)*a^3*m^3*r^2 - 2*a^2*r^3 - 2*a^2*m^2*r^3 + 4*cM*r^4 - 
     (2*I)*a*m*r^4 + 4*cM*m^2*r^4 - (2*I)*a*m^3*r^4 - 6*r^5 - 6*m^2*r^5 + 
     I*a^3*m*r^2*sss + a^2*r^3*sss + I*a*m*r^4*sss + 5*r^5*sss + 
     (4*I)*a^4*r^2*w + (8*I)*a^4*m^2*r^2*w + 4*a^3*m*r^3*w + 
     (10*I)*a^2*r^4*w + (10*I)*a^2*m^2*r^4*w + 16*a*m*r^5*w + (6*I)*r^6*w + 
     (2*I)*m^2*r^6*w + 6*a^2*cM*m*r^2*x - (6*I)*a^3*m^2*r^2*x - 
     6*a^2*m*r^3*x + 12*cM*m*r^4*x - (6*I)*a*m^2*r^4*x - 18*m*r^5*x + 
     6*m*r^5*sss*x - 4*a^5*r*w*x + (14*I)*a^4*m*r^2*w*x - 10*a^3*r^3*w*x + 
     4*a^3*m^2*r^3*w*x + (20*I)*a^2*m*r^4*w*x + 6*a*r^5*w*x + 
     4*a*m^2*r^5*w*x + (6*I)*m*r^6*w*x - 2*a^4*cM*x^2 + (2*I)*a^5*m*x^2 - 
     2*a^4*cM*m^2*x^2 + (2*I)*a^5*m^3*x^2 + 2*a^4*r*x^2 + 2*a^4*m^2*r*x^2 + 
     4*a^2*cM*r^2*x^2 + 2*a^2*cM*m^2*r^2*x^2 + (2*I)*a^3*m^3*r^2*x^2 - 
     8*a^2*r^3*x^2 - 6*a^2*m^2*r^3*x^2 + 4*cM*r^4*x^2 - (2*I)*a*m*r^4*x^2 - 
     6*r^5*x^2 - I*a^5*m*sss*x^2 - a^4*r*sss*x^2 - (2*I)*a^3*m*r^2*sss*x^2 + 
     6*a^2*r^3*sss*x^2 - I*a*m*r^4*sss*x^2 - r^5*sss*x^2 - (4*I)*a^6*w*x^2 - 
     (8*I)*a^6*m^2*w*x^2 - 8*a^5*m*r*w*x^2 + (4*I)*a^4*r^2*w*x^2 - 
     (16*I)*a^4*m^2*r^2*w*x^2 + 20*a^3*m*r^3*w*x^2 + (6*I)*a^2*r^4*w*x^2 - 
     (8*I)*a^2*m^2*r^4*w*x^2 - 4*a*m*r^5*w*x^2 - (2*I)*r^6*w*x^2 - 
     6*a^4*cM*m*x^3 + (6*I)*a^5*m^2*x^3 + 6*a^4*m*r*x^3 + 
     6*a^2*cM*m*r^2*x^3 + (6*I)*a^3*m^2*r^2*x^3 - 18*a^2*m*r^3*x^3 + 
     12*a^2*m*r^3*sss*x^3 - (10*I)*a^6*m*w*x^3 - 10*a^5*r*w*x^3 + 
     4*a^5*m^2*r*w*x^3 - (24*I)*a^4*m*r^2*w*x^3 + 16*a^3*r^3*w*x^3 + 
     4*a^3*m^2*r^3*w*x^3 - (14*I)*a^2*m*r^4*w*x^3 + 2*a*r^5*w*x^3 + 
     (2*I)*a^5*m*x^4 + 2*a^4*cM*m^2*x^4 - 2*a^4*r*x^4 - 4*a^4*m^2*r*x^4 + 
     2*a^2*cM*r^2*x^4 + (2*I)*a^3*m*r^2*x^4 - 6*a^2*r^3*x^4 + 
     I*a^5*m*sss*x^4 + 5*a^4*r*sss*x^4 + I*a^3*m*r^2*sss*x^4 + 
     a^2*r^3*sss*x^4 + (2*I)*a^6*w*x^4 + (6*I)*a^6*m^2*w*x^4 + 
     28*a^5*m*r*w*x^4 - (10*I)*a^4*r^2*w*x^4 + (6*I)*a^4*m^2*r^2*w*x^4 - 
     (12*I)*a^2*r^4*w*x^4 + 6*a^4*cM*m*x^5 - 12*a^4*m*r*x^5 + 
     6*a^4*m*r*sss*x^5 + (4*I)*a^6*m*w*x^5 + 22*a^5*r*w*x^5 + 
     (4*I)*a^4*m*r^2*w*x^5 + 10*a^3*r^3*w*x^5 + 2*a^4*cM*x^6 - 4*a^4*r*x^6 - 
     (2*I)*a^6*w*x^6 - 8*a^5*m*r*w*x^6 - (2*I)*a^4*r^2*w*x^6) + 
   4*m*w^2*(2*a^4*r + 4*a^2*r^3 + r^5 + I*a^5*x + I*a^3*r^2*x + I*a*r^4*x - 
     a^4*r*x^2 - 2*a^2*r^3*x^2 + r^5*x^2 - (3*I)*a^5*x^3 - 
     (4*I)*a^3*r^2*x^3 - (3*I)*a*r^4*x^3 + a^4*r*x^4 + 2*a^2*r^3*x^4 - 
     I*a^3*r^2*x^5)*rn[r, x]*rp[r, x]^2 + 
   2*m*(2*a^2*m^2 + 2*a^2*m^4 + 2*r^2 - a^2*sss - 2*a^2*m^2*sss + 
     2*cM*m^2*r*sss - 2*r^2*sss - m^2*r^2*sss - 6*a^3*m*w - 8*a^3*m^3*w - 
     (2*I)*a^2*r*w - 10*a*m*r^2*w - 4*a*m^3*r^2*w - (2*I)*r^3*w + 
     12*a^4*m^2*w^2 + (2*I)*a^3*m*r*w^2 + 12*a^2*m^2*r^2*w^2 + 
     (2*I)*a*m*r^3*w^2 + 2*m^2*r^4*w^2 + 6*a^2*m^3*x + 6*m*r^2*x - 
     3*a^2*m*sss*x - 3*m*r^2*sss*x - 4*a^3*w*x - 14*a^3*m^2*w*x - 
     4*a*r^2*w*x - 14*a*m^2*r^2*w*x + 8*a^4*m*w^2*x + 14*a^2*m*r^2*w^2*x + 
     6*m*r^4*w^2*x + 2*r^2*x^2 - a^2*sss*x^2 + a^2*m^2*sss*x^2 - 
     8*a^3*m*w*x^2 + 4*a^3*m^3*w*x^2 + (2*I)*a^2*r*w*x^2 - 4*a*m*r^2*w*x^2 + 
     (2*I)*r^3*w*x^2 - 12*a^4*m^2*w^2*x^2 - (2*I)*a^3*m*r*w^2*x^2 - 
     8*a^2*m^2*r^2*w^2*x^2 - (2*I)*a*m*r^3*w^2*x^2 - 2*a^4*m*w^2*x^3 - 
     2*a^2*m*r^2*w^2*x^3 + 2*a^4*m^2*w^2*x^4)*rn[r, x]^2*rp[r, x]^2 + 
   4*m^3*rn[r, x]^3*rp[r, x]^3 + 2*cM*(-(a^2*cM*m*r^2*sss) - 2*cM*m*r^4*sss - 
     2*a^3*cM*r^2*w - 6*a^3*cM*m^2*r^2*w + 2*a^3*r^3*w + 2*a*cM*r^4*w - 
     6*a*cM*m^2*r^4*w + 6*a*r^5*w - (2*I)*a^4*m*r^2*sss*w - a^3*r^3*sss*w - 
     (5*I)*a^2*m*r^4*sss*w - 3*a*r^5*sss*w - (3*I)*m*r^6*sss*w - 
     (2*I)*a^5*r^2*w^2 - (12*I)*a^5*m^2*r^2*w^2 - (8*I)*a^3*r^4*w^2 - 
     (18*I)*a^3*m^2*r^4*w^2 - (6*I)*a*r^6*w^2 - (6*I)*a*m^2*r^6*w^2 + 
     (8*I)*a^4*r^2*w*x + 2*a^3*cM*m*r^2*w*x + (16*I)*a^2*r^4*w*x + 
     14*a*cM*m*r^4*w*x + (8*I)*r^6*w*x - (4*I)*a^4*r^2*sss*w*x - 
     (8*I)*a^2*r^4*sss*w*x - (4*I)*r^6*sss*w*x + 4*a^6*r*w^2*x + 
     4*a^4*r^3*w^2*x - 12*a^4*m^2*r^3*w^2*x + 4*a^2*r^5*w^2*x - 
     12*a^2*m^2*r^5*w^2*x + 4*r^7*w^2*x + a^4*cM*m*sss*x^2 - 
     a^2*cM*m*r^2*sss*x^2 + 2*a^5*cM*w*x^2 + 6*a^5*cM*m^2*w*x^2 - 
     18*a^5*r*w*x^2 + 20*a^3*cM*r^2*w*x^2 + 2*a^3*cM*m^2*r^2*w*x^2 - 
     36*a^3*r^3*w*x^2 + 18*a*cM*r^4*w*x^2 - 18*a*r^5*w*x^2 + 
     (2*I)*a^6*m*sss*w*x^2 + 5*a^5*r*sss*w*x^2 + (2*I)*a^4*m*r^2*sss*w*x^2 + 
     8*a^3*r^3*sss*w*x^2 + 7*a*r^5*sss*w*x^2 + (2*I)*a^7*w^2*x^2 + 
     (12*I)*a^7*m^2*w^2*x^2 - (6*I)*a^5*r^2*w^2*x^2 + 
     (24*I)*a^5*m^2*r^2*w^2*x^2 - (10*I)*a^3*r^4*w^2*x^2 + 
     (12*I)*a^3*m^2*r^4*w^2*x^2 - (2*I)*a*r^6*w^2*x^2 + 6*a^5*cM*m*w*x^3 + 
     18*a^3*cM*m*r^2*w*x^3 - 8*a^6*r*w^2*x^3 - 12*a^6*m^2*r*w^2*x^3 - 
     8*a^4*r^3*w^2*x^3 - 12*a^4*m^2*r^3*w^2*x^3 - a^4*cM*m*sss*x^4 + 
     2*a^5*cM*w*x^4 - 4*a^5*cM*m^2*w*x^4 - 10*a^5*r*w*x^4 + 
     6*a^3*cM*r^2*w*x^4 - 6*a^3*r^3*w*x^4 - I*a^6*m*sss*w*x^4 - 
     a^5*r*sss*w*x^4 - I*a^4*m*r^2*sss*w*x^4 + a^3*r^3*sss*w*x^4 - 
     (2*I)*a^7*w^2*x^4 - (6*I)*a^7*m^2*w^2*x^4 - (6*I)*a^5*m^2*r^2*w^2*x^4 + 
     (2*I)*a^3*r^4*w^2*x^4)*Y[x] + 4*cM*m*w^2*(-(a^4*r^2) - 6*a^2*r^4 + r^6 - 
     (4*I)*a^5*r*x - (3*I)*a^3*r^3*x - (5*I)*a*r^5*x + a^6*x^2 - 
     9*a^4*r^2*x^2 - 2*a^2*r^4*x^2 + (13*I)*a^5*r*x^3 + (5*I)*a^3*r^3*x^3 + 
     a^6*x^4 + 3*a^4*r^2*x^4 - (2*I)*a^5*r*x^5)*rp[r, x]*Y[x] + 
   2*(a - I*r)^2*(a + I*r)^2*(-2 + sss)*w*(a + (2*I)*r*x + a*x^2)*rp[r, x]^2*
    Y[x] + (4*I)*(a^2 + r^2)^2*w^3*x*(-3*a^2 - 2*r^2 + a^2*x^2)*rn[r, x]*
    rp[r, x]^2*Y[x] - 2*m*w*(-4*a^3*m*sss - I*a^2*r*sss + 4*a*cM*m*r*sss - 
     4*a*m*r^2*sss - I*r^3*sss + 2*a^4*sss*w + 3*a^2*r^2*sss*w + r^4*sss*w + 
     8*a^5*m*w^2 + (4*I)*a^4*r*w^2 + 12*a^3*m*r^2*w^2 + (6*I)*a^2*r^3*w^2 + 
     4*a*m*r^4*w^2 + (2*I)*r^5*w^2 - 2*a^5*w^2*x - 4*a^3*r^2*w^2*x - 
     2*a*r^4*w^2*x - a^4*sss*w*x^2 - a^2*r^2*sss*w*x^2 - 4*a^5*m*w^2*x^2 - 
     (2*I)*a^4*r*w^2*x^2 - 4*a^3*m*r^2*w^2*x^2 - (2*I)*a^2*r^3*w^2*x^2)*
    rn[r, x]^2*rp[r, x]^2*Y[x] + m*sss^2*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   2*a*cM*w*(a^2*cM*r^2*sss - cM*r^4*sss + 6*a^3*cM*m*r^2*w + 
     I*a^4*r^2*sss*w + (4*I)*a^2*r^4*sss*w + (3*I)*r^6*sss*w + 
     (8*I)*a^5*m*r^2*w^2 + (14*I)*a^3*m*r^4*w^2 + 2*a^2*r^5*w^2 + 
     (6*I)*a*m*r^6*w^2 - 2*r^7*w^2 - 8*a^3*cM*r^2*w*x - 8*a*cM*r^4*w*x + 
     (2*I)*a^5*r^2*w^2*x + 12*a^4*m*r^3*w^2*x + (4*I)*a^3*r^4*w^2*x + 
     12*a^2*m*r^5*w^2*x + (2*I)*a*r^6*w^2*x - a^4*cM*sss*x^2 - 
     3*a^2*cM*r^2*sss*x^2 - 6*a^5*cM*m*w*x^2 - 10*a^3*cM*m*r^2*w*x^2 - 
     I*a^6*sss*w*x^2 + I*a^2*r^4*sss*w*x^2 - (8*I)*a^7*m*w^2*x^2 - 
     4*a^6*r*w^2*x^2 - (16*I)*a^5*m*r^2*w^2*x^2 - 4*a^4*r^3*w^2*x^2 - 
     (8*I)*a^3*m*r^4*w^2*x^2 - 8*a^2*r^5*w^2*x^2 + (2*I)*a^7*w^2*x^3 + 
     12*a^6*m*r*w^2*x^3 + (4*I)*a^5*r^2*w^2*x^3 + 12*a^4*m*r^3*w^2*x^3 + 
     (2*I)*a^3*r^4*w^2*x^3 + 2*a^5*cM*m*w*x^4 + (2*I)*a^7*m*w^2*x^4 + 
     2*a^6*r*w^2*x^4 + (2*I)*a^5*m*r^2*w^2*x^4 - 2*a^4*r^3*w^2*x^4)*Y[x]^2 + 
   4*a^2*m*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x]^2 + (4*I)*a*(a - I*r)^2*(a + I*r)^2*w^4*rn[r, x]^2*
    rp[r, x]^3*Y[x]^2 + 4*a^3*cM*w^3*(-(a^2*cM*r^2) + cM*r^4 - I*a^4*r^2*w - 
     (2*I)*a^2*r^4*w - I*r^6*w - 2*a^3*r^3*w*x - 2*a*r^5*w*x + a^4*cM*x^2 + 
     3*a^2*cM*r^2*x^2 + I*a^6*w*x^2 + (2*I)*a^4*r^2*w*x^2 + I*a^2*r^4*w*x^2 - 
     2*a^5*r*w*x^3 - 2*a^3*r^3*w*x^3)*Y[x]^3, 
 A29[r, x] -> -2*(a^3*cM*m*r*sss - 3*a*cM^2*m*r^2*sss + 9*a*cM*m*r^3*sss + 
     2*a^4*cM*r*w + 6*a^4*cM*m^2*r*w - 6*a^2*cM^2*r^2*w - 
     18*a^2*cM^2*m^2*r^2*w + 30*a^2*cM*r^3*w + 54*a^2*cM*m^2*r^3*w - 
     18*cM^2*r^4*w - 18*cM^2*m^2*r^4*w + 16*cM*r^5*w + 16*cM*m^2*r^5*w - 
     a^4*cM*r*sss*w - 19*a^2*cM*r^3*sss*w - 12*cM*r^5*sss*w - 
     6*a^5*cM*m*r*w^2 - 78*a^3*cM*m*r^3*w^2 - 36*a*cM*m*r^5*w^2 - 
     (2*I)*a^4*cM*m*sss*x + (4*I)*a^2*cM^2*m*r*sss*x + 
     (3*I)*a^2*cM*m*r^2*sss*x - (6*I)*cM^2*m*r^3*sss*x + 
     (3*I)*cM*m*r^4*sss*x - 12*a^6*m*w*x - (6*I)*a^5*cM*m^2*w*x + 
     30*a^4*cM*m*r*w*x + (12*I)*a^3*cM^2*m^2*r*w*x - 44*a^4*m*r^2*w*x - 
     18*a^2*cM^2*m*r^2*w*x + (10*I)*a^3*cM*m^2*r^2*w*x + 
     106*a^2*cM*m*r^3*w*x - (8*I)*a*cM^2*m^2*r^3*w*x - 44*a^2*m*r^4*w*x - 
     54*cM^2*m*r^4*w*x + (4*I)*a*cM*m^2*r^4*w*x + 48*cM*m*r^5*w*x - 
     12*m*r^6*w*x + (2*I)*a^5*cM*sss*w*x - (2*I)*a*cM*r^4*sss*w*x + 
     (6*I)*a^6*cM*m*w^2*x - (2*I)*a^4*cM*m*r^2*w^2*x + 
     (12*I)*cM*m*r^6*w^2*x - a^3*cM^2*m*sss*x^2 + 9*a^3*cM*m*r*sss*x^2 + 
     3*a*cM^2*m*r^2*sss*x^2 - a*cM*m*r^3*sss*x^2 - 2*a^4*cM^2*w*x^2 - 
     6*a^4*cM^2*m^2*w*x^2 + 24*a^4*cM*r*w*x^2 + 50*a^4*cM*m^2*r*w*x^2 - 
     12*a^2*cM^2*r^2*w*x^2 + 6*a^2*cM^2*m^2*r^2*w*x^2 + 24*a^2*cM*r^3*w*x^2 + 
     14*a^2*cM*m^2*r^3*w*x^2 - 18*cM^2*r^4*w*x^2 + 16*cM*r^5*w*x^2 - 
     14*a^4*cM*r*sss*w*x^2 + 2*a^2*cM*r^3*sss*w*x^2 + 4*cM*r^5*sss*w*x^2 - 
     52*a^5*cM*m*r*w^2*x^2 + 44*a^3*cM*m*r^3*w^2*x^2 + 
     12*a*cM*m*r^5*w^2*x^2 - I*a^4*cM*m*sss*x^3 + (2*I)*a^2*cM^2*m*r*sss*
      x^3 - (3*I)*a^2*cM*m*r^2*sss*x^3 - 12*a^6*m*w*x^3 - 
     6*a^4*cM^2*m*w*x^3 + (2*I)*a^5*cM*m^2*w*x^3 + 42*a^4*cM*m*r*w*x^3 - 
     (4*I)*a^3*cM^2*m^2*r*w*x^3 - 16*a^4*m*r^2*w*x^3 - 
     18*a^2*cM^2*m*r^2*w*x^3 - (10*I)*a^3*cM*m^2*r^2*w*x^3 + 
     14*a^2*cM*m*r^3*w*x^3 - 4*a^2*m*r^4*w*x^3 - (2*I)*a^5*cM*sss*w*x^3 + 
     (2*I)*a*cM*r^4*sss*w*x^3 - (4*I)*a^6*cM*m*w^2*x^3 + 
     (12*I)*a^4*cM*m*r^2*w^2*x^3 + (24*I)*a^2*cM*m*r^4*w^2*x^3 + 
     a^3*cM^2*m*sss*x^4 - 2*a^3*cM*m*r*sss*x^4 - 2*a^4*cM^2*w*x^4 + 
     4*a^4*cM^2*m^2*w*x^4 + 6*a^4*cM*r*w*x^4 - 4*a^4*cM*m^2*r*w*x^4 - 
     6*a^2*cM^2*r^2*w*x^4 + 10*a^2*cM*r^3*w*x^4 + 7*a^4*cM*r*sss*w*x^4 + 
     a^2*cM*r^3*sss*w*x^4 + 46*a^5*cM*m*r*w^2*x^4 - 14*a^3*cM*m*r^3*w^2*x^4 - 
     (2*I)*a^6*cM*m*w^2*x^5 + (2*I)*a^4*cM*m*r^2*w^2*x^5 - 
     12*a^5*cM*m*r*w^2*x^6) + 2*(2*a^3*cM*m + 2*a^3*cM*m^3 - 2*a^3*m*r - 
     6*a*cM^2*m*r - 4*a^3*m^3*r - 6*a*cM^2*m^3*r + 10*a*cM*m*r^2 + 
     10*a*cM*m^3*r^2 - 4*a*m*r^3 - 4*a*m^3*r^3 + 3*a^3*m*r*sss + 
     4*a*m*r^3*sss + 20*a^4*m^2*r*w + 28*a^2*m^2*r^3*w + 4*m^2*r^5*w + 
     (8*I)*a^7*m*w^3 + 12*a^6*r*w^3 + (8*I)*a^5*m*r^2*w^3 + 22*a^4*r^3*w^3 - 
     (4*I)*a^3*m*r^4*w^3 + 12*a^2*r^5*w^3 - (4*I)*a*m*r^6*w^3 + 2*r^7*w^3 - 
     (2*I)*a^2*cM^2*m*x + 6*a^3*cM*m^2*x - (8*I)*a^4*m^3*x - 
     (2*I)*a^2*cM^2*m^3*x + (4*I)*a^2*cM*m*r*x - 6*a^3*m^2*r*x - 
     18*a*cM^2*m^2*r*x + (16*I)*a^2*cM*m^3*r*x - (2*I)*a^2*m*r^2*x + 
     30*a*cM*m^2*r^2*x - (8*I)*a^2*m^3*r^2*x - 12*a*m^2*r^3*x + 
     (4*I)*a^4*m*sss*x + (5*I)*a^2*m*r^2*sss*x + (26*I)*a^5*m^2*w*x + 
     24*a^4*m^3*r*w*x + (34*I)*a^3*m^2*r^2*w*x - 12*a^2*cM*m^3*r^2*w*x + 
     24*a^2*m^3*r^3*w*x + (4*I)*a*m^2*r^4*w*x - 36*a^5*m^2*r*w^2*x + 
     36*a^3*cM*m^2*r^2*w^2*x - 60*a^3*m^2*r^3*w^2*x + 12*a*cM*m^2*r^4*w^2*x - 
     24*a*m^2*r^5*w^2*x + (10*I)*a^7*w^3*x + 24*a^6*m*r*w^3*x + 
     (16*I)*a^5*r^2*w^3*x + 48*a^4*m*r^3*w^3*x + (8*I)*a^3*r^4*w^3*x + 
     30*a^2*m*r^5*w^3*x + (2*I)*a*r^6*w^3*x + 6*m*r^7*w^3*x + 
     2*a^3*cM*m*x^2 - (2*I)*a^4*m^2*x^2 - (6*I)*a^2*cM^2*m^2*x^2 - 
     2*a^3*m*r*x^2 - 6*a*cM^2*m*r*x^2 + (16*I)*a^2*cM*m^2*r*x^2 - 
     2*a^3*m^3*r*x^2 + 10*a*cM*m*r^2*x^2 - (8*I)*a^2*m^2*r^2*x^2 - 
     4*a*m*r^3*x^2 + a^3*m*r*sss*x^2 + (16*I)*a^5*m^3*w*x^2 + 
     14*a^4*m^2*r*w*x^2 + (4*I)*a^3*cM*m^3*r*w*x^2 + 
     (16*I)*a^3*m^3*r^2*w*x^2 + 10*a^2*m^2*r^3*w*x^2 - 
     (12*I)*a^6*m^2*w^2*x^2 - (12*I)*a^4*cM*m^2*r*w^2*x^2 - 
     (32*I)*a^4*m^2*r^2*w^2*x^2 + (4*I)*a^2*cM*m^2*r^3*w^2*x^2 - 
     (20*I)*a^2*m^2*r^4*w^2*x^2 - 16*a^6*r*w^3*x^2 + 
     (16*I)*a^5*m*r^2*w^3*x^2 - 24*a^4*r^3*w^3*x^2 + 
     (26*I)*a^3*m*r^4*w^3*x^2 - 6*a^2*r^5*w^3*x^2 + (10*I)*a*m*r^6*w^3*x^2 + 
     2*r^7*w^3*x^2 - (2*I)*a^2*cM^2*m*x^3 - (2*I)*a^4*m^3*x^3 + 
     (4*I)*a^2*cM*m*r*x^3 - (2*I)*a^2*m*r^2*x^3 - I*a^2*m*r^2*sss*x^3 + 
     (8*I)*a^5*m^2*w*x^3 + (4*I)*a^3*m^2*r^2*w*x^3 - (14*I)*a^7*w^3*x^3 - 
     24*a^6*m*r*w^3*x^3 - (14*I)*a^5*r^2*w^3*x^3 - 36*a^4*m*r^3*w^3*x^3 + 
     (2*I)*a^3*r^4*w^3*x^3 - 12*a^2*m*r^5*w^3*x^3 + (2*I)*a*r^6*w^3*x^3 - 
     (4*I)*a^7*m*w^3*x^4 + 6*a^6*r*w^3*x^4 - (8*I)*a^5*m*r^2*w^3*x^4 + 
     12*a^4*r^3*w^3*x^4 - (4*I)*a^3*m*r^4*w^3*x^4 + 6*a^2*r^5*w^3*x^4 + 
     (8*I)*a^7*w^3*x^5 + 6*a^6*m*r*w^3*x^5 + (10*I)*a^5*r^2*w^3*x^5 + 
     6*a^4*m*r^3*w^3*x^5 + (2*I)*a^3*r^4*w^3*x^5 + (2*I)*a^7*m*w^3*x^6 + 
     2*a^6*r*w^3*x^6 + (2*I)*a^5*m*r^2*w^3*x^6 + 2*a^4*r^3*w^3*x^6)*
    rn[r, x] + 2*(-2*a^3*m^5 + 3*a^3*m^3*sss - 4*a*cM*m^3*r*sss + 
     2*a*m^3*r^2*sss + 8*a^4*w + 10*a^4*m^4*w + 12*a^2*r^2*w + 
     6*a^2*m^4*r^2*w + 4*r^4*w - 6*a^4*sss*w - 9*a^4*m^2*sss*w + 
     12*a^2*cM*m^2*r*sss*w - 10*a^2*r^2*sss*w - 11*a^2*m^2*r^2*sss*w + 
     4*cM*m^2*r^3*sss*w - 4*r^4*sss*w - 2*m^2*r^4*sss*w - 28*a^5*m*w^2 - 
     20*a^5*m^3*w^2 - 46*a^3*m*r^2*w^2 - 24*a^3*m^3*r^2*w^2 - 
     16*a*m*r^4*w^2 - 6*a*m^3*r^4*w^2 + 20*a^6*m^2*w^3 + 36*a^4*m^2*r^2*w^3 + 
     18*a^2*m^2*r^4*w^3 + 2*m^2*r^6*w^3 - 6*a^3*m^4*x + (4*I)*a^4*m*r*w^2*x + 
     (10*I)*a^2*m*r^3*w^2*x + (6*I)*m*r^5*w^2*x - a^3*m^3*sss*x^2 - 
     4*a^4*m^4*w*x^2 + 4*a^2*r^2*w*x^2 + 4*r^4*w*x^2 + 2*a^4*sss*w*x^2 + 
     7*a^4*m^2*sss*w*x^2 - 8*a^2*cM*m^2*r*sss*w*x^2 + 2*a^2*r^2*sss*w*x^2 + 
     7*a^2*m^2*r^2*sss*w*x^2 + 8*a^5*m*w^2*x^2 + 16*a^5*m^3*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2 + 12*a^3*m^3*r^2*w^2*x^2 - 8*a*m*r^4*w^2*x^2 - 
     24*a^6*m^2*w^3*x^2 - 36*a^4*m^2*r^2*w^3*x^2 - 12*a^2*m^2*r^4*w^3*x^2 + 
     (2*I)*a^4*m*r*w^2*x^3 + (2*I)*a^2*m*r^3*w^2*x^3 - 4*a^5*m*w^2*x^4 - 
     2*a^5*m^3*w^2*x^4 - 6*a^3*m*r^2*w^2*x^4 + 6*a^6*m^2*w^3*x^4 + 
     6*a^4*m^2*r^2*w^3*x^4)*rn[r, x]*rp[r, x] - 
   2*(I*cM*r^2*sss + I*cM*m^2*r^2*sss - (6*I)*a^3*m*r*w + 
     (2*I)*a*cM*m*r^2*w + (4*I)*a^4*r*w^2 - (2*I)*r^5*w^2 - 
     (8*I)*a^3*cM*w*x + (8*I)*a*cM*r^2*w*x + 10*a^5*w^2*x + 
     14*a^3*r^2*w^2*x + 8*a*r^4*w^2*x - (3*I)*a^2*cM*sss*x^2 - 
     I*a^2*cM*m^2*sss*x^2 + I*cM*r^2*sss*x^2 - (10*I)*a^3*cM*m*w*x^2 + 
     (8*I)*a^3*m*r*w*x^2 + (10*I)*a*cM*m*r^2*w*x^2 - (18*I)*a^4*r*w^2*x^2 - 
     (12*I)*a^2*r^3*w^2*x^2 - (2*I)*r^5*w^2*x^2 - 4*a^5*w^2*x^3 + 
     4*a^3*r^2*w^2*x^3 + I*a^2*cM*sss*x^4 - (2*I)*a^3*cM*m*w*x^4 - 
     (2*I)*a^3*m*r*w*x^4 + (14*I)*a^4*r*w^2*x^4 + (4*I)*a^2*r^3*w^2*x^4 + 
     2*a^5*w^2*x^5 - 2*a^3*r^2*w^2*x^5 - (4*I)*a^4*r*w^2*x^6)*X[r] + 
   4*m*((-I)*a^2*m - I*a^2*m^3 + I*a^2*m*sss + (4*I)*a^3*m^2*w - 
     (2*I)*a^3*sss*w - (6*I)*a^4*m*w^2 + I*m*r^4*w^2 + 3*a*m*r*sss*x - 
     5*a^2*r*sss*w*x - 3*r^3*sss*w*x + (2*I)*a^2*m*sss*x^2 - 
     I*a^3*sss*w*x^2 - (3*I)*a*r^2*sss*w*x^2 + 2*a^2*r*sss*w*x^3 + 
     6*a^3*m*r*w^2*x^3 + I*a^4*m*w^2*x^4)*rn[r, x]*X[r] - 
   2*cM^2*w*(3*a^2*r^2*sss + 9*r^4*sss + 18*a^3*m*r^2*w + 36*a*m*r^4*w - 
     (4*I)*a^3*r*sss*x + (4*I)*a*r^3*sss*x - (12*I)*a^4*m*r*w*x + 
     (16*I)*a^2*m*r^3*w*x + a^4*sss*x^2 + 3*a^2*r^2*sss*x^2 + 6*a^5*m*w*x^2 + 
     6*a^3*m*r^2*w*x^2 - (4*I)*a^4*m*r*w*x^3 - 2*a^5*m*w*x^4)*Y[x] + 
   8*a*cM*m*r*w^3*((-4*I)*a^4 + (2*I)*r^4 - 9*a^3*r*x - 6*a*r^3*x - 
     I*a^4*x^2 - (2*I)*a^2*r^2*x^2 + 3*a^3*r*x^3 + I*a^4*x^4)*rn[r, x]*Y[x] + 
   2*w^2*(9*a^5*m*sss - 12*a^3*cM*m*r*sss + 16*a^3*m*r^2*sss - 
     8*a*cM*m*r^3*sss + 7*a*m*r^4*sss - 3*a^6*sss*w - 7*a^4*r^2*sss*w - 
     5*a^2*r^4*sss*w - r^6*sss*w - 10*a^7*m*w^2 - 24*a^5*m*r^2*w^2 - 
     18*a^3*m*r^4*w^2 - 4*a*m*r^6*w^2 + 2*a^6*sss*w*x^2 + 
     4*a^4*r^2*sss*w*x^2 + 2*a^2*r^4*sss*w*x^2 + 6*a^7*m*w^2*x^2 + 
     12*a^5*m*r^2*w^2*x^2 + 6*a^3*m*r^4*w^2*x^2)*rn[r, x]*rp[r, x]*Y[x] + 
   I*cM*sss*(sss + 4*a*m*w)*(r - a*x)*(r + a*x)*X[r]*Y[x] + 
   2*sss*w^2*((2*I)*a^4 - I*r^4 + 4*a^3*r*x + 3*a*r^3*x + I*a^2*r^2*x^2 - 
     a^3*r*x^3)*rn[r, x]*X[r]*Y[x] - 2*sss*(a*m*sss - a^2*sss*w - r^2*sss*w + 
     2*a^3*m*w^2*x^2)*rn[r, x]*rp[r, x]*X[r]*Y[x] + 
   4*a^2*cM*w^3*(-(a^4*r) + 3*a^2*cM*r^2 - 17*a^2*r^3 + 9*cM*r^4 - 10*r^5 + 
     I*a^5*x - (2*I)*a^3*cM*r*x + I*a^3*r^2*x + (4*I)*a*cM*r^3*x + 
     (2*I)*a*r^4*x + a^4*cM*x^2 - 11*a^4*r*x^2 + 3*a^2*cM*r^2*x^2 - 
     5*a^2*r^3*x^2 + I*a^5*x^3 - (2*I)*a^3*cM*r*x^3 + (3*I)*a^3*r^2*x^3)*
    Y[x]^2 + 4*a^2*(a^2 + r^2)*w^3*(2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + 
     r^4*w^2)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   I*a^2*(2*r*sss - r*sss^2 + 4*cM*r^2*w^2 - 2*cM*r^2*sss*w^2 - 
     8*a^2*cM*w^2*x^2 + 2*a^2*cM*sss*w^2*x^2)*X[r]*Y[x]^2 + 
   4*a^2*(a - I*r)*((-I)*a + r)*w^4*(a^2 - r^2 - (3*I)*a*r*x + a^2*x^2)*
    rn[r, x]*X[r]*Y[x]^2, A30[r, x] -> 
  -2*cM*((4*I)*a^3*m*r^2*sss - (7*I)*a*cM*m*r^3*sss + (3*I)*a*m*r^4*sss + 
     (8*I)*a^4*r^2*w + 16*a^3*cM*m*r^2*w + (24*I)*a^4*m^2*r^2*w - 
     (14*I)*a^2*cM*r^3*w - 30*a^3*m*r^3*w + (4*I)*a^2*r^4*w + 
     28*a*cM*m*r^4*w + (8*I)*a^2*m^2*r^4*w + (6*I)*cM*r^5*w - 22*a*m*r^5*w - 
     (4*I)*r^6*w - (4*I)*m^2*r^6*w - (24*I)*a^5*m*r^2*w^2 + 20*a^4*r^3*w^2 - 
     (22*I)*a^3*m*r^4*w^2 - 4*a^2*r^5*w^2 + (16*I)*a*m*r^6*w^2 - 4*r^7*w^2 + 
     (8*I)*a^3*cM*r*sss*x - 8*a^4*m*r*sss*x - (11*I)*a^3*r^2*sss*x - 
     3*a^2*cM*m*r^2*sss*x + (6*I)*a*cM*r^3*sss*x + 6*a^2*m*r^3*sss*x - 
     (3*I)*a*r^4*sss*x - 6*cM*m*r^4*sss*x + 3*m*r^5*sss*x - 16*a^5*r*w*x + 
     (32*I)*a^4*cM*m*r*w*x - 48*a^5*m^2*r*w*x - 22*a^3*cM*r^2*w*x - 
     (114*I)*a^4*m*r^2*w*x + 52*a^3*r^3*w*x + (22*I)*a^2*cM*m*r^3*w*x + 
     12*a^3*m^2*r^3*w*x - 34*a*cM*r^4*w*x - (14*I)*a^2*m*r^4*w*x + 
     20*a*r^5*w*x - (18*I)*cM*m*r^5*w*x + 12*a*m^2*r^5*w*x + 
     (12*I)*m*r^6*w*x + 48*a^6*m*r*w^2*x + (88*I)*a^5*r^2*w^2*x + 
     (8*I)*a^3*r^4*w^2*x - 40*a^2*m*r^5*w^2*x - (4*I)*a*r^6*w^2*x + 
     12*m*r^7*w^2*x - (4*I)*a^5*m*sss*x^2 + a^4*r*sss*x^2 + 
     (11*I)*a^3*cM*m*r*sss*x^2 + 2*a^2*cM*r^2*sss*x^2 - 
     (10*I)*a^3*m*r^2*sss*x^2 - 4*a^2*r^3*sss*x^2 + 
     (13*I)*a*cM*m*r^3*sss*x^2 + 2*cM*r^4*sss*x^2 - (6*I)*a*m*r^4*sss*x^2 - 
     r^5*sss*x^2 - (8*I)*a^6*w*x^2 - 16*a^5*cM*m*w*x^2 - 
     (24*I)*a^6*m^2*w*x^2 - (2*I)*a^4*cM*r*w*x^2 + 54*a^5*m*r*w*x^2 + 
     (12*I)*a^4*r^2*w*x^2 - 42*a^3*cM*m*r^2*w*x^2 - 
     (48*I)*a^4*m^2*r^2*w*x^2 + (12*I)*a^2*cM*r^3*w*x^2 + 
     36*a^3*m*r^3*w*x^2 - (16*I)*a^2*r^4*w*x^2 - 22*a*cM*m*r^4*w*x^2 - 
     (12*I)*a^2*m^2*r^4*w*x^2 + (6*I)*cM*r^5*w*x^2 + 14*a*m*r^5*w*x^2 - 
     (4*I)*r^6*w*x^2 + (24*I)*a^7*m*w^2*x^2 - 32*a^6*r*w^2*x^2 + 
     (84*I)*a^5*m*r^2*w^2*x^2 - 36*a^4*r^3*w^2*x^2 + 
     (76*I)*a^3*m*r^4*w^2*x^2 + 24*a^2*r^5*w^2*x^2 - (4*I)*a*m*r^6*w^2*x^2 - 
     4*r^7*w^2*x^2 + (3*I)*a^5*sss*x^3 - a^4*cM*m*sss*x^3 - 
     (26*I)*a^3*cM*r*sss*x^3 + 18*a^4*m*r*sss*x^3 + (28*I)*a^3*r^2*sss*x^3 + 
     9*a^2*cM*m*r^2*sss*x^3 - (10*I)*a*cM*r^3*sss*x^3 - 6*a^2*m*r^3*sss*x^3 + 
     (5*I)*a*r^4*sss*x^3 + 6*a^5*cM*w*x^3 + (26*I)*a^6*m*w*x^3 + 
     20*a^5*r*w*x^3 - (102*I)*a^4*cM*m*r*w*x^3 + 100*a^5*m^2*r*w*x^3 + 
     60*a^3*cM*r^2*w*x^3 + (236*I)*a^4*m*r^2*w*x^3 - 96*a^3*r^3*w*x^3 - 
     (34*I)*a^2*cM*m*r^3*w*x^3 + 30*a*cM*r^4*w*x^3 + (26*I)*a^2*m*r^4*w*x^3 - 
     20*a*r^5*w*x^3 - (20*I)*a^7*w^2*x^3 - 128*a^6*m*r*w^2*x^3 - 
     (272*I)*a^5*r^2*w^2*x^3 - 64*a^4*m*r^3*w^2*x^3 - 
     (40*I)*a^3*r^4*w^2*x^3 + 88*a^2*m*r^5*w^2*x^3 - (4*I)*a*r^6*w^2*x^3 + 
     (7*I)*a^5*m*sss*x^4 + a^4*r*sss*x^4 - (17*I)*a^3*cM*m*r*sss*x^4 - 
     6*a^2*cM*r^2*sss*x^4 + (6*I)*a^3*m*r^2*sss*x^4 + 5*a^2*r^3*sss*x^4 + 
     (8*I)*a^6*w*x^4 + 30*a^5*cM*m*w*x^4 + (48*I)*a^6*m^2*w*x^4 + 
     (30*I)*a^4*cM*r*w*x^4 - 94*a^5*m*r*w*x^4 - (52*I)*a^4*r^2*w*x^4 + 
     14*a^3*cM*m*r^2*w*x^4 + (40*I)*a^4*m^2*r^2*w*x^4 + 
     (10*I)*a^2*cM*r^3*w*x^4 - 14*a^3*m*r^3*w*x^4 + (4*I)*a^2*r^4*w*x^4 - 
     (54*I)*a^7*m*w^2*x^4 + 120*a^6*r*w^2*x^4 - (96*I)*a^5*m*r^2*w^2*x^4 + 
     40*a^4*r^3*w^2*x^4 - (30*I)*a^3*m*r^4*w^2*x^4 - 52*a^2*r^5*w^2*x^4 - 
     (5*I)*a^5*sss*x^5 + a^4*cM*m*sss*x^5 + (22*I)*a^3*cM*r*sss*x^5 - 
     13*a^4*m*r*sss*x^5 - (17*I)*a^3*r^2*sss*x^5 - 10*a^5*cM*w*x^5 - 
     (46*I)*a^6*m*w*x^5 - 4*a^5*r*w*x^5 + (100*I)*a^4*cM*m*r*w*x^5 - 
     52*a^5*m^2*r*w*x^5 - 30*a^3*cM*r^2*w*x^5 - (142*I)*a^4*m*r^2*w*x^5 + 
     44*a^3*r^3*w*x^5 + (48*I)*a^7*w^2*x^5 + 88*a^6*m*r*w^2*x^5 + 
     (260*I)*a^5*r^2*w^2*x^5 + 124*a^4*m*r^3*w^2*x^5 + 
     (16*I)*a^3*r^4*w^2*x^5 + (8*I)*a^6*w*x^6 - 8*a^5*cM*m*w*x^6 - 
     (8*I)*a^6*m^2*w*x^6 - (48*I)*a^4*cM*r*w*x^6 + 40*a^5*m*r*w*x^6 + 
     (40*I)*a^4*r^2*w*x^6 + (20*I)*a^7*m*w^2*x^6 - 136*a^6*r*w^2*x^6 + 
     (48*I)*a^5*m*r^2*w^2*x^6 - 64*a^4*r^3*w^2*x^6 - (36*I)*a^7*w^2*x^7 + 
     16*a^6*m*r*w^2*x^7 - (84*I)*a^5*r^2*w^2*x^7 + (10*I)*a^7*m*w^2*x^8 + 
     32*a^6*r*w^2*x^8 + (8*I)*a^7*w^2*x^9) + 
   4*cM^2*m^2*(-(r^3*sss) - (3*I)*a^2*r^2*w - (3*I)*r^4*w + 6*a^3*r*w*x + 
     4*a*r^3*w*x + a^2*r*sss*x^2 + (3*I)*a^4*w*x^2 + (5*I)*a^2*r^2*w*x^2 - 
     10*a^3*r*w*x^3 - (2*I)*a^4*w*x^4)*rn[r, x] + 
   2*cM*m^2*(2*a^2*r*sss + r^3*sss + 8*a^3*m*r*w + 4*a*m*r^3*w - 
     12*a^4*r*w^2 - 12*a^2*r^3*w^2 + 4*r^5*w^2 + (2*I)*a^3*sss*x - 
     I*a*r^2*sss*x + (8*I)*a^4*m*w*x - (12*I)*a^5*w^2*x + (4*I)*a*r^4*w^2*x - 
     3*a^2*r*sss*x^2 - 8*a^3*m*r*w*x^2 + 24*a^4*r*w^2*x^2 + 
     24*a^2*r^3*w^2*x^2 - I*a^3*sss*x^3 - (4*I)*a^4*m*w*x^3 + 
     (12*I)*a^5*w^2*x^3 + (4*I)*a^3*r^2*w^2*x^3 - 4*a^4*r*w^2*x^4)*rn[r, x]*
    rp[r, x] + 4*a*cM*m*(4*a*cM*m + (4*I)*a^2*m^2 + I*cM*r - 5*a*m*r - 
     I*r^2 - I*m^2*r^2 - 3*a*cM*x - (3*I)*a^2*m*x + 3*a*r*x - 
     (3*I)*cM*m*r*x + 2*a*m^2*r*x + (3*I)*m*r^2*x - 7*a*cM*m*x^2 - 
     (7*I)*a^2*m^2*x^2 + I*cM*r*x^2 + 6*a*m*r*x^2 - I*r^2*x^2 + 5*a*cM*x^3 + 
     (5*I)*a^2*m*x^3 - 5*a*r*x^3)*rp[r, x]^2 - 4*a*cM*m^3*((-I)*cM + a*m)*
    rn[r, x]*rp[r, x]^2 - 4*w^2*(-3*a^2 - r^2 - I*a*r*x + a^2*x^2)*
    (-3*a^2 - r^2 + 5*a^2*x^2 - r^2*x^2 + (4*I)*a*r*x^3)*rn[r, x]*
    rp[r, x]^3 + 4*w^2*(-4*a^2*m^2 + (2*I)*a*m*r - m^2*r^2 + 8*a^3*m*w + 
     (3*I)*a^2*r*w + 4*a*m*r^2*w + I*r^3*w + (2*I)*a*m^2*r*x + 3*m*r^2*x + 
     a^3*w*x - I*a^2*m*r*w*x + a*r^2*w*x - (3*I)*m*r^3*w*x + 5*a^2*m^2*x^2 - 
     I*a*m*r*x^2 - 13*a^3*m*w*x^2 - (3*I)*a^2*r*w*x^2 - 7*a*m*r^2*w*x^2 + 
     I*r^3*w*x^2 + 4*a^2*m*x^3 + a^3*w*x^3 - (2*I)*a^2*m*r*w*x^3 + 
     a*r^2*w*x^3 + 2*a^3*m*w*x^4 + (2*I)*a^2*r*w*x^4)*rn[r, x]^3*rp[r, x]^3 - 
   (4*I)*m^2*w^2*(a*m - 3*a^2*w - r^2*w + 2*a^2*w*x^2)*rn[r, x]^4*
    rp[r, x]^3 + 2*cM*r^3*sss*X[r] - 2*cM^2*sss*w*
    ((7*I)*a^2*r^3 - (3*I)*r^5 + 3*a^3*r^2*x + a*r^4*x - (11*I)*a^4*r*x^2 - 
     (9*I)*a^2*r^3*x^2 + a^5*x^3 - 5*a^3*r^2*x^3 + (16*I)*a^4*r*x^4)*Y[x] + 
   4*a*cM^2*m*w*(2*r^3*sss + (3*I)*a^2*r^2*w + (6*I)*r^4*w - 6*a^3*r*w*x - 
     8*a*r^3*w*x - 2*a^2*r*sss*x^2 - (3*I)*a^4*w*x^2 - (7*I)*a^2*r^2*w*x^2 + 
     14*a^3*r*w*x^3 + I*a^4*w*x^4)*rn[r, x]*Y[x] + 
   4*cM*sss*w*((2*I)*a^4*r + I*a^2*r^3 - I*r^5 - 2*a^5*x - a^3*r^2*x - 
     a*r^4*x - (3*I)*a^4*r*x^2 + I*a^2*r^3*x^2 + 3*a^5*x^3 + 5*a^3*r^2*x^3)*
    rp[r, x]*Y[x] + 2*cM*w*(-4*a^3*m*r*sss - 4*a*m*r^3*sss + 2*a^4*r*sss*w + 
     3*a^2*r^3*sss*w - 2*r^5*sss*w + 8*a^5*m*r*w^2 + 12*a^3*m*r^3*w^2 - 
     8*a*m*r^5*w^2 - (4*I)*a^4*m*sss*x + (2*I)*a^5*sss*w*x + 
     I*a^3*r^2*sss*w*x - (2*I)*a*r^4*sss*w*x + (8*I)*a^6*m*w^2*x - 
     (8*I)*a^2*m*r^4*w^2*x + 4*a^3*m*r*sss*x^2 - 3*a^4*r*sss*w*x^2 - 
     9*a^2*r^3*sss*w*x^2 - 16*a^5*m*r*w^2*x^2 - 36*a^3*m*r^3*w^2*x^2 - 
     I*a^5*sss*w*x^3 - (3*I)*a^3*r^2*sss*w*x^3 - (4*I)*a^6*m*w^2*x^3 - 
     (8*I)*a^4*m*r^2*w^2*x^3 - 3*a^4*r*sss*w*x^4 - 8*a^5*m*r*w^2*x^4 - 
     I*a^5*sss*w*x^5 - (4*I)*a^6*m*w^2*x^5)*rn[r, x]*rp[r, x]*Y[x] + 
   2*sss*w^2*(2*a^2 + r^2 + I*a*r*x)*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   (2*I)*w^2*(a*m*sss - a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 4*a*m*r^2*w^2 + 
     2*a^3*m*w^2*x^2)*rn[r, x]^4*rp[r, x]^3*Y[x] - 
   cM*sss^2*(r - a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x] + 
   8*a^2*cM*w^2*(2*a^2*cM*r^2 + 7*cM*r^4 - (2*I)*a^4*r^2*w - 
     (3*I)*a^2*r^4*w + (3*I)*r^6*w + (4*I)*a^3*cM*r*x + (7*I)*a*cM*r^3*x + 
     4*a^5*r*w*x + a^3*r^3*w*x - 7*a*r^5*w*x - 2*a^4*cM*x^2 - 
     6*a^2*cM*r^2*x^2 + (2*I)*a^6*w*x^2 + (6*I)*a^4*r^2*w*x^2 + 
     (10*I)*a^2*r^4*w*x^2 - (12*I)*a^3*cM*r*x^3 - 5*a^5*r*w*x^3 - 
     14*a^3*r^3*w*x^3 - I*a^6*w*x^4 - 5*a^5*r*w*x^5 - I*a^6*w*x^6)*Y[x]^2 + 
   4*a^2*cM^2*w^2*(-(r^3*sss) - I*a^2*r^2*w - (3*I)*r^4*w + 2*a^3*r*w*x + 
     4*a*r^3*w*x + a^2*r*sss*x^2 + I*a^4*w*x^2 + (3*I)*a^2*r^2*w*x^2 - 
     6*a^3*r*w*x^3)*rn[r, x]*Y[x]^2 + 4*a^2*cM*w^4*
    (-(a^4*r) - 2*a^2*r^3 + 2*r^5 - I*a^5*x + (2*I)*a*r^4*x + 2*a^4*r*x^2 + 
     8*a^2*r^3*x^2 + (2*I)*a^3*r^2*x^3 + 3*a^4*r*x^4 + I*a^5*x^5)*rn[r, x]*
    rp[r, x]*Y[x]^2 - 4*a^2*w^4*(4*a^2 + 3*r^2 + I*a*r*x)*rn[r, x]^3*
    rp[r, x]^3*Y[x]^2 + 4*a^2*(a + I*r)*(I*a + r)*w^5*rn[r, x]^4*rp[r, x]^3*
    Y[x]^2, A31[r, x] -> 4*cM*m*w*((3*I)*a^4*r^2 + 4*a^3*m*r^3 + 
     (3*I)*a^2*r^4 + a*m*r^5 + I*r^6 - 12*a^5*r*x + (18*I)*a^4*m*r^2*x - 
     6*a^3*r^3*x + (17*I)*a^2*m*r^4*x + 2*a*r^5*x + (3*I)*m*r^6*x - 
     (3*I)*a^6*x^2 - 18*a^5*m*r*x^2 + (17*I)*a^4*r^2*x^2 - 30*a^3*m*r^3*x^2 + 
     (19*I)*a^2*r^4*x^2 - 13*a*m*r^5*x^2 + I*r^6*x^2 - (8*I)*a^6*m*x^3 + 
     2*a^5*r*x^3 - (28*I)*a^4*m*r^2*x^3 - 16*a^3*r^3*x^3 - 
     (14*I)*a^2*m*r^4*x^3 - 10*a*r^5*x^3 - (4*I)*a^6*x^4 + 13*a^5*m*r*x^4 - 
     (32*I)*a^4*r^2*x^4 + 2*a^3*m*r^3*x^4 - (20*I)*a^2*r^4*x^4 + 
     (7*I)*a^6*m*x^5 + 2*a^5*r*x^5 + (7*I)*a^4*m*r^2*x^5 + 6*a^3*r^3*x^5 + 
     (4*I)*a^6*x^6 - 7*a^5*m*r*x^6 + (10*I)*a^4*r^2*x^6 - (2*I)*a^6*m*x^7 + 
     I*a^6*x^8) - 4*cM*m*(-(a^2*cM*r) + I*a^3*m*r - a^2*cM*m^2*r + 
     I*a^3*m^3*r + a^2*r^2 + a^2*m^2*r^2 - (4*I)*a^4*m^2*r*w - 
     (2*I)*a^2*m^2*r^3*w - I*m^2*r^5*w - I*a^3*cM*x - a^4*m*x - 
     I*a^3*cM*m^2*x - a^4*m^3*x + I*a^3*r*x - 3*a^2*cM*m*r*x + 
     (4*I)*a^3*m^2*r*x - (2*I)*a*cM*r^2*x + a^2*m*r^2*x - 
     (2*I)*a*cM*m^2*r^2*x - 2*a^2*m^3*r^2*x + (2*I)*a*r^3*x + 
     (2*I)*a*m^2*r^3*x + 4*a^5*m^2*w*x + 8*a^3*m^2*r^2*w*x + 
     3*a*m^2*r^4*w*x - (3*I)*a^3*cM*m*x^2 - 3*a^4*m^2*x^2 - 2*a^2*cM*r*x^2 + 
     (5*I)*a^3*m*r*x^2 - a^2*cM*m^2*r*x^2 + I*a^3*m^3*r*x^2 + 2*a^2*r^2*x^2 - 
     (6*I)*a*cM*m*r^2*x^2 - 5*a^2*m^2*r^2*x^2 + (6*I)*a*m*r^3*x^2 - 
     (2*I)*a^2*m^2*r^3*w*x^2 + I*a^3*cM*m^2*x^3 + a^4*m^3*x^3 - 
     3*a^2*cM*m*r*x^3 + (2*I)*a^3*m^2*r*x^3 - (2*I)*a*cM*r^2*x^3 + 
     a^2*m*r^2*x^3 + (2*I)*a*r^3*x^3 - 6*a^5*m^2*w*x^3 - 
     4*a^3*m^2*r^2*w*x^3 + (3*I)*a^3*cM*m*x^4 + 3*a^4*m^2*x^4 - 
     a^2*cM*r*x^4 - (2*I)*a^3*m*r*x^4 + a^2*r^2*x^4 + I*a^4*m^2*r*w*x^4 + 
     I*a^3*cM*x^5 + a^4*m*x^5 - I*a^3*r*x^5 + 3*a^5*m^2*w*x^5)*rp[r, x] + 
   4*m*w*((-I)*a^2 - a^2*r*w + 3*a*r*x - (5*I)*a^3*w*x - (5*I)*a*r^2*w*x - 
     I*a^2*x^2 + 4*a^2*r*w*x^2 + 2*r^3*w*x^2 - a*r*x^3 + (3*I)*a^3*w*x^3 + 
     (3*I)*a*r^2*w*x^3 - a^2*r*w*x^4)*rn[r, x]^2*rp[r, x]^3 - 
   4*m^2*w*(a*m^2 - 3*a^2*m*w + I*a*r*w - m*r^2*w + 2*a*m*x - 2*a^2*w*x - 
     3*r^2*w*x - a*x^2 + 2*a^2*m*w*x^2 - I*a*r*w*x^2 - a^2*w*x^3)*rn[r, x]^3*
    rp[r, x]^3 + 2*cM*(-(a^2*cM*m*r^2*sss) + a^2*m*r^3*sss - 
     (2*I)*a*cM*m^2*r^3*sss - 2*a^3*cM*r^2*w - 6*a^3*cM*m^2*r^2*w + 
     4*a^3*r^3*w - (4*I)*a^2*cM*m*r^3*w - 6*a*cM*r^4*w - 6*a*cM*m^2*r^4*w + 
     4*a*r^5*w - (4*I)*a^5*r^2*w^2 - 10*a^4*m*r^3*w^2 - (12*I)*a^3*r^4*w^2 + 
     4*a^2*m*r^5*w^2 - (4*I)*a*r^6*w^2 + 6*m*r^7*w^2 - 
     (4*I)*a^3*cM*m*r*sss*x + (7*I)*a^3*m*r^2*sss*x - 
     (10*I)*a*cM*m*r^3*sss*x + (7*I)*a*m*r^4*sss*x - (16*I)*a^4*cM*r*w*x - 
     (12*I)*a^4*cM*m^2*r*w*x + (24*I)*a^4*r^2*w*x - 6*a^3*cM*m*r^2*w*x - 
     (32*I)*a^2*cM*r^3*w*x - (20*I)*a^2*cM*m^2*r^3*w*x + (24*I)*a^2*r^4*w*x - 
     18*a*cM*m*r^4*w*x + 20*a^6*r*w^2*x - (42*I)*a^5*m*r^2*w^2*x + 
     56*a^4*r^3*w^2*x - (32*I)*a^3*m*r^4*w^2*x + 40*a^2*r^5*w^2*x + 
     (8*I)*a*m*r^6*w^2*x + 12*r^7*w^2*x - I*a^5*sss*x^2 + a^4*cM*m*sss*x^2 - 
     (2*I)*a^3*cM*r*sss*x^2 - 5*a^4*m*r*sss*x^2 + (2*I)*a^3*cM*m^2*r*sss*
      x^2 + (4*I)*a^3*r^2*sss*x^2 + a^2*cM*m*r^2*sss*x^2 - 
     (6*I)*a*cM*r^3*sss*x^2 - 5*a^2*m*r^3*sss*x^2 + (5*I)*a*r^4*sss*x^2 + 
     2*a^5*cM*w*x^2 + 6*a^5*cM*m^2*w*x^2 - 12*a^5*r*w*x^2 - 
     (12*I)*a^4*cM*m*r*w*x^2 + 4*a^3*cM*r^2*w*x^2 + 10*a^3*cM*m^2*r^2*w*x^2 - 
     (36*I)*a^2*cM*m*r^3*w*x^2 - 6*a*cM*r^4*w*x^2 + 12*a*r^5*w*x^2 + 
     (4*I)*a^7*w^2*x^2 + 30*a^6*m*r*w^2*x^2 + (24*I)*a^5*r^2*w^2*x^2 + 
     56*a^4*m*r^3*w^2*x^2 + (36*I)*a^3*r^4*w^2*x^2 + 6*a^2*m*r^5*w^2*x^2 + 
     (12*I)*a*r^6*w^2*x^2 + 6*a^5*cM*m*w*x^3 + (8*I)*a^4*cM*m^2*r*w*x^3 + 
     18*a^3*cM*m*r^2*w*x^3 + (14*I)*a^7*m*w^2*x^3 - 28*a^6*r*w^2*x^3 + 
     (72*I)*a^5*m*r^2*w^2*x^3 - 64*a^4*r^3*w^2*x^3 + 
     (52*I)*a^3*m*r^4*w^2*x^3 - 20*a^2*r^5*w^2*x^3 - a^4*cM*m*sss*x^4 + 
     a^4*m*r*sss*x^4 + 2*a^5*cM*w*x^4 - 4*a^5*cM*m^2*w*x^4 - 4*a^5*r*w*x^4 + 
     (20*I)*a^4*cM*m*r*w*x^4 + 6*a^3*cM*r^2*w*x^4 - 4*a^3*r^3*w*x^4 - 
     (8*I)*a^7*w^2*x^4 - 28*a^6*m*r*w^2*x^4 - (20*I)*a^5*r^2*w^2*x^4 - 
     44*a^4*m*r^3*w^2*x^4 - (8*I)*a^3*r^4*w^2*x^4 - (8*I)*a^7*m*w^2*x^5 + 
     4*a^6*r*w^2*x^5 - (14*I)*a^5*m*r^2*w^2*x^5 + 12*a^4*r^3*w^2*x^5 + 
     (4*I)*a^7*w^2*x^6 - 4*a^6*m*r*w^2*x^6 + (8*I)*a^5*r^2*w^2*x^6 - 
     (2*I)*a^7*m*w^2*x^7)*Y[x] + 2*cM*((2*I)*a^3*m^2*r*sss + 
     I*a*m^2*r^3*sss - (4*I)*a^4*m*r*sss*w - 2*a^3*r^2*sss*w - 
     (4*I)*a^2*m*r^3*sss*w - 2*a*r^4*sss*w - I*m*r^5*sss*w - 
     (12*I)*a^5*m^2*r*w^2 - (12*I)*a^3*m^2*r^3*w^2 - (2*I)*a*m^2*r^5*w^2 - 
     2*a^4*m^2*sss*x - 3*a^2*m^2*r^2*sss*x + 4*a^5*m*sss*w*x - 
     (4*I)*a^4*r*sss*w*x + 8*a^3*m*r^2*sss*w*x - (4*I)*a^2*r^3*sss*w*x + 
     5*a*m*r^4*sss*w*x + 12*a^6*m^2*w^2*x + 24*a^4*m^2*r^2*w^2*x + 
     14*a^2*m^2*r^4*w^2*x + I*a^3*m^2*r*sss*x^2 + 2*a^5*sss*w*x^2 + 
     8*a^3*r^2*sss*w*x^2 - (2*I)*a^2*m*r^3*sss*w*x^2 + 6*a*r^4*sss*w*x^2 + 
     a^4*m^2*sss*x^3 - 4*a^5*m*sss*w*x^3 - 2*a^3*m*r^2*sss*w*x^3 - 
     12*a^6*m^2*w^2*x^3 - 4*a^4*m^2*r^2*w^2*x^3 - 2*a^5*sss*w*x^4 - 
     I*a^4*m*r*sss*w*x^4 - 2*a^3*r^2*sss*w*x^4 + (2*I)*a^5*m^2*r*w^2*x^4 + 
     a^5*m*sss*w*x^5 + 6*a^6*m^2*w^2*x^5)*rp[r, x]*Y[x] + 
   4*(a - I*r)*(a + I*r)*w^2*((3*I)*a^3 - I*a*r^2 - 8*a^2*r*x - 2*r^3*x + 
     I*a^3*x^2 + I*a*r^2*x^2 + 2*a^2*r*x^3)*rp[r, x]^3*Y[x] + 
   2*w*(I*a^2*m*sss - 4*a^3*r*w^2 - 4*a*r^3*w^2 - a*m*r*sss*x - 
     (8*I)*a^4*w^2*x - (12*I)*a^2*r^2*w^2*x - (4*I)*r^4*w^2*x + 
     4*a^3*r*w^2*x^2 + 4*a*r^3*w^2*x^2 + (4*I)*a^4*w^2*x^3 + 
     (4*I)*a^2*r^2*w^2*x^3)*rn[r, x]^2*rp[r, x]^3*Y[x] + 
   2*m*w*(a*m*sss - a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 4*a*m*r^2*w^2 - 
     (2*I)*r^3*w^2 + 2*a^3*w^2*x + 2*a*r^2*w^2*x + 2*a^3*m*w^2*x^2 - 
     (2*I)*a^2*r*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*Y[x] - 
   (2*I)*a*cM*(-(r^2*sss) + 3*a^2*m*sss*x^3 + 8*a^3*w*x^3 + a^2*sss*x^4)*X[r]*
    Y[x] + 2*a*cM*w*(a^2*cM*r^2*sss + (4*I)*a*cM*m*r^3*sss + 3*cM*r^4*sss + 
     6*a^3*cM*m*r^2*w + (4*I)*a^2*cM*r^3*w + 12*a*cM*m*r^4*w + 
     4*a^4*r^3*w^2 - 6*a^2*r^5*w^2 - 6*r^7*w^2 + (4*I)*a^3*cM*r*sss*x + 
     (8*I)*a*cM*r^3*sss*x + (12*I)*a^4*cM*m*r*w*x + (28*I)*a^2*cM*m*r^3*w*x + 
     (16*I)*a^5*r^2*w^2*x + (2*I)*a^3*r^4*w^2*x - (2*I)*a*r^6*w^2*x - 
     a^4*cM*sss*x^2 - (4*I)*a^3*cM*m*r*sss*x^2 - 3*a^2*cM*r^2*sss*x^2 - 
     6*a^5*cM*m*w*x^2 - 14*a^3*cM*m*r^2*w*x^2 - 8*a^6*r*w^2*x^2 - 
     12*a^4*r^3*w^2*x^2 - 4*a^2*r^5*w^2*x^2 - (4*I)*a^3*cM*r*sss*x^3 - 
     (16*I)*a^4*cM*m*r*w*x^3 - (4*I)*a^7*w^2*x^3 - (32*I)*a^5*r^2*w^2*x^3 - 
     (4*I)*a^3*r^4*w^2*x^3 + 2*a^5*cM*m*w*x^4 + (4*I)*a^4*cM*r*w*x^4 + 
     18*a^6*r*w^2*x^4 + 6*a^4*r^3*w^2*x^4 + (6*I)*a^7*w^2*x^5 + 
     (18*I)*a^5*r^2*w^2*x^5 - 8*a^6*r*w^2*x^6)*Y[x]^2 - 
   2*a*cM*w^2*((-2*I)*a^4*r*sss - (3*I)*a^2*r^3*sss + I*r^5*sss - 
     (8*I)*a^5*m*r*w - (12*I)*a^3*m*r^3*w + (2*I)*a*m*r^5*w + 2*a^5*sss*x + 
     5*a^3*r^2*sss*x + 3*a*r^4*sss*x + 8*a^6*m*w*x + 16*a^4*m*r^2*w*x + 
     10*a^2*m*r^4*w*x - I*a^4*r*sss*x^2 + (3*I)*a^2*r^3*sss*x^2 + 
     (12*I)*a^3*m*r^3*w*x^2 - a^5*sss*x^3 - a^3*r^2*sss*x^3 - 4*a^6*m*w*x^3 + 
     (2*I)*a^4*r*sss*x^4 + (6*I)*a^5*m*r*w*x^4 + 2*a^6*m*w*x^5)*rp[r, x]*
    Y[x]^2 + 2*a*(a + I*r)*(I*a + r)*sss*w^2*rn[r, x]^2*rp[r, x]^3*Y[x]^2 + 
   4*a^2*m*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^3*Y[x]^2 + 
   4*a*(a + I*r)*(I*a + r)*w^4*rn[r, x]^3*rp[r, x]^4*Y[x]^2 + 
   I*a*cM*sss^2*(-r + a*x)*(r + a*x)*X[r]*Y[x]^2 + 
   4*a^3*cM^2*w^2*((-I)*r^3*sss - a^2*r^2*w - 3*r^4*w - (2*I)*a^3*r*w*x - 
     (6*I)*a*r^3*w*x + I*a^2*r*sss*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2 + 
     (4*I)*a^3*r*w*x^3)*Y[x]^3 + 4*a^3*cM*w^4*((-I)*a^4 - (2*I)*a^2*r^2 + 
     I*r^4 + 2*a*r^3*x + (2*I)*a^2*r^2*x^2 + 2*a^3*r*x^3)*rp[r, x]^2*Y[x]^3, 
 A32[r, x] -> 4*m*(4*a^2*cM*m + (4*I)*a^3*m^2 + I*a*cM*r - 5*a^2*m*r + 
     (5*I)*a*cM*m^2*r - 5*a^2*m^3*r - I*a*r^2 - cM*m*r^2 - (6*I)*a*m^2*r^2 + 
     m*r^3 + m^3*r^3 - (12*I)*a^4*m*w + 27*a^3*r*w + 20*a^3*m^2*r*w + 
     (22*I)*a^2*m*r^2*w - a*r^3*w + (2*I)*m*r^4*w - 3*a^2*cM*x - 
     (3*I)*a^3*m*x - 3*a^2*cM*m^2*x - (3*I)*a^3*m^3*x + 3*a^2*r*x - 
     (3*I)*a*cM*m*r*x + 6*a^2*m^2*r*x - cM*r^2*x + (2*I)*a*m*r^2*x + 
     2*cM*m^2*r^2*x + (2*I)*a*m^3*r^2*x + r^3*x - 2*m^2*r^3*x + 
     (18*I)*a^4*w*x + (12*I)*a^4*m^2*w*x - 27*a^3*m*r*w*x - 
     (8*I)*a^2*r^2*w*x - (4*I)*a^2*m^2*r^2*w*x + 3*a*m*r^3*w*x - 
     (2*I)*r^4*w*x - (2*I)*m^2*r^4*w*x - 12*a^2*cM*m*x^2 - 
     (12*I)*a^3*m^2*x^2 - (4*I)*a*cM*r*x^2 + 16*a^2*m*r*x^2 - 
     (5*I)*a*cM*m^2*r*x^2 + 6*a^2*m^3*r*x^2 + (4*I)*a*r^2*x^2 + 
     2*cM*m*r^2*x^2 + (7*I)*a*m^2*r^2*x^2 - 2*m*r^3*x^2 + 
     (37*I)*a^4*m*w*x^2 - 72*a^3*r*w*x^2 - 40*a^3*m^2*r*w*x^2 - 
     (30*I)*a^2*m*r^2*w*x^2 - 4*a*r^3*w*x^2 - (3*I)*m*r^4*w*x^2 + 
     11*a^2*cM*x^3 + (11*I)*a^3*m*x^3 + 5*a^2*cM*m^2*x^3 + 
     (5*I)*a^3*m^3*x^3 - 11*a^2*r*x^3 + (3*I)*a*cM*m*r*x^3 - 
     8*a^2*m^2*r*x^3 - cM*r^2*x^3 - (4*I)*a*m*r^2*x^3 + r^3*x^3 - 
     (56*I)*a^4*w*x^3 - (28*I)*a^4*m^2*w*x^3 + 57*a^3*m*r*w*x^3 + 
     (4*I)*a^2*r^2*w*x^3 - 3*a*m*r^3*w*x^3 + (4*I)*r^4*w*x^3 + 
     9*a^2*cM*m*x^4 + (9*I)*a^3*m^2*x^4 + (3*I)*a*cM*r*x^4 - 12*a^2*m*r*x^4 - 
     (3*I)*a*r^2*x^4 - (26*I)*a^4*m*w*x^4 + 57*a^3*r*w*x^4 + 
     20*a^3*m^2*r*w*x^4 + (6*I)*a^2*m*r^2*w*x^4 + 5*a*r^3*w*x^4 - 
     10*a^2*cM*x^5 - (10*I)*a^3*m*x^5 + 10*a^2*r*x^5 + (48*I)*a^4*w*x^5 + 
     (14*I)*a^4*m^2*w*x^5 - 30*a^3*m*r*w*x^5 + (8*I)*a^2*r^2*w*x^5 - 
     12*a^3*r*w*x^6 - (8*I)*a^4*w*x^7)*rn[r, x] - 
   4*m^4*(cM + I*a*m - (5*I)*a^2*w - I*r^2*w + (4*I)*a^2*w*x^2)*rn[r, x]^2*
    rp[r, x] + 2*cM*((-I)*a*m*r^2*sss - 16*a^3*m*r*w - (2*I)*a^2*r^2*w - 
     20*a*m*r^3*w - (6*I)*r^4*w + (4*I)*a^3*sss*x - 3*a^2*m*r*sss*x - 
     (4*I)*a*r^2*sss*x + 2*m*r^3*sss*x + (16*I)*a^4*m*w*x - 2*a^3*r*w*x - 
     (14*I)*a^2*m*r^2*w*x + 26*a*r^3*w*x + (18*I)*m*r^4*w*x - 
     (6*I)*a^3*m*sss*x^2 + 4*a^2*r*sss*x^2 - I*a*m*r^2*sss*x^2 - 
     2*r^3*sss*x^2 - (24*I)*a^4*w*x^2 + 46*a^3*m*r*w*x^2 + 
     (6*I)*a^2*r^2*w*x^2 + 30*a*m*r^3*w*x^2 - (6*I)*r^4*w*x^2 - 
     (8*I)*a^3*sss*x^3 - a^2*m*r*sss*x^3 + (6*I)*a*r^2*sss*x^3 - 
     (32*I)*a^4*m*w*x^3 - 10*a^3*r*w*x^3 + (28*I)*a^2*m*r^2*w*x^3 - 
     30*a*r^3*w*x^3 + (10*I)*a^3*m*sss*x^4 - 2*a^2*r*sss*x^4 + 
     (48*I)*a^4*w*x^4 - 8*a^3*m*r*w*x^4 - (16*I)*a^2*r^2*w*x^4 + 
     (2*I)*a^3*sss*x^5 - (16*I)*a^4*w*x^6)*Y[x] - 
   2*((4*I)*a^3*m*sss - 10*a^2*m^2*r*sss - (7*I)*a*m*r^2*sss - 
     cM*m^2*r^2*sss + 2*m^2*r^3*sss + (8*I)*a^4*w + (30*I)*a^2*cM*m^2*r*w - 
     (16*I)*a^2*r^2*w + (6*I)*cM*m^2*r^3*w - (4*I)*a^4*sss*w + 
     20*a^3*m*r*sss*w + (10*I)*a^2*r^2*sss*w + 2*a*m*r^3*sss*w + 
     (2*I)*r^4*sss*w - (24*I)*a^5*m*w^2 + 44*a^4*r*w^2 + 60*a^4*m^2*r*w^2 + 
     (52*I)*a^3*m*r^2*w^2 + 10*a^2*r^3*w^2 + 12*a^2*m^2*r^3*w^2 + 
     (14*I)*a*m*r^4*w^2 - 6*r^5*w^2 - 2*m^2*r^5*w^2 - (6*I)*a^3*m^2*sss*x + 
     9*a^2*m*r*sss*x + (4*I)*a*m^2*r^2*sss*x - m*r^3*sss*x - 
     18*a^3*cM*m^2*w*x + 24*a^3*r*w*x + 2*a*cM*m^2*r^2*w*x + 8*a*r^3*w*x + 
     (12*I)*a^4*m*sss*w*x - 12*a^3*r*sss*w*x - 4*a*r^3*sss*w*x - 
     (4*I)*m*r^4*sss*w*x + (30*I)*a^5*w^2*x + (36*I)*a^5*m^2*w^2*x - 
     72*a^4*m*r*w^2*x - (6*I)*a^3*r^2*w^2*x - 20*a^2*m*r^3*w^2*x - 
     (16*I)*a*r^4*w^2*x - (10*I)*a*m^2*r^4*w^2*x + 6*m*r^5*w^2*x - 
     (8*I)*a^3*m*sss*x^2 - 3*a^2*cM*m^2*sss*x^2 + 12*a^2*m^2*r*sss*x^2 + 
     (5*I)*a*m*r^2*sss*x^2 - (16*I)*a^4*w*x^2 - (28*I)*a^2*cM*m^2*r*w*x^2 + 
     (28*I)*a^2*r^2*w*x^2 - (4*I)*r^4*w*x^2 + (10*I)*a^4*sss*w*x^2 - 
     38*a^3*m*r*sss*w*x^2 - (14*I)*a^2*r^2*sss*w*x^2 - 2*a*m*r^3*sss*w*x^2 + 
     (52*I)*a^5*m*w^2*x^2 - 80*a^4*r*w^2*x^2 - 108*a^4*m^2*r*w^2*x^2 - 
     (70*I)*a^3*m*r^2*w^2*x^2 - 22*a^2*r^3*w^2*x^2 - 16*a^2*m^2*r^3*w^2*x^2 + 
     (2*I)*a*m*r^4*w^2*x^2 + 2*r^5*w^2*x^2 + (10*I)*a^3*m^2*sss*x^3 - 
     10*a^2*m*r*sss*x^3 + 28*a^3*cM*m^2*w*x^3 - 40*a^3*r*w*x^3 - 
     8*a*r^3*w*x^3 - (24*I)*a^4*m*sss*w*x^3 + 20*a^3*r*sss*w*x^3 - 
     (8*I)*a^2*m*r^2*sss*w*x^3 + 4*a*r^3*sss*w*x^3 - (60*I)*a^5*w^2*x^3 - 
     (72*I)*a^5*m^2*w^2*x^3 + 124*a^4*m*r*w^2*x^3 - (12*I)*a^3*r^2*w^2*x^3 - 
     (20*I)*a^3*m^2*r^2*w^2*x^3 + 32*a^2*m*r^3*w^2*x^3 + 
     (8*I)*a*r^4*w^2*x^3 + (2*I)*a^3*m*sss*x^4 + (4*I)*a^4*w*x^4 - 
     (20*I)*a^2*r^2*w*x^4 - (4*I)*a^4*sss*w*x^4 + 18*a^3*m*r*sss*w*x^4 + 
     (8*I)*a^2*r^2*sss*w*x^4 - (12*I)*a^5*m*w^2*x^4 + 32*a^4*r*w^2*x^4 + 
     46*a^4*m^2*r*w^2*x^4 + (50*I)*a^3*m*r^2*w^2*x^4 + 4*a^2*r^3*w^2*x^4 + 
     16*a^3*r*w*x^5 + (8*I)*a^4*m*sss*w*x^5 - 8*a^3*r*sss*w*x^5 + 
     (22*I)*a^5*w^2*x^5 + (26*I)*a^5*m^2*w^2*x^5 - 46*a^4*m*r*w^2*x^5 + 
     (2*I)*a^3*r^2*w^2*x^5)*rn[r, x]*Y[x] + 
   2*m^2*((3*I)*a*m*sss + 8*a*cM*m*w - (9*I)*a^2*sss*w - (3*I)*r^2*sss*w - 
     (20*I)*a^3*m*w^2 - (8*I)*a*m*r^2*w^2 + (6*I)*a^2*sss*w*x^2 + 
     (12*I)*a^3*m*w^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x] + 
   2*cM*w*(I*a^2*r^2*sss + (3*I)*r^4*sss + 8*a^4*r*w + 22*a^2*r^3*w - 
     6*r^5*w + 3*a^3*r*sss*x + a*r^3*sss*x - (8*I)*a^5*w*x + 
     (18*I)*a^3*r^2*w*x + (6*I)*a*r^4*w*x + (6*I)*a^4*sss*x^2 + 
     (2*I)*a^2*r^2*sss*x^2 - 16*a^4*r*w*x^2 - 28*a^2*r^3*w*x^2 + 
     (8*I)*a^5*w*x^3 - (12*I)*a^3*r^2*w*x^3 - (8*I)*a^4*sss*x^4 + 
     8*a^4*r*w*x^4)*Y[x]^2 + (2*a^2*r*sss - 2*r^3*sss - a^2*r*sss^2 + 
     r^3*sss^2 - 4*a*cM*m*r^2*sss*w + (60*I)*a^3*cM*m*r*w^2 + 
     (24*I)*a*cM*m*r^3*w^2 + 20*a^4*r*sss*w^2 + 8*a^2*r^3*sss*w^2 - 
     6*r^5*sss*w^2 - (16*I)*a^6*w^3 + 80*a^5*m*r*w^3 + (40*I)*a^4*r^2*w^3 + 
     32*a^3*m*r^3*w^3 + (20*I)*a^2*r^4*w^3 - 8*a*m*r^5*w^3 - (12*I)*r^6*w^3 - 
     36*a^4*cM*m*w^2*x - 16*a^2*cM*m*r^2*w^2*x + (12*I)*a^5*sss*w^2*x + 
     (8*I)*a^3*r^2*sss*w^2*x - (4*I)*a*r^4*sss*w^2*x + (48*I)*a^6*m*w^3*x - 
     60*a^5*r*w^3*x + (16*I)*a^4*m*r^2*w^3*x - 44*a^3*r^3*w^3*x - 
     (16*I)*a^2*m*r^4*w^3*x - 4*a^2*r*sss*x^2 - 2*a^2*cM*sss^2*x^2 + 
     2*a^2*r*sss^2*x^2 - 12*a^3*cM*m*sss*w*x^2 - (52*I)*a^3*cM*m*r*w^2*x^2 - 
     32*a^4*r*sss*w^2*x^2 - 20*a^2*r^3*sss*w^2*x^2 + (20*I)*a^6*w^3*x^2 - 
     128*a^5*m*r*w^3*x^2 - (72*I)*a^4*r^2*w^3*x^2 - 48*a^3*m*r^3*w^3*x^2 - 
     (44*I)*a^2*r^4*w^3*x^2 + 52*a^4*cM*m*w^2*x^3 - (16*I)*a^5*sss*w^2*x^3 - 
     (16*I)*a^3*r^2*sss*w^2*x^3 - (80*I)*a^6*m*w^3*x^3 + 76*a^5*r*w^3*x^3 - 
     (48*I)*a^4*m*r^2*w^3*x^3 + 44*a^3*r^3*w^3*x^3 + 6*a^4*r*sss*w^2*x^4 - 
     (4*I)*a^6*w^3*x^4 + 40*a^5*m*r*w^3*x^4 + (20*I)*a^4*r^2*w^3*x^4 + 
     (16*I)*a^6*m*w^3*x^5 - 16*a^5*r*w^3*x^5)*rn[r, x]*Y[x]^2 - 
   (2*I)*(a*m*sss^2 - a^2*sss^2*w - r^2*sss^2*w - (12*I)*a^2*cM*m^2*w^2 - 
     9*a^3*m*sss*w^2 - 6*a*m*r^2*sss*w^2 - 20*a^4*m^2*w^3 - 
     12*a^2*m^2*r^2*w^3 + 3*a^3*m*sss*w^2*x^2 + 8*a^4*m^2*w^3*x^2)*rn[r, x]^2*
    rp[r, x]*Y[x]^2 + 2*a^2*w^2*(cM*r^2*sss - (10*I)*a^2*cM*r*w - 
     (6*I)*cM*r^3*w - 10*a^4*r*w^2 - 6*a^2*r^3*w^2 + 2*r^5*w^2 + 
     6*a^3*cM*w*x + 6*a*cM*r^2*w*x - (6*I)*a^5*w^2*x - (4*I)*a^3*r^2*w^2*x + 
     (2*I)*a*r^4*w^2*x + 3*a^2*cM*sss*x^2 + (8*I)*a^2*cM*r*w*x^2 + 
     14*a^4*r*w^2*x^2 + 10*a^2*r^3*w^2*x^2 - 8*a^3*cM*w*x^3 + 
     (8*I)*a^5*w^2*x^3 + (8*I)*a^3*r^2*w^2*x^3 - 2*a^4*r*w^2*x^4)*rn[r, x]*
    Y[x]^3 + 2*a^2*w^3*(8*a*cM*m - (3*I)*a^2*sss - (3*I)*r^2*sss - 
     (10*I)*a^3*m*w - (8*I)*a*m*r^2*w + (2*I)*a^3*m*w*x^2)*rn[r, x]^2*
    rp[r, x]*Y[x]^3 + (4*I)*a^4*w^4*(I*cM + a^2*w + r^2*w)*rn[r, x]^2*
    rp[r, x]*Y[x]^4, A33[r, x] -> 
  4*cM*(4*a^2*cM*m^2*r^2 + (4*I)*a^3*m^3*r^2 + I*a*cM*m*r^3 - 5*a^2*m^2*r^3 - 
     I*a*m*r^4 - I*a*m^3*r^4 - 8*a^3*cM*m*r^2*w - (12*I)*a^4*m^2*r^2*w - 
     I*a^2*cM*r^3*w + 6*a^3*m*r^3*w - (7*I)*a^2*r^4*w + 12*a*cM*m*r^4*w - 
     (2*I)*a^2*m^2*r^4*w + (3*I)*cM*r^5*w - 9*a*m*r^5*w - (3*I)*r^6*w - 
     (3*I)*m^2*r^6*w - 3*a^2*cM*m*r^2*x - (3*I)*a^3*m^2*r^2*x + 
     3*a^2*m*r^3*x - (3*I)*a*cM*m^2*r^3*x + 2*a^2*m^3*r^3*x + 
     (3*I)*a*m^2*r^4*x + 8*a^5*r*w*x - 13*a^3*cM*r^2*w*x + 
     (12*I)*a^4*m*r^2*w*x + 17*a^3*r^3*w*x - I*a^2*cM*m*r^3*w*x - 
     13*a^3*m^2*r^3*w*x - 9*a*cM*r^4*w*x + (4*I)*a^2*m*r^4*w*x + 
     5*a*r^5*w*x - (9*I)*cM*m*r^5*w*x - 6*a*m^2*r^5*w*x + (9*I)*m*r^6*w*x - 
     4*a^4*cM*m^2*x^2 - (4*I)*a^5*m^3*x^2 - I*a^3*cM*m*r*x^2 + 
     5*a^4*m^2*r*x^2 + I*a^3*m*r^2*x^2 - 7*a^2*cM*m^2*r^2*x^2 - 
     (6*I)*a^3*m^3*r^2*x^2 + I*a*cM*m*r^3*x^2 + 6*a^2*m^2*r^3*x^2 - 
     I*a*m*r^4*x^2 + 8*a^5*cM*m*w*x^2 + (12*I)*a^6*m^2*w*x^2 + 
     I*a^4*cM*r*w*x^2 - 12*a^5*m*r*w*x^2 - (13*I)*a^4*r^2*w*x^2 + 
     31*a^3*cM*m*r^2*w*x^2 + (27*I)*a^4*m^2*r^2*w*x^2 + 
     (12*I)*a^2*cM*r^3*w*x^2 - 25*a^3*m*r^3*w*x^2 - 21*a*cM*m*r^4*w*x^2 + 
     (3*I)*a^2*m^2*r^4*w*x^2 + (3*I)*cM*r^5*w*x^2 + 20*a*m*r^5*w*x^2 - 
     (3*I)*r^6*w*x^2 + 3*a^4*cM*m*x^3 + (3*I)*a^5*m^2*x^3 - 3*a^4*m*r*x^3 + 
     (3*I)*a^3*cM*m^2*r*x^3 - 2*a^4*m^3*r*x^3 + 5*a^2*cM*m*r^2*x^3 + 
     (2*I)*a^3*m^2*r^2*x^3 - 5*a^2*m*r^3*x^3 - 3*a^5*cM*w*x^3 - 
     (2*I)*a^6*m*w*x^3 - 5*a^5*r*w*x^3 - (3*I)*a^4*cM*m*r*w*x^3 - 
     7*a^5*m^2*r*w*x^3 + 20*a^3*cM*r^2*w*x^3 - (23*I)*a^4*m*r^2*w*x^3 - 
     24*a^3*r^3*w*x^3 - (11*I)*a^2*cM*m*r^3*w*x^3 + 11*a^3*m^2*r^3*w*x^3 + 
     15*a*cM*r^4*w*x^3 + (14*I)*a^2*m*r^4*w*x^3 - 11*a*r^5*w*x^3 + 
     7*a^4*cM*m^2*x^4 + (7*I)*a^5*m^3*x^4 - I*a^3*cM*m*r*x^4 - 
     6*a^4*m^2*r*x^4 + I*a^3*m*r^2*x^4 - 15*a^5*cM*m*w*x^4 - 
     (25*I)*a^6*m^2*w*x^4 + I*a^4*cM*r*w*x^4 + 18*a^5*m*r*w*x^4 + 
     (11*I)*a^4*r^2*w*x^4 - 35*a^3*cM*m*r^2*w*x^4 - 
     (14*I)*a^4*m^2*r^2*w*x^4 - (3*I)*a^2*cM*r^3*w*x^4 + 39*a^3*m*r^3*w*x^4 - 
     (9*I)*a^2*r^4*w*x^4 - 5*a^4*cM*m*x^5 - (5*I)*a^5*m^2*x^5 + 
     5*a^4*m*r*x^5 + 5*a^5*cM*w*x^5 + (3*I)*a^6*m*w*x^5 - 13*a^5*r*w*x^5 + 
     11*a^5*m^2*r*w*x^5 + a^3*cM*r^2*w*x^5 + (22*I)*a^4*m*r^2*w*x^5 - 
     9*a^3*r^3*w*x^5 + 4*a^5*cM*m*w*x^6 + (10*I)*a^6*m^2*w*x^6 + 
     3*a^5*m*r*w*x^6 - (8*I)*a^4*r^2*w*x^6 + I*a^6*m*w*x^7) + 
   2*cM*((2*I)*a*cM*m^3*r^2 - 2*a^2*m^4*r^2 - (6*I)*a^2*cM*m^2*r^2*w + 
     8*a^3*m^3*r^2*w + (6*I)*cM*m^2*r^4*w + 2*a*m^3*r^4*w - 
     2*a^3*m*r^2*sss*w + (7*I)*a^2*r^3*sss*w + 5*a*m*r^4*sss*w + 
     (5*I)*r^5*sss*w - (4*I)*a^2*m^3*r^3*w*x - 12*a^3*r^2*sss*w*x + 
     (8*I)*a^2*m*r^3*sss*w*x - 4*a*r^4*sss*w*x - (6*I)*m*r^5*sss*w*x - 
     (2*I)*a^3*cM*m^3*x^2 + 2*a^4*m^4*x^2 + (6*I)*a^4*cM*m^2*w*x^2 - 
     8*a^5*m^3*w*x^2 + (14*I)*a^2*cM*m^2*r^2*w*x^2 - 8*a^3*m^3*r^2*w*x^2 + 
     2*a^5*m*sss*w*x^2 - (3*I)*a^4*r*sss*w*x^2 + 10*a^3*m*r^2*sss*w*x^2 - 
     (6*I)*a^2*r^3*sss*w*x^2 - 5*a*m*r^4*sss*w*x^2 - I*r^5*sss*w*x^2 - 
     (4*I)*a^4*m^3*r*w*x^3 + (8*I)*a^4*m*r*sss*w*x^3 + 20*a^3*r^2*sss*w*x^3 - 
     (20*I)*a^2*m*r^3*sss*w*x^3 + 4*a*r^4*sss*w*x^3 - 
     (4*I)*a^4*cM*m^2*w*x^4 + 6*a^5*m^3*w*x^4 - 3*a^5*m*sss*w*x^4 + 
     (9*I)*a^4*r*sss*w*x^4 - 8*a^3*m*r^2*sss*w*x^4 + 
     (7*I)*a^2*r^3*sss*w*x^4 - (14*I)*a^4*m*r*sss*w*x^5 - 
     8*a^3*r^2*sss*w*x^5 + a^5*m*sss*w*x^6 - (2*I)*a^4*r*sss*w*x^6)*
    rn[r, x] + 2*(a - I*r)*((-I)*a + r)*w*(-6*a^2 - 2*r^2 + 3*a^2*sss + 
     2*r^2*sss - (2*I)*a*r*sss*x + 10*a^2*x^2 - 2*r^2*x^2 - 6*a^2*sss*x^2 + 
     (8*I)*a*r*x^3 - (2*I)*a*r*sss*x^3 + a^2*sss*x^4)*rn[r, x]*rp[r, x]^2 + 
   2*w*(8*a^3*m^3 + 6*a*m*r^2 - 4*a^3*m*sss - 3*a*m*r^2*sss - 24*a^4*m^2*w - 
     (14*I)*a^3*m*r*w - 14*a^2*m^2*r^2*w - (8*I)*a*m*r^3*w + 24*a^5*m*w^2 + 
     (12*I)*a^4*r*w^2 + 28*a^3*m*r^2*w^2 + (14*I)*a^2*r^3*w^2 + 
     6*a*m*r^4*w^2 + (2*I)*r^5*w^2 - (4*I)*a^2*m^3*r*x - (6*I)*m*r^3*x + 
     (2*I)*a^2*m*r*sss*x + (3*I)*m*r^3*sss*x + 4*a^4*m*w*x + 
     (8*I)*a^3*m^2*r*w*x + 4*a^2*m*r^2*w*x + (12*I)*a*m^2*r^3*w*x - 
     6*a^5*w^2*x - (4*I)*a^4*m*r*w^2*x - 8*a^3*r^2*w^2*x - 
     (12*I)*a^2*m*r^3*w^2*x - 2*a*r^4*w^2*x - (6*I)*m*r^5*w^2*x - 
     2*a^3*m*x^2 - 12*a^3*m^3*x^2 - 12*a*m*r^2*x^2 + 7*a^3*m*sss*x^2 + 
     6*a*m*r^2*sss*x^2 + 42*a^4*m^2*w*x^2 + (12*I)*a^3*m*r*w*x^2 + 
     26*a^2*m^2*r^2*w*x^2 - 48*a^5*m*w^2*x^2 - (18*I)*a^4*r*w^2*x^2 - 
     56*a^3*m*r^2*w^2*x^2 - (16*I)*a^2*r^3*w^2*x^2 - 12*a*m*r^4*w^2*x^2 + 
     (2*I)*r^5*w^2*x^2 - (2*I)*a^2*m*r*x^3 + I*a^2*m*r*sss*x^3 - 
     12*a^4*m*w*x^3 + (4*I)*a^3*m^2*r*w*x^3 - 12*a^2*m*r^2*w*x^3 + 
     14*a^5*w^2*x^3 - (4*I)*a^4*m*r*w^2*x^3 + 20*a^3*r^2*w^2*x^3 + 
     6*a*r^4*w^2*x^3 - 6*a^4*m^2*w*x^4 - (6*I)*a^3*m*r*w*x^4 + 
     18*a^5*m*w^2*x^4 + (10*I)*a^4*r*w^2*x^4 + 16*a^3*m*r^2*w^2*x^4 + 
     (10*I)*a^2*r^3*w^2*x^4 - 4*a^5*w^2*x^5 + (2*I)*a^4*m*r*w^2*x^5 - 
     4*a^3*r^2*w^2*x^5)*rn[r, x]^2*rp[r, x]^2 + 
   (2*I)*m^2*w*(2*a^2 + 2*a^2*m^2 + 2*r^2 - 2*a^2*sss + 2*cM*r*sss - 
     r^2*sss - 8*a^3*m*w - 4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 
     2*r^4*w^2 - 2*a^2*x^2 + a^2*sss*x^2 + 4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 
     8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*rn[r, x]^3*rp[r, x]^2 + 
   4*a*cM*w^2*((12*I)*a^4*m*r^2 - a^3*r^3 + (7*I)*a^2*m*r^4 + 13*a*r^5 + 
     (7*I)*m*r^6 - (9*I)*a^4*r^2*x + 20*a^3*m*r^3*x - (5*I)*a^2*r^4*x + 
     11*a*m*r^5*x - (2*I)*r^6*x - (12*I)*a^6*m*x^2 + 7*a^5*r*x^2 - 
     (24*I)*a^4*m*r^2*x^2 + 28*a^3*r^3*x^2 + I*a^2*m*r^4*x^2 - 19*a*r^5*x^2 - 
     I*a^6*x^3 + 20*a^5*m*r*x^3 + (16*I)*a^4*r^2*x^3 - 6*a^3*m*r^3*x^3 + 
     (9*I)*a^2*r^4*x^3 + (17*I)*a^6*m*x^4 + 3*a^5*r*x^4 + 
     (15*I)*a^4*m*r^2*x^4 - 31*a^3*r^3*x^4 + I*a^6*x^5 - 17*a^5*m*r*x^5 - 
     I*a^4*r^2*x^5 - (3*I)*a^6*m*x^6 - 8*a^5*r*x^6)*Y[x] - 
   2*cM*(I*a*cM*m*r^2*sss - a^2*m^2*r^2*sss - I*a*m*r^3*sss - 
     I*a^2*cM*r^2*sss*w + (3*I)*cM*r^4*sss*w - (6*I)*a^3*cM*m*r^2*w^2 + 
     12*a^4*m^2*r^2*w^2 + (12*I)*a*cM*m*r^4*w^2 + 6*a^2*m^2*r^4*w^2 - 
     (12*I)*a^3*m^2*r^3*w^2*x - I*a^3*cM*m*sss*x^2 + a^4*m^2*sss*x^2 + 
     I*a^3*m*r*sss*x^2 + I*a^4*cM*sss*w*x^2 + (5*I)*a^2*cM*r^2*sss*w*x^2 + 
     (6*I)*a^5*cM*m*w^2*x^2 - 12*a^6*m^2*w^2*x^2 + (22*I)*a^3*cM*m*r^2*w^2*
      x^2 - 12*a^4*m^2*r^2*w^2*x^2 - (12*I)*a^5*m^2*r*w^2*x^3 - 
     (2*I)*a^5*cM*m*w^2*x^4 + 6*a^6*m^2*w^2*x^4)*rn[r, x]*Y[x] + 
   (2*I)*w^2*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 2*a^4*sss*w - 
     3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 12*a^3*m*r^2*w^2 - 
     4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   I*sss^2*w*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 
   4*a^2*cM*w^2*(4*a^2*cM*r^2 - 12*cM*r^4 - (4*I)*a^4*r^2*w - 
     (4*I)*a^2*r^4*w - (4*I)*r^6*w + (4*I)*a*cM*r^3*x - 9*a^3*r^3*w*x - 
     5*a*r^5*w*x - 4*a^4*cM*x^2 - 16*a^2*cM*r^2*x^2 + (4*I)*a^6*w*x^2 + 
     (7*I)*a^4*r^2*w*x^2 - (5*I)*a^2*r^4*w*x^2 - 11*a^5*r*w*x^3 - 
     3*a^3*r^3*w*x^3 - (3*I)*a^6*w*x^4 - (7*I)*a^4*r^2*w*x^4 + 4*a^5*r*w*x^5)*
    Y[x]^2 + 2*a^2*cM*w^2*(a^2*r^2*sss - 5*r^4*sss - (2*I)*a^2*cM*r^2*w + 
     8*a^3*m*r^2*w + (6*I)*cM*r^4*w + 6*a*m*r^4*w - (8*I)*a*r^3*sss*x - 
     (12*I)*a^2*m*r^3*w*x - a^4*sss*x^2 - 7*a^2*r^2*sss*x^2 + 
     (2*I)*a^4*cM*w*x^2 - 8*a^5*m*w*x^2 + (10*I)*a^2*cM*r^2*w*x^2 - 
     8*a^3*m*r^2*w*x^2 - (8*I)*a^3*r*sss*x^3 - (12*I)*a^4*m*r*w*x^3 + 
     2*a^5*m*w*x^4)*rn[r, x]*Y[x]^2 + 4*a^2*(a^2 + r^2)*w^2*
    (-4 + 2*sss - 4*a^2*w^2 - 3*r^2*w^2 + a^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*
    Y[x]^2 + (4*I)*a^2*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^3*rp[r, x]^2*Y[x]^2 + 4*a^4*cM*w^4*(-(a^2*r^2) - r^4 + 
     (2*I)*a*r^3*x + a^4*x^2 + a^2*r^2*x^2 + (2*I)*a^3*r*x^3)*rn[r, x]*
    Y[x]^3, A34[r, x] -> 
  -2*cM*m*(-4*a*m^2*r^4 - I*m*r^5 - (8*I)*a^4*m^2*r*x + 10*a^3*m*r^2*x + 
     (2*I)*a^2*r^3*x + (2*I)*a^2*m^2*r^3*x - a*m*r^4*x - I*r^5*x + 
     (2*I)*m^2*r^5*x + (6*I)*a^4*m*r*x^2 - 6*a^3*r^2*x^2 - 
     12*a^3*m^2*r^2*x^2 - (8*I)*a^2*m*r^3*x^2 + 3*a*r^4*x^2 + 
     6*a*m^2*r^4*x^2 + (2*I)*m*r^5*x^2 + (22*I)*a^4*m^2*r*x^3 - 
     24*a^3*m*r^2*x^3 - (2*I)*a^2*r^3*x^3 + (2*I)*a^2*m^2*r^3*x^3 + 
     2*a*m*r^4*x^3 - I*r^5*x^3 - 4*a^5*m^2*x^4 - (17*I)*a^4*m*r*x^4 + 
     22*a^3*r^2*x^4 + 16*a^3*m^2*r^2*x^4 + (10*I)*a^2*m*r^3*x^4 - 
     5*a*r^4*x^4 - a^5*m*x^5 - I*a^4*r*x^5 - (12*I)*a^4*m^2*r*x^5 + 
     16*a^3*m*r^2*x^5 - (4*I)*a^2*r^3*x^5 + 3*a^5*x^6 + 6*a^5*m^2*x^6 + 
     (12*I)*a^4*m*r*x^6 - 20*a^3*r^2*x^6 + 2*a^5*m*x^7 - I*a^4*r*x^7 - 
     5*a^5*x^8) + 2*cM*m^4*(I*r^4 - 2*a^3*r*x + (2*I)*a^2*r^2*x^2 + 
     2*a^3*r*x^3 + I*a^4*x^4)*rn[r, x] + 
   2*m*((4*I)*a^2*m^3 - 5*a*m^2*r - I*m*r^2 - I*m^3*r^2 - (4*I)*a^3*w - 
     (12*I)*a^3*m^2*w + 18*a^2*m*r*w + (4*I)*a*r^2*w + m*r^3*w + 
     I*a^2*m^2*x - 2*a*m*r*x + a*m^3*r*x - I*r^2*x + (2*I)*m^2*r^2*x - 
     (6*I)*a^3*m*w*x + 3*a^2*r*w*x + a^2*m^2*r*w*x - (4*I)*a*m*r^2*w*x + 
     r^3*w*x - 2*m^2*r^3*w*x - (3*I)*a^2*m*x^2 - (6*I)*a^2*m^3*x^2 + 
     3*a*r*x^2 + 8*a*m^2*r*x^2 + (2*I)*m*r^2*x^2 + (13*I)*a^3*w*x^2 + 
     (23*I)*a^3*m^2*w*x^2 - 36*a^2*m*r*w*x^2 - (3*I)*a*r^2*w*x^2 + 
     (2*I)*a*m^2*r^2*w*x^2 - 2*m*r^3*w*x^2 - (2*I)*a^2*m^2*x^3 + a*m*r*x^3 - 
     I*r^2*x^3 + (9*I)*a^3*m*w*x^3 - 3*a^2*r*w*x^3 - 3*a^2*m^2*r*w*x^3 + 
     (5*I)*a*m*r^2*w*x^3 + r^3*w*x^3 + (5*I)*a^2*m*x^4 - 5*a*r*x^4 - 
     (11*I)*a^3*w*x^4 - (9*I)*a^3*m^2*w*x^4 + 17*a^2*m*r*w*x^4 - 
     (3*I)*a*r^2*w*x^4 - (2*I)*a^3*m*w*x^5 + 2*a^2*r*w*x^5)*rn[r, x]^2*
    rp[r, x]^2 - 2*m^4*(a*m - 4*a^2*w - r^2*w + 3*a^2*w*x^2)*rn[r, x]^3*
    rp[r, x]^2 + 2*a*cM*m*((-5*I)*a^2*r^3*w - 15*a*m*r^4*w - (7*I)*r^5*w + 
     8*a^2*cM*m*r*x + (2*I)*a*cM*r^2*x - (24*I)*a^4*m*r*w*x + 
     15*a^3*r^2*w*x - (12*I)*a^2*m*r^3*w*x + a*r^4*w*x + (6*I)*m*r^5*w*x - 
     6*a^2*cM*r*x^2 - (6*I)*a*cM*m*r^2*x^2 + (9*I)*a^4*r*w*x^2 - 
     30*a^3*m*r^2*w*x^2 + (8*I)*a^2*r^3*w*x^2 + 9*a*m*r^4*w*x^2 + 
     (3*I)*r^5*w*x^2 - 14*a^2*cM*m*r*x^3 + (2*I)*a*cM*r^2*x^3 - 3*a^5*w*x^3 + 
     (42*I)*a^4*m*r*w*x^3 - 32*a^3*r^2*w*x^3 + (30*I)*a^2*m*r^3*w*x^3 + 
     3*a*r^4*w*x^3 + 10*a^2*cM*r*x^4 - 9*a^5*m*w*x^4 - (15*I)*a^4*r*w*x^4 + 
     24*a^3*m*r^2*w*x^4 - (15*I)*a^2*r^3*w*x^4 + a^5*w*x^5 - 
     (6*I)*a^4*m*r*w*x^5 + 21*a^3*r^2*w*x^5 + 9*a^5*m*w*x^6 - 
     (2*I)*a^4*r*w*x^6 + 2*a^5*w*x^7)*Y[x] + 
   cM*m*(-4*a*r^3*sss - (2*I)*m*r^4*sss - (10*I)*a*m^2*r^4*w + 
     (4*I)*a^2*cM*m^2*r*x + 2*a^3*m*r*sss*x - (2*I)*a^2*r^2*sss*x + 
     I*r^4*sss*x + 16*a^4*m^2*r*w*x + 8*a^2*m^2*r^3*w*x - 4*a^3*r*sss*x^2 - 
     (4*I)*a^2*m*r^2*sss*x^2 + 4*a*r^3*sss*x^2 - (16*I)*a^3*m^2*r^2*w*x^2 - 
     (4*I)*a^4*sss*x^3 - 2*a^3*m*r*sss*x^3 + (4*I)*a^2*r^2*sss*x^3 - 
     8*a^4*m^2*r*w*x^3 - (2*I)*a^4*m*sss*x^4 + 4*a^3*r*sss*x^4 - 
     (6*I)*a^5*m^2*w*x^4 + (5*I)*a^4*sss*x^5)*rn[r, x]*Y[x] + 
   m*sss*((-4*I)*a^2*m + 4*a*r + (2*I)*m*r^2 + (4*I)*a^3*w + (2*I)*a*r^2*w + 
     a*m*r*x - I*r^2*x - a^2*r*w*x + r^3*w*x + (5*I)*a^2*m*x^2 - 5*a*r*x^2 - 
     (5*I)*a^3*w*x^2 - (3*I)*a*r^2*w*x^2 + 2*a^2*r*w*x^3)*rn[r, x]^2*
    rp[r, x]^2*Y[x] + 2*m^2*(a*m*sss - 2*a^2*sss*w - r^2*sss*w - 
     6*a^3*m*w^2 - 3*a*m*r^2*w^2 + a^2*sss*w*x^2 + 3*a^3*m*w^2*x^2)*
    rn[r, x]^3*rp[r, x]^2*Y[x] - 2*cM*w*(4*a^4*r^2 + 4*a^2*r^4 - 
     (5*I)*a^4*r^3*w - 18*a^3*m*r^4*w - (18*I)*a^2*r^5*w + 3*a*m*r^6*w + 
     (3*I)*r^7*w + 16*a^4*cM*m*r*x + (2*I)*a^3*cM*r^2*x + (2*I)*a^3*r^3*x - 
     (24*I)*a^6*m*r*w*x + 5*a^5*r^2*w*x - (30*I)*a^4*m*r^3*w*x + 
     2*a^3*r^4*w*x - 3*a*r^6*w*x - 4*a^6*x^2 + 10*a^4*cM*r*x^2 - 
     2*a^4*r^2*x^2 - (2*I)*a^3*cM*m*r^2*x^2 + (3*I)*a^6*r*w*x^2 - 
     24*a^5*m*r^2*w*x^2 - (8*I)*a^4*r^3*w*x^2 + 15*a^3*m*r^4*w*x^2 + 
     (25*I)*a^2*r^5*w*x^2 + (8*I)*a^5*r*x^3 - 18*a^4*cM*m*r*x^3 - 
     (6*I)*a^3*cM*r^2*x^3 - (6*I)*a^3*r^3*x^3 - 3*a^7*w*x^3 + 
     (18*I)*a^6*m*r*w*x^3 - 8*a^5*r^2*w*x^3 + (36*I)*a^4*m*r^3*w*x^3 - 
     5*a^3*r^4*w*x^3 + 8*a^6*x^4 - 14*a^4*cM*r*x^4 + 2*a^4*r^2*x^4 - 
     6*a^7*m*w*x^4 - (10*I)*a^6*r*w*x^4 + 15*a^5*m*r^2*w*x^4 + 
     (14*I)*a^4*r^3*w*x^4 - (8*I)*a^5*r*x^5 + 2*a^7*w*x^5 + 
     (12*I)*a^6*m*r*w*x^5 + 2*a^5*r^2*w*x^5 + 3*a^7*m*w*x^6 + 
     (4*I)*a^6*r*w*x^6)*Y[x]^2 + 2*a*cM*(4*a*r^3*sss*w + (3*I)*m*r^4*sss*w + 
     (9*I)*a*m^2*r^4*w^2 - I*a*cM*m*r*sss*x - (6*I)*a^2*cM*m^2*r*w*x - 
     2*a^3*m*r*sss*w*x + (6*I)*a^2*r^2*sss*w*x - 3*a*m*r^3*sss*w*x - 
     I*r^4*sss*w*x - 12*a^4*m^2*r*w^2*x - 12*a^2*m^2*r^3*w^2*x - 
     2*a^3*r*sss*w*x^2 + (4*I)*a^2*m*r^2*sss*w*x^2 - 2*a*r^3*sss*w*x^2 + 
     (12*I)*a^3*m^2*r^2*w^2*x^2 + I*a^4*sss*w*x^3 - a^3*m*r*sss*w*x^3 - 
     (6*I)*a^2*r^2*sss*w*x^3 + I*a^4*m*sss*w*x^4 + 4*a^3*r*sss*w*x^4 + 
     (3*I)*a^5*m^2*w^2*x^4)*rn[r, x]*Y[x]^2 + (a - I*r)*(a + I*r)*(-2 + sss)*
    w*(-3*a^2 - r^2 + (2*I)*a*r*x + 4*a^2*x^2)*rn[r, x]*rp[r, x]^2*Y[x]^2 + 
   2*w^2*((12*I)*a^4*m^2 - 12*a^3*m*r + (4*I)*a^2*m^2*r^2 - 7*a*m*r^3 - 
     (4*I)*a^5*m*w - a^4*r*w - (4*I)*a^3*m*r^2*w + 2*a^2*r^3*w - 
     I*a*m*r^4*w + 3*r^5*w + (9*I)*a^4*m*x - 5*a^3*m^2*r*x + 
     (7*I)*a^2*m*r^2*x - (4*I)*a^5*w*x + 3*a^4*m*r*w*x - (5*I)*a^3*r^2*w*x + 
     2*a^2*m*r^3*w*x - I*a*r^4*w*x - (3*I)*a^4*m^2*x^2 + 3*a^3*m*r*x^2 + 
     I*a^5*m*w*x^2 + 4*a^4*r*w*x^2 + 4*a^2*r^3*w*x^2 + (3*I)*a^5*w*x^3 - 
     a^4*m*r*w*x^3 + (3*I)*a^3*r^2*w*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 - 
   2*a*m*w^2*(-(a^2*sss) - r^2*sss - 4*a^3*m*w - 3*a*m*r^2*w + a^3*m*w*x^2)*
    rn[r, x]^3*rp[r, x]^2*Y[x]^2 - (2*I)*(a^2 + r^2)*(-2 + sss)*w^2*
    rn[r, x]^3*rp[r, x]^3*Y[x]^2 - 2*a^2*cM*w^2*(7*a^2*r^4*w - 3*r^6*w - 
     8*a^3*cM*r*x + (8*I)*a^5*r*w*x + (16*I)*a^3*r^3*w*x + (4*I)*a*r^5*w*x - 
     (4*I)*a^2*cM*r^2*x^2 + 6*a^4*r^2*w*x^2 - 12*a^2*r^4*w*x^2 + 
     4*a^3*cM*r*x^3 + (2*I)*a^5*r*w*x^3 - (8*I)*a^3*r^3*w*x^3 + a^6*w*x^4 - 
     7*a^4*r^2*w*x^4 - (6*I)*a^5*r*w*x^5)*Y[x]^3 + 
   2*a^2*cM*w*((-2*I)*r^4*sss*w - (7*I)*a*m*r^4*w^2 + I*a*cM*r*sss*x + 
     (6*I)*a^2*cM*m*r*w*x + a^3*r*sss*w*x + 3*a*r^3*sss*w*x + 
     8*a^4*m*r*w^2*x + 12*a^2*m*r^3*w^2*x - (2*I)*a^2*r^2*sss*w*x^2 - 
     (8*I)*a^3*m*r^2*w^2*x^2 + 2*a^3*r*sss*w*x^3 + 4*a^4*m*r*w^2*x^3 - 
     I*a^5*m*w^2*x^4)*rn[r, x]*Y[x]^3 - 2*a^3*m*(a - I*r)*(a + I*r)*w^4*
    rn[r, x]^3*rp[r, x]^2*Y[x]^3 + 2*a^2*(a + I*r)*(I*a + r)*w^4*rn[r, x]^3*
    rp[r, x]^3*Y[x]^3 - 4*a^4*cM*r*w^3*((-I)*r^3*w + I*a*cM*x + a^3*w*x + 
     2*a*r^2*w*x - I*a^2*r*w*x^2 + a^3*w*x^3)*rn[r, x]*Y[x]^4, 
 A35[r, x] -> 4*cM*m*(4*a^3*m*r + I*a^2*r^2 - 8*a*cM*m*r^2 - 
     (3*I)*a^2*m^2*r^2 - (2*I)*cM*r^3 + 13*a*m*r^3 + (3*I)*r^4 + 
     (3*I)*m^2*r^4 - 8*a^4*r*w + (9*I)*a^3*m*r^2*w - 35*a^2*r^3*w - 
     (6*I)*a*m*r^4*w + r^5*w - (4*I)*a^4*m*x - 2*a^3*r*x + 2*a^3*m^2*r*x + 
     6*a*cM*r^2*x - 9*a*r^3*x + (6*I)*cM*m*r^3*x - (9*I)*m*r^4*x + 
     (8*I)*a^5*w*x - 6*a^4*m*r*w*x + (9*I)*a^3*r^2*w*x + 3*a^2*m*r^3*w*x + 
     (11*I)*a*r^4*w*x + 3*m*r^5*w*x + (3*I)*a^4*x^2 + (3*I)*a^4*m^2*x^2 - 
     11*a^3*m*r*x^2 + I*a^2*r^2*x^2 + 14*a*cM*m*r^2*x^2 + 
     (7*I)*a^2*m^2*r^2*x^2 - (2*I)*cM*r^3*x^2 - 20*a*m*r^3*x^2 + 
     (3*I)*r^4*x^2 - (9*I)*a^5*m*w*x^2 + 26*a^4*r*w*x^2 - 
     (27*I)*a^3*m*r^2*w*x^2 + 77*a^2*r^3*w*x^2 - (3*I)*a*m*r^4*w*x^2 - 
     3*r^5*w*x^2 + (8*I)*a^4*m*x^3 + 5*a^3*r*x^3 + 2*a^3*m^2*r*x^3 - 
     10*a*cM*r^2*x^3 - (5*I)*a^2*m*r^2*x^3 + 15*a*r^3*x^3 - 
     (20*I)*a^5*w*x^3 + 9*a^4*m*r*w*x^3 - (5*I)*a^3*r^2*w*x^3 - 
     9*a^2*m*r^3*w*x^3 - (5*I)*a*r^4*w*x^3 - (8*I)*a^4*x^4 - 
     (6*I)*a^4*m^2*x^4 + 2*a^3*m*r*x^4 + (21*I)*a^5*m*w*x^4 - 
     16*a^4*r*w*x^4 + (12*I)*a^3*m*r^2*w*x^4 - 38*a^2*r^3*w*x^4 - 
     (2*I)*a^4*m*x^5 - a^3*r*x^5 + (12*I)*a^5*w*x^5 - 12*a^4*m*r*w*x^5 + 
     (5*I)*a^4*x^6 - (9*I)*a^5*m*w*x^6 + 4*a^4*r*w*x^6 - (2*I)*a^5*w*x^7) + 
   2*m*((8*I)*a^4*m^2 - 10*a^3*m*r - 10*a^3*m^3*r - (2*I)*a^2*r^2 - 
     (4*I)*a^2*m^2*r^2 - (4*I)*cM^2*m^2*r^2 + 2*a*cM*m^3*r^2 - 8*a*m*r^3 - 
     (2*I)*r^4 - (2*I)*m^2*r^4 - (4*I)*a^4*sss + (2*I)*a^2*cM*r*sss + 
     10*a^3*m*r*sss + (3*I)*a^2*r^2*sss - 10*a*cM*m*r^2*sss - 
     (8*I)*cM*r^3*sss + 4*a*m*r^3*sss + (3*I)*r^4*sss - (24*I)*a^5*m*w + 
     36*a^4*r*w + 40*a^4*m^2*r*w + (20*I)*a^3*m*r^2*w - 8*a^2*cM*m^2*r^2*w + 
     18*a^2*r^3*w + 16*a^2*m^2*r^3*w + (10*I)*a*m*r^4*w - 2*cM*m^2*r^4*w - 
     2*r^5*w + (24*I)*a^6*w^2 - 60*a^5*m*r*w^2 - (28*I)*a^4*r^2*w^2 - 
     48*a^3*m*r^3*w^2 - (44*I)*a^2*r^4*w^2 - 4*a*m*r^5*w^2 - (2*I)*r^6*w^2 - 
     (6*I)*a^4*m*x - (6*I)*a^4*m^3*x + 6*a^3*r*x + 12*a^3*m^2*r*x - 
     (2*I)*a^2*m*r^2*x + (6*I)*a^2*m^3*r^2*x + 8*a*r^3*x + (6*I)*m*r^4*x + 
     3*a^3*cM*sss*x + (6*I)*a^4*m*sss*x - 9*a^3*r*sss*x - 
     (6*I)*a^2*cM*m*r*sss*x + 10*a*cM*r^2*sss*x - (2*I)*a^2*m*r^2*sss*x - 
     4*a*r^3*sss*x + (6*I)*cM*m*r^3*sss*x - (3*I)*m*r^4*sss*x + 
     (18*I)*a^5*w*x + (24*I)*a^5*m^2*w*x - 54*a^4*m*r*w*x - 
     (4*I)*a^3*r^2*w*x - (8*I)*a^3*m^2*r^2*w*x - 24*a^2*m*r^3*w*x + 
     (4*I)*a*cM*m^2*r^3*w*x - (10*I)*a*r^4*w*x - (14*I)*a*m^2*r^4*w*x - 
     (36*I)*a^6*m*w^2*x + 72*a^5*r*w^2*x - (12*I)*a^4*m*r^2*w^2*x + 
     64*a^3*r^3*w^2*x + (24*I)*a^2*m*r^4*w^2*x - 2*a*r^5*w^2*x + 
     (6*I)*m*r^6*w^2*x - (16*I)*a^4*m^2*x^2 - 2*a^3*cM*m^3*x^2 + 
     22*a^3*m*r*x^2 + 10*a^3*m^3*r*x^2 + (6*I)*a^2*r^2*x^2 - 
     (2*I)*a^2*m^2*r^2*x^2 + 8*a*m*r^3*x^2 - (2*I)*r^4*x^2 + 
     (8*I)*a^4*sss*x^2 + 2*a^3*cM*m*sss*x^2 - (6*I)*a^2*cM*r*sss*x^2 - 
     16*a^3*m*r*sss*x^2 - I*a^2*r^2*sss*x^2 + 10*a*cM*m*r^2*sss*x^2 + 
     (4*I)*cM*r^3*sss*x^2 - 4*a*m*r^3*sss*x^2 - I*r^4*sss*x^2 + 
     (50*I)*a^5*m*w*x^2 + 8*a^4*cM*m^2*w*x^2 - 70*a^4*r*w*x^2 - 
     64*a^4*m^2*r*w*x^2 - (18*I)*a^3*m*r^2*w*x^2 + 8*a^2*cM*m^2*r^2*w*x^2 - 
     32*a^2*r^3*w*x^2 - 16*a^2*m^2*r^3*w*x^2 + (4*I)*a*m*r^4*w*x^2 + 
     2*r^5*w*x^2 - (52*I)*a^6*w^2*x^2 + 132*a^5*m*r*w^2*x^2 + 
     (42*I)*a^4*r^2*w^2*x^2 + 88*a^3*m*r^3*w^2*x^2 + (62*I)*a^2*r^4*w^2*x^2 + 
     4*a*m*r^5*w^2*x^2 - (2*I)*r^6*w^2*x^2 + (16*I)*a^4*m*x^3 + 
     (12*I)*a^4*m^3*x^3 - 16*a^3*r*x^3 - 12*a^3*m^2*r*x^3 + 
     (8*I)*a^2*m*r^2*x^3 - 8*a*r^3*x^3 - 8*a^3*cM*sss*x^3 - 
     (14*I)*a^4*m*sss*x^3 + 14*a^3*r*sss*x^3 + (12*I)*a^2*cM*m*r*sss*x^3 - 
     10*a*cM*r^2*sss*x^3 - (4*I)*a^2*m*r^2*sss*x^3 + 4*a*r^3*sss*x^3 - 
     (46*I)*a^5*w*x^3 - (56*I)*a^5*m^2*w*x^3 + 84*a^4*m*r*w*x^3 + 
     (4*I)*a^3*cM*m^2*r*w*x^3 - (16*I)*a^3*r^2*w*x^3 - 
     (20*I)*a^3*m^2*r^2*w*x^3 + 24*a^2*m*r^3*w*x^3 + (6*I)*a*r^4*w*x^3 + 
     (96*I)*a^6*m*w^2*x^3 - 152*a^5*r*w^2*x^3 + (72*I)*a^4*m*r^2*w^2*x^3 - 
     132*a^3*r^3*w^2*x^3 - (6*I)*a^2*m*r^4*w^2*x^3 + 2*a*r^5*w^2*x^3 + 
     (4*I)*a^4*m^2*x^4 - 12*a^3*m*r*x^4 - (8*I)*a^2*r^2*x^4 - 
     (2*I)*a^4*sss*x^4 - 2*a^3*cM*m*sss*x^4 + 6*a^3*m*r*sss*x^4 + 
     (2*I)*a^2*r^2*sss*x^4 - (16*I)*a^5*m*w*x^4 - 6*a^4*cM*m^2*w*x^4 + 
     38*a^4*r*w*x^4 + 24*a^4*m^2*r*w*x^4 + (26*I)*a^3*m*r^2*w*x^4 + 
     14*a^2*r^3*w*x^4 + (14*I)*a^6*w^2*x^4 - 88*a^5*m*r*w^2*x^4 - 
     (46*I)*a^4*r^2*w^2*x^4 - 40*a^3*m*r^3*w^2*x^4 - (30*I)*a^2*r^4*w^2*x^4 - 
     (10*I)*a^4*m*x^5 + 10*a^3*r*x^5 + 5*a^3*cM*sss*x^5 + 
     (5*I)*a^4*m*sss*x^5 - 5*a^3*r*sss*x^5 + (24*I)*a^5*w*x^5 + 
     (18*I)*a^5*m^2*w*x^5 - 30*a^4*m*r*w*x^5 + (12*I)*a^3*r^2*w*x^5 - 
     (60*I)*a^6*m*w^2*x^5 + 86*a^5*r*w^2*x^5 - (42*I)*a^4*m*r^2*w^2*x^5 + 
     68*a^3*r^3*w^2*x^5 + (4*I)*a^5*m*w*x^6 - 4*a^4*r*w*x^6 + 
     (10*I)*a^6*w^2*x^6 + 16*a^5*m*r*w^2*x^6 + (20*I)*a^4*r^2*w^2*x^6 + 
     (6*I)*a^6*m*w^2*x^7 - 6*a^5*r*w^2*x^7)*rn[r, x] - 
   (2*I)*m^3*(2*a^2*m^2 - 3*a^2*sss + 2*cM*r*sss - r^2*sss - 10*a^3*m*w - 
     4*a*m*r^2*w + 20*a^4*w^2 + 16*a^2*r^2*w^2 + 2*r^4*w^2 + 2*a^2*sss*x^2 + 
     6*a^3*m*w*x^2 - 24*a^4*w^2*x^2 - 12*a^2*r^2*w^2*x^2 + 6*a^4*w^2*x^4)*
    rn[r, x]^2*rp[r, x] + 4*cM*w*((4*I)*a^3*r^2 + 16*a^2*cM*m*r^2 - 
     (20*I)*a*r^4 + 4*a^5*r*w - (9*I)*a^4*m*r^2*w + 22*a^3*r^3*w + 
     (3*I)*a^2*m*r^4*w + 6*a*r^5*w + I*m*r^6*w + 11*a^4*r*x + 13*a^2*r^3*x - 
     (8*I)*a*cM*m*r^3*x - 4*r^5*x - (4*I)*a^6*w*x + 6*a^5*m*r*w*x - 
     (9*I)*a^4*r^2*w*x - 6*a^3*m*r^3*w*x - (13*I)*a^2*r^4*w*x - 
     (2*I)*r^6*w*x - (3*I)*a^5*x^2 - (29*I)*a^3*r^2*x^2 - 
     24*a^2*cM*m*r^2*x^2 + (12*I)*a*r^4*x^2 + (9*I)*a^6*m*w*x^2 - 
     11*a^5*r*w*x^2 + (24*I)*a^4*m*r^2*w*x^2 - 47*a^3*r^3*w*x^2 + 
     (4*I)*a^2*m*r^4*w*x^2 - 10*a*r^5*w*x^2 - 17*a^4*r*x^3 + 
     16*a^2*cM*r^2*x^3 - 27*a^2*r^3*x^3 + (8*I)*a^6*w*x^3 - 
     18*a^5*m*r*w*x^3 + (5*I)*a^4*r^2*w*x^3 + 14*a^3*m*r^3*w*x^3 + 
     (11*I)*a^2*r^4*w*x^3 + (5*I)*a^5*x^4 + (15*I)*a^3*r^2*x^4 - 
     (15*I)*a^6*m*w*x^4 - a^5*r*w*x^4 - (12*I)*a^4*m*r^2*w*x^4 + 
     17*a^3*r^3*w*x^4 - 8*a^4*r*x^5 - (2*I)*a^6*w*x^5 + 20*a^5*m*r*w*x^5 + 
     (6*I)*a^4*r^2*w*x^5 + (3*I)*a^6*m*w*x^6 + 4*a^5*r*w*x^6)*Y[x] + 
   2*((4*I)*cM^2*m*r^2*sss - (8*I)*a^5*w + (8*I)*a^3*r^2*w + 
     (12*I)*a*cM^2*m^2*r^2*w + (16*I)*a*r^4*w + (4*I)*a^5*sss*w - 
     (2*I)*a^3*cM*r*sss*w - 20*a^4*m*r*sss*w - (6*I)*a^3*r^2*sss*w + 
     20*a^2*cM*m*r^2*sss*w + (18*I)*a*cM*r^3*sss*w - 17*a^2*m*r^3*sss*w - 
     (10*I)*a*r^4*sss*w + m*r^5*sss*w - 26*a^5*r*w^2 + 
     12*a^3*cM*m^2*r^2*w^2 - 24*a^3*r^3*w^2 + 6*a*cM*m^2*r^4*w^2 + 
     2*a*r^5*w^2 + 10*a^5*r*sss*w^2 + 13*a^3*r^3*sss*w^2 + 3*a*r^5*sss*w^2 - 
     (8*I)*a^7*w^3 + 40*a^6*m*r*w^3 + (12*I)*a^5*r^2*w^3 + 48*a^4*m*r^3*w^3 + 
     (36*I)*a^3*r^4*w^3 + 8*a^2*m*r^5*w^3 + (16*I)*a*r^6*w^3 - 2*m*r^7*w^3 - 
     24*a^4*r*w*x - 20*a^2*r^3*w*x + 4*r^5*w*x - 3*a^4*cM*sss*w*x - 
     (12*I)*a^5*m*sss*w*x + 12*a^4*r*sss*w*x + (12*I)*a^3*cM*m*r*sss*w*x - 
     19*a^2*cM*r^2*sss*w*x - (3*I)*a^3*m*r^2*sss*w*x + 10*a^2*r^3*sss*w*x - 
     (10*I)*a*cM*m*r^3*sss*w*x + 2*cM*r^4*sss*w*x + (9*I)*a*m*r^4*sss*w*x - 
     2*r^5*sss*w*x - (12*I)*a^6*w^2*x + (6*I)*a^4*r^2*w^2*x - 
     (12*I)*a^2*cM*m^2*r^3*w^2*x + (18*I)*a^2*r^4*w^2*x + 
     (6*I)*a^6*sss*w^2*x + (5*I)*a^4*r^2*sss*w^2*x - 
     (3*I)*a^2*r^4*sss*w^2*x - (2*I)*r^6*sss*w^2*x + (24*I)*a^7*m*w^3*x - 
     30*a^6*r*w^3*x + (24*I)*a^5*m*r^2*w^3*x - 40*a^4*r^3*w^3*x - 
     (6*I)*a^3*m*r^4*w^3*x - 6*a^2*r^5*w^3*x - (6*I)*a*m*r^6*w^3*x + 
     4*r^7*w^3*x + (8*I)*a^5*w*x^2 - (8*I)*a*r^4*w*x^2 - 
     (6*I)*a^5*sss*w*x^2 - 4*a^4*cM*m*sss*w*x^2 + (6*I)*a^3*cM*r*sss*w*x^2 + 
     23*a^4*m*r*sss*w*x^2 - 22*a^2*cM*m*r^2*sss*w*x^2 - 
     (10*I)*a*cM*r^3*sss*w*x^2 + 19*a^2*m*r^3*sss*w*x^2 + 
     (6*I)*a*r^4*sss*w*x^2 - 12*a^5*cM*m^2*w^2*x^2 + 30*a^5*r*w^2*x^2 - 
     12*a^3*cM*m^2*r^2*w^2*x^2 + 32*a^3*r^3*w^2*x^2 + 2*a*r^5*w^2*x^2 - 
     17*a^5*r*sss*w^2*x^2 - 20*a^3*r^3*sss*w^2*x^2 - 3*a*r^5*sss*w^2*x^2 + 
     (10*I)*a^7*w^3*x^2 - 72*a^6*m*r*w^3*x^2 - (10*I)*a^5*r^2*w^3*x^2 - 
     80*a^4*m*r^3*w^3*x^2 - (32*I)*a^3*r^4*w^3*x^2 - 14*a^2*m*r^5*w^3*x^2 - 
     (12*I)*a*r^6*w^3*x^2 + 28*a^4*r*w*x^3 + 28*a^2*r^3*w*x^3 + 
     5*a^4*cM*sss*w*x^3 + (21*I)*a^5*m*sss*w*x^3 - 14*a^4*r*sss*w*x^3 - 
     (22*I)*a^3*cM*m*r*sss*w*x^3 + 23*a^2*cM*r^2*sss*w*x^3 + 
     (21*I)*a^3*m*r^2*sss*w*x^3 - 14*a^2*r^3*sss*w*x^3 + (24*I)*a^6*w^2*x^3 - 
     (12*I)*a^4*cM*m^2*r*w^2*x^3 + (14*I)*a^4*r^2*w^2*x^3 - 
     (10*I)*a^2*r^4*w^2*x^3 - (13*I)*a^6*sss*w^2*x^3 - 
     (16*I)*a^4*r^2*sss*w^2*x^3 - (3*I)*a^2*r^4*sss*w^2*x^3 - 
     (48*I)*a^7*m*w^3*x^3 + 50*a^6*r*w^3*x^3 - (60*I)*a^5*m*r^2*w^3*x^3 + 
     68*a^4*r^3*w^3*x^3 - (12*I)*a^3*m*r^4*w^3*x^3 + 18*a^2*r^5*w^3*x^3 + 
     (8*I)*a^5*w*x^4 + (8*I)*a^3*r^2*w*x^4 + 2*a^4*cM*m*sss*w*x^4 - 
     2*a^4*m*r*sss*w*x^4 + 6*a^5*cM*m^2*w^2*x^4 + 7*a^5*r*sss*w^2*x^4 + 
     7*a^3*r^3*sss*w^2*x^4 + (8*I)*a^7*w^3*x^4 + 32*a^6*m*r*w^3*x^4 + 
     (16*I)*a^5*r^2*w^3*x^4 + 26*a^4*m*r^3*w^3*x^4 + (8*I)*a^3*r^4*w^3*x^4 - 
     (4*I)*a^6*w^2*x^5 - (4*I)*a^4*r^2*w^2*x^5 + (5*I)*a^6*sss*w^2*x^5 + 
     (5*I)*a^4*r^2*sss*w^2*x^5 + (18*I)*a^7*m*w^3*x^5 - 16*a^6*r*w^3*x^5 + 
     (18*I)*a^5*m*r^2*w^3*x^5 - 16*a^4*r^3*w^3*x^5 - (6*I)*a^7*w^3*x^6 - 
     2*a^6*m*r*w^3*x^6 - (6*I)*a^5*r^2*w^3*x^6)*rn[r, x]*Y[x] + 
   (32*I)*a*cM^2*r^2*w*rp[r, x]*Y[x] + 
   (2*I)*m*w*(-9*a^3*m*sss + 6*a*cM*m*r*sss - 7*a*m*r^2*sss + 9*a^4*sss*w + 
     11*a^2*r^2*sss*w + 2*r^4*sss*w + 20*a^5*m*w^2 + 24*a^3*m*r^2*w^2 + 
     6*a*m*r^4*w^2 + 2*a^3*m*sss*x^2 - 7*a^4*sss*w*x^2 - 
     7*a^2*r^2*sss*w*x^2 - 16*a^5*m*w^2*x^2 - 12*a^3*m*r^2*w^2*x^2 + 
     2*a^5*m*w^2*x^4)*rn[r, x]^2*rp[r, x]*Y[x] + 
   4*cM*r*sss*(-2*a + I*r*x + 3*a*x^2)*X[r]*Y[x] + 
   sss*(8*a*r - 4*a*r*sss + (6*I)*a^2*x - (4*I)*r^2*x - (3*I)*a^2*sss*x + 
     (2*I)*r^2*sss*x - 8*a*r*x^2 + 4*a*r*sss*x^2 - (10*I)*a^2*x^3 + 
     (5*I)*a^2*sss*x^3 - (4*I)*a^3*w*x^4)*rn[r, x]*X[r]*Y[x] - 
   (2*I)*m*sss^2*rn[r, x]^2*rp[r, x]*X[r]*Y[x] + 
   4*a*cM*w^2*(-8*a^2*cM*r^2 + (3*I)*a^4*r^2*w - I*r^6*w + (2*I)*a*cM*r^3*x - 
     2*a^5*r*w*x + 3*a^3*r^3*w*x - 3*a*r^5*w*x + 10*a^2*cM*r^2*x^2 - 
     (3*I)*a^6*w*x^2 - (7*I)*a^4*r^2*w*x^2 + (2*I)*a^2*r^4*w*x^2 + 
     9*a^5*r*w*x^3 - 5*a^3*r^3*w*x^3 + (3*I)*a^6*w*x^4 + 
     (7*I)*a^4*r^2*w*x^4 - 6*a^5*r*w*x^5)*Y[x]^2 + 
   4*a*w*((-2*I)*cM^2*r^2*sss - (6*I)*a*cM^2*m*r^2*w - 5*a^2*cM*r^2*sss*w - 
     4*a^3*cM*m*r^2*w^2 - 3*a*cM*m*r^4*w^2 - 5*a^6*r*w^3 - 8*a^4*r^3*w^3 - 
     2*a^2*r^5*w^3 + r^7*w^3 - (3*I)*a^3*cM*r*sss*w*x + 
     (2*I)*a*cM*r^3*sss*w*x + (6*I)*a^2*cM*m*r^3*w^2*x - (3*I)*a^7*w^3*x - 
     (5*I)*a^5*r^2*w^3*x - (2*I)*a^3*r^4*w^3*x + a^4*cM*sss*w*x^2 + 
     6*a^2*cM*r^2*sss*w*x^2 + 4*a^5*cM*m*w^2*x^2 + 4*a^3*cM*m*r^2*w^2*x^2 + 
     7*a^6*r*w^3*x^2 + 12*a^4*r^3*w^3*x^2 + 5*a^2*r^5*w^3*x^2 + 
     (5*I)*a^3*cM*r*sss*w*x^3 + (6*I)*a^4*cM*m*r*w^2*x^3 + 
     (4*I)*a^7*w^3*x^3 + (6*I)*a^5*r^2*w^3*x^3 + (2*I)*a^3*r^4*w^3*x^3 - 
     a^5*cM*m*w^2*x^4 - a^6*r*w^3*x^4 - a^4*r^3*w^3*x^4 - I*a^7*w^3*x^5 - 
     I*a^5*r^2*w^3*x^5)*rn[r, x]*Y[x]^2 + 
   (2*I)*a*w^2*(-6*a*cM*m*r*sss - 3*a^4*sss*w - 5*a^2*r^2*sss*w - 
     2*r^4*sss*w - 10*a^5*m*w^2 - 16*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + 
     a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   (2*I)*a*sss^2*w*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 - 
   4*a^3*cM*w^3*((-2*I)*cM*r^2 - a^2*r^2*w - r^4*w + (2*I)*a*r^3*w*x + 
     a^4*w*x^2 + a^2*r^2*w*x^2 + (2*I)*a^3*r*w*x^3)*rn[r, x]*Y[x]^3 + 
   (4*I)*a^3*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*
    rp[r, x]*Y[x]^3, A36[r, x] -> 
  4*cM*m*w*((-12*I)*a^5*m*r^2 + 15*a^4*r^3 - (4*I)*a^3*m*r^4 + 7*a^2*r^5 - 
     (3*I)*a*m*r^6 + r^7 + 24*a^6*m*r*x + (57*I)*a^5*r^2*x + 18*a^4*m*r^3*x + 
     (47*I)*a^3*r^4*x + I*a*r^6*x - 3*m*r^7*x + (12*I)*a^7*m*x^2 - 
     27*a^6*r*x^2 + (36*I)*a^5*m*r^2*x^2 - 53*a^4*r^3*x^2 - I*a^3*m*r^4*x^2 - 
     7*a^2*r^5*x^2 - (6*I)*a*m*r^6*x^2 + r^7*x^2 - (13*I)*a^7*x^3 - 
     50*a^6*m*r*x^3 - (139*I)*a^5*r^2*x^3 - 34*a^4*m*r^3*x^3 - 
     (87*I)*a^3*r^4*x^3 - 15*a^2*m*r^5*x^3 + (5*I)*a*r^6*x^3 - 
     (36*I)*a^7*m*x^4 + 58*a^6*r*x^4 - (47*I)*a^5*m*r^2*x^4 + 
     68*a^4*r^3*x^4 - (16*I)*a^3*m*r^4*x^4 + 10*a^2*r^5*x^4 + 
     (32*I)*a^7*x^5 + 30*a^6*m*r*x^5 + (122*I)*a^5*r^2*x^5 - 
     5*a^4*m*r^3*x^5 + (54*I)*a^3*r^4*x^5 + (31*I)*a^7*m*x^6 - 34*a^6*r*x^6 + 
     (8*I)*a^5*m*r^2*x^6 - 16*a^4*r^3*x^6 - (16*I)*a^7*x^7 - 13*a^6*m*r*x^7 - 
     (30*I)*a^5*r^2*x^7 - (10*I)*a^7*m*x^8 + 9*a^6*r*x^8 - I*a^7*x^9) - 
   4*a*cM*m*(I*a*r - a^2*x - 2*r^2*x + I*a*r*x^2 + a^2*x^3)*
    ((4*I)*a*cM*m - 4*a^2*m^2 - cM*r - (5*I)*a*m*r + r^2 + m^2*r^2 - 
     (3*I)*a*cM*x + 3*a^2*m*x + (3*I)*a*r*x + 3*cM*m*r*x + (2*I)*a*m^2*r*x - 
     3*m*r^2*x - (7*I)*a*cM*m*x^2 + 7*a^2*m^2*x^2 - cM*r*x^2 + 
     (6*I)*a*m*r*x^2 + r^2*x^2 + (5*I)*a*cM*x^3 - 5*a^2*m*x^3 - 
     (5*I)*a*r*x^3)*rp[r, x] + 4*cM*m^3*(I*a^2*cM*r - a^3*m*r + 4*a^4*r*w + 
     2*a^2*r^3*w + r^5*w - a^3*cM*x - I*a^4*m*x - 2*a*cM*r^2*x - 
     (2*I)*a^2*m*r^2*x + (4*I)*a^5*w*x + (8*I)*a^3*r^2*w*x + 
     (3*I)*a*r^4*w*x + I*a^2*cM*r*x^2 - a^3*m*r*x^2 + 2*a^2*r^3*w*x^2 + 
     a^3*cM*x^3 + I*a^4*m*x^3 - (6*I)*a^5*w*x^3 - (4*I)*a^3*r^2*w*x^3 - 
     a^4*r*w*x^4 + (3*I)*a^5*w*x^5)*rn[r, x]*rp[r, x] + 
   4*m*w*(3*a^2 - 4*a^2*m^2 + 8*a^3*m*w + (3*I)*a^2*r*w + 3*a*m*r^2*w - 
     (3*I)*a*r*x + (2*I)*a*m^2*r*x + a^3*w*x - I*a^2*m*r*w*x + a*r^2*w*x - 
     (3*I)*m*r^3*w*x - 5*a^2*x^2 + 6*a^2*m^2*x^2 - 14*a^3*m*w*x^2 - 
     (4*I)*a^2*r*w*x^2 - 6*a*m*r^2*w*x^2 + (2*I)*r^3*w*x^2 + I*a*r*x^3 + 
     a^3*w*x^3 - (2*I)*a^2*m*r*w*x^3 + a*r^2*w*x^3 + 3*a^3*m*w*x^4 + 
     (3*I)*a^2*r*w*x^4)*rn[r, x]^3*rp[r, x]^3 - 
   (4*I)*m^2*w*(a*m^2 - 3*a^2*m*w - m*r^2*w - a*x^2 + 2*a^2*m*w*x^2)*
    rn[r, x]^4*rp[r, x]^3 + 2*cM*((-4*I)*a^4*m*r^2*sss + 
     (7*I)*a^2*cM*m*r^3*sss - (3*I)*a^2*m*r^4*sss - (8*I)*a^5*r^2*w - 
     16*a^4*cM*m*r^2*w + (14*I)*a^3*cM*r^3*w - (4*I)*a^3*r^4*w - 
     28*a^2*cM*m*r^4*w - (6*I)*a*cM*r^5*w + (4*I)*a*r^6*w + 
     (24*I)*a^6*m*r^2*w^2 - 20*a^5*r^3*w^2 + (22*I)*a^4*m*r^4*w^2 + 
     12*a^3*r^5*w^2 + (4*I)*a^2*m*r^6*w^2 + 20*a*r^7*w^2 + (6*I)*m*r^8*w^2 - 
     (8*I)*a^4*cM*r*sss*x + 8*a^5*m*r*sss*x + (11*I)*a^4*r^2*sss*x + 
     3*a^3*cM*m*r^2*sss*x - (14*I)*a^2*cM*r^3*sss*x + 2*a^3*m*r^3*sss*x + 
     (11*I)*a^2*r^4*sss*x + 10*a*cM*m*r^4*sss*x - 7*a*m*r^5*sss*x + 
     16*a^6*r*w*x - (32*I)*a^5*cM*m*r*w*x + 22*a^4*cM*r^2*w*x - 
     36*a^4*r^3*w*x - (54*I)*a^3*cM*m*r^3*w*x + 50*a^2*cM*r^4*w*x - 
     52*a^2*r^5*w*x + (18*I)*a*cM*m*r^5*w*x - 48*a^7*m*r*w^2*x - 
     (88*I)*a^6*r^2*w^2*x - 48*a^5*m*r^3*w^2*x - (68*I)*a^4*r^4*w^2*x + 
     4*a^3*m*r^5*w^2*x - (20*I)*a^2*r^6*w^2*x - 2*a*m*r^7*w^2*x - 
     (12*I)*r^8*w^2*x + (4*I)*a^6*m*sss*x^2 - a^5*r*sss*x^2 - 
     (11*I)*a^4*cM*m*r*sss*x^2 - 2*a^3*cM*r^2*sss*x^2 + 
     (10*I)*a^4*m*r^2*sss*x^2 + 4*a^3*r^3*sss*x^2 - 
     (17*I)*a^2*cM*m*r^3*sss*x^2 - 6*a*cM*r^4*sss*x^2 + 
     (6*I)*a^2*m*r^4*sss*x^2 + 5*a*r^5*sss*x^2 + (8*I)*a^7*w*x^2 + 
     16*a^6*cM*m*w*x^2 + (2*I)*a^5*cM*r*w*x^2 - (12*I)*a^5*r^2*w*x^2 + 
     42*a^4*cM*m*r^2*w*x^2 + (4*I)*a^3*cM*r^3*w*x^2 - (8*I)*a^3*r^4*w*x^2 + 
     6*a^2*cM*m*r^4*w*x^2 - (6*I)*a*cM*r^5*w*x^2 + (12*I)*a*r^6*w*x^2 - 
     (24*I)*a^8*m*w^2*x^2 + 32*a^7*r*w^2*x^2 - (84*I)*a^6*m*r^2*w^2*x^2 + 
     64*a^5*r^3*w^2*x^2 - (56*I)*a^4*m*r^4*w^2*x^2 - 12*a^3*r^5*w^2*x^2 + 
     (14*I)*a^2*m*r^6*w^2*x^2 - 24*a*r^7*w^2*x^2 - (3*I)*a^6*sss*x^3 + 
     a^5*cM*m*sss*x^3 + (18*I)*a^4*cM*r*sss*x^3 - 10*a^5*m*r*sss*x^3 - 
     (20*I)*a^4*r^2*sss*x^3 - 5*a^3*cM*m*r^2*sss*x^3 + 
     (22*I)*a^2*cM*r^3*sss*x^3 - 10*a^3*m*r^3*sss*x^3 - 
     (17*I)*a^2*r^4*sss*x^3 - 6*a^6*cM*w*x^3 - 4*a^6*r*w*x^3 + 
     (70*I)*a^5*cM*m*r*w*x^3 - 44*a^4*cM*r^2*w*x^3 + 40*a^4*r^3*w*x^3 + 
     (82*I)*a^3*cM*m*r^3*w*x^3 - 30*a^2*cM*r^4*w*x^3 + 44*a^2*r^5*w*x^3 + 
     (20*I)*a^8*w^2*x^3 + 80*a^7*m*r*w^2*x^3 + (220*I)*a^6*r^2*w^2*x^3 + 
     80*a^5*m*r^3*w^2*x^3 + (108*I)*a^4*r^4*w^2*x^3 - 14*a^3*m*r^5*w^2*x^3 - 
     (8*I)*a^2*r^6*w^2*x^3 - (7*I)*a^6*m*sss*x^4 + (13*I)*a^4*cM*m*r*sss*
      x^4 - (6*I)*a^4*m*r^2*sss*x^4 - (8*I)*a^7*w*x^4 - 30*a^6*cM*m*w*x^4 - 
     (14*I)*a^5*cM*r*w*x^4 + (28*I)*a^5*r^2*w*x^4 - 30*a^4*cM*m*r^2*w*x^4 - 
     (42*I)*a^3*cM*r^3*w*x^4 + (36*I)*a^3*r^4*w*x^4 + (54*I)*a^8*m*w^2*x^4 - 
     100*a^7*r*w^2*x^4 + (84*I)*a^6*m*r^2*w^2*x^4 - 92*a^5*r^3*w^2*x^4 + 
     (56*I)*a^4*m*r^4*w^2*x^4 - 4*a^3*r^5*w^2*x^4 - a^5*cM*m*sss*x^5 + 
     a^5*m*r*sss*x^5 + 10*a^6*cM*w*x^5 - 20*a^6*r*w*x^5 - 
     (52*I)*a^5*cM*m*r*w*x^5 + 30*a^4*cM*r^2*w*x^5 - 20*a^4*r^3*w*x^5 - 
     (40*I)*a^8*w^2*x^5 - 36*a^7*m*r*w^2*x^5 - (184*I)*a^6*r^2*w^2*x^5 - 
     46*a^5*m*r^3*w^2*x^5 - (60*I)*a^4*r^4*w^2*x^5 + 8*a^6*cM*m*w*x^6 - 
     (32*I)*a^8*m*w^2*x^6 + 88*a^7*r*w^2*x^6 - (10*I)*a^6*m*r^2*w^2*x^6 + 
     52*a^5*r^3*w^2*x^6 + (20*I)*a^8*w^2*x^7 - 2*a^7*m*r*w^2*x^7 + 
     (48*I)*a^6*r^2*w^2*x^7 + (6*I)*a^8*m*w^2*x^8 - 16*a^7*r*w^2*x^8)*Y[x] + 
   4*a*cM^2*m^2*(-(r^3*sss) - (3*I)*a^2*r^2*w - (3*I)*r^4*w + 6*a^3*r*w*x + 
     10*a*r^3*w*x + a^2*r*sss*x^2 + (3*I)*a^4*w*x^2 + (5*I)*a^2*r^2*w*x^2 - 
     4*a^3*r*w*x^3 - (2*I)*a^4*w*x^4)*rn[r, x]*Y[x] - 
   4*a*cM*(a - I*r)*(a + I*r)*sss*w*((-2*I)*a^2*r + I*r^3 + 2*a^3*x + 
     3*a*r^2*x + I*a^2*r*x^2 - (3*I)*r^3*x^2 - 5*a^3*x^3 - 7*a*r^2*x^3 + 
     (3*I)*a^2*r*x^4 + 3*a^3*x^5)*rp[r, x]*Y[x] + 
   2*cM*m*(2*a^3*m*r*sss + a*m*r^3*sss - 4*a^4*r*sss*w - 4*a^2*r^3*sss*w - 
     r^5*sss*w - 12*a^5*m*r*w^2 - 12*a^3*m*r^3*w^2 - 2*a*m*r^5*w^2 + 
     (2*I)*a^4*m*sss*x + (3*I)*a^2*m*r^2*sss*x - (4*I)*a^5*sss*w*x - 
     (8*I)*a^3*r^2*sss*w*x - (5*I)*a*r^4*sss*w*x - (12*I)*a^6*m*w^2*x - 
     (24*I)*a^4*m*r^2*w^2*x - (14*I)*a^2*m*r^4*w^2*x + a^3*m*r*sss*x^2 - 
     2*a^2*r^3*sss*w*x^2 - I*a^4*m*sss*x^3 + (4*I)*a^5*sss*w*x^3 + 
     (2*I)*a^3*r^2*sss*w*x^3 + (12*I)*a^6*m*w^2*x^3 + 
     (4*I)*a^4*m*r^2*w^2*x^3 - a^4*r*sss*w*x^4 + 2*a^5*m*r*w^2*x^4 - 
     I*a^5*sss*w*x^5 - (6*I)*a^6*m*w^2*x^5)*rn[r, x]*rp[r, x]*Y[x] - 
   4*(a - I*r)*(a + I*r)*w^2*(9*a^3 + 5*a*r^2 - (4*I)*a^2*r*x - (2*I)*r^3*x - 
     17*a^3*x^2 - 5*a*r^2*x^2 - (2*I)*a^2*r*x^3 + 4*a^3*x^4)*rn[r, x]*
    rp[r, x]^3*Y[x] + 2*w*(a^2*m*sss - 8*a^4*m*w^2 + (4*I)*a^3*r*w^2 - 
     8*a^2*m*r^2*w^2 + (4*I)*a*r^3*w^2 - 2*m*r^4*w^2 + I*a*m*r*sss*x - 
     (2*I)*a^3*m*r*w^2*x + 4*a^2*r^2*w^2*x + 4*r^4*w^2*x + 6*a^4*m*w^2*x^2 - 
     (4*I)*a^3*r*w^2*x^2 + 4*a^2*m*r^2*w^2*x^2 - (4*I)*a*r^3*w^2*x^2 + 
     4*a^4*w^2*x^3 + (2*I)*a^3*m*r*w^2*x^3 + 4*a^2*r^2*w^2*x^3)*rn[r, x]^3*
    rp[r, x]^3*Y[x] + (2*I)*m*w*(a*m*sss - a^2*sss*w - r^2*sss*w - 
     6*a^3*m*w^2 - 4*a*m*r^2*w^2 + 2*a^3*m*w^2*x^2)*rn[r, x]^4*rp[r, x]^3*
    Y[x] + 2*a*cM*(r^3*sss - a^2*r*sss*x^4 + (5*I)*a^3*sss*x^5 - 
     (8*I)*a^4*w*x^6)*X[r]*Y[x] + 2*a*cM*w*((-7*I)*a^2*cM*r^3*sss + 
     (3*I)*cM*r^5*sss + 8*a^4*cM*r^2*w + 28*a^2*cM*r^4*w - 
     (8*I)*a^6*r^2*w^2 - (12*I)*a^4*r^4*w^2 + (2*I)*a^2*r^6*w^2 - 
     (6*I)*r^8*w^2 - 3*a^3*cM*r^2*sss*x - 5*a*cM*r^4*sss*x + 
     (16*I)*a^5*cM*r*w*x + (44*I)*a^3*cM*r^3*w*x + 16*a^7*r*w^2*x + 
     20*a^5*r^3*w^2*x - 8*a^3*r^5*w^2*x - 4*a*r^7*w^2*x + 
     (11*I)*a^4*cM*r*sss*x^2 + (13*I)*a^2*cM*r^3*sss*x^2 - 8*a^6*cM*w*x^2 - 
     32*a^4*cM*r^2*w*x^2 - 24*a^2*cM*r^4*w*x^2 + (8*I)*a^8*w^2*x^2 + 
     (32*I)*a^6*r^2*w^2*x^2 + (46*I)*a^4*r^4*w^2*x^2 - 
     (14*I)*a^2*r^6*w^2*x^2 - a^5*cM*sss*x^3 + a^3*cM*r^2*sss*x^3 - 
     (48*I)*a^5*cM*r*w*x^3 - (48*I)*a^3*cM*r^3*w*x^3 - 20*a^7*r*w^2*x^3 - 
     44*a^5*r^3*w^2*x^3 - (12*I)*a^4*cM*r*sss*x^4 + 8*a^6*cM*w*x^4 + 
     28*a^4*cM*r^2*w*x^4 - (12*I)*a^8*w^2*x^4 - (14*I)*a^6*r^2*w^2*x^4 - 
     (38*I)*a^4*r^4*w^2*x^4 + (28*I)*a^5*cM*r*w*x^5 - 4*a^7*r*w^2*x^5 + 
     20*a^5*r^3*w^2*x^5 + (6*I)*a^8*w^2*x^6 - (6*I)*a^6*r^2*w^2*x^6 + 
     8*a^7*r*w^2*x^7)*Y[x]^2 + 4*a^2*cM^2*m*w*(2*r^3*sss + (3*I)*a^2*r^2*w + 
     (6*I)*r^4*w - 6*a^3*r*w*x - 14*a*r^3*w*x - 2*a^2*r*sss*x^2 - 
     (3*I)*a^4*w*x^2 - (7*I)*a^2*r^2*w*x^2 + 8*a^3*r*w*x^3 + I*a^4*w*x^4)*
    rn[r, x]*Y[x]^2 + 2*a*cM*w^2*(2*a^4*r*sss + 3*a^2*r^3*sss - r^5*sss + 
     8*a^5*m*r*w + 12*a^3*m*r^3*w - 2*a*m*r^5*w + (2*I)*a^5*sss*x + 
     (5*I)*a^3*r^2*sss*x + (3*I)*a*r^4*sss*x + (8*I)*a^6*m*w*x + 
     (16*I)*a^4*m*r^2*w*x + (10*I)*a^2*m*r^4*w*x + a^4*r*sss*x^2 - 
     3*a^2*r^3*sss*x^2 - 12*a^3*m*r^3*w*x^2 - I*a^5*sss*x^3 - 
     I*a^3*r^2*sss*x^3 - (4*I)*a^6*m*w*x^3 - 2*a^4*r*sss*x^4 - 
     6*a^5*m*r*w*x^4 + (2*I)*a^6*m*w*x^5)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   2*a*(a - I*r)*(a + I*r)*sss*w^2*rn[r, x]^3*rp[r, x]^3*Y[x]^2 + 
   4*a^2*m*(a + I*r)*(I*a + r)*w^4*rn[r, x]^4*rp[r, x]^3*Y[x]^2 + 
   4*a*(a - I*r)*(a + I*r)*w^4*rn[r, x]^4*rp[r, x]^4*Y[x]^2 + 
   a*cM*sss^2*(-r + a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x]^2 + 
   4*a^3*cM^2*w^2*(-(r^3*sss) - I*a^2*r^2*w - (3*I)*r^4*w + 2*a^3*r*w*x + 
     6*a*r^3*w*x + a^2*r*sss*x^2 + I*a^4*w*x^2 + (3*I)*a^2*r^2*w*x^2 - 
     4*a^3*r*w*x^3)*rn[r, x]*Y[x]^3 - 4*a^3*cM*w^4*
    (a^4 + 2*a^2*r^2 - r^4 + (2*I)*a*r^3*x - 2*a^2*r^2*x^2 + (2*I)*a^3*r*x^3)*
    rn[r, x]*rp[r, x]^2*Y[x]^3, A37[r, x] -> 
  4*cM*m*(4*a^3*cM*m*r^2 + (4*I)*a^4*m^2*r^2 + I*a^2*cM*r^3 - 5*a^3*m*r^3 - 
     I*a^2*r^4 + 8*a*cM*m*r^4 + (3*I)*a^2*m^2*r^4 + (2*I)*cM*r^5 - 
     13*a*m*r^5 - (3*I)*r^6 - (3*I)*m^2*r^6 - (12*I)*a^5*m*r^2*w + 
     6*a^4*r^3*w - (14*I)*a^3*m*r^4*w + 25*a^2*r^5*w + (4*I)*a*m*r^6*w + 
     3*r^7*w - 3*a^3*cM*r^2*x - (3*I)*a^4*m*r^2*x + 3*a^3*r^3*x - 
     (3*I)*a^2*cM*m*r^3*x + 2*a^3*m^2*r^3*x - 6*a*cM*r^4*x + 9*a*r^5*x - 
     (6*I)*cM*m*r^5*x + (9*I)*m*r^6*x + (12*I)*a^5*r^2*w*x - 
     13*a^4*m*r^3*w*x + (16*I)*a^3*r^4*w*x - 10*a^2*m*r^5*w*x - 
     (2*I)*a*r^6*w*x - 3*m*r^7*w*x - 4*a^5*cM*m*x^2 - (4*I)*a^6*m^2*x^2 - 
     I*a^4*cM*r*x^2 + 5*a^5*m*r*x^2 + I*a^4*r^2*x^2 - 3*a^3*cM*m*r^2*x^2 - 
     (10*I)*a^4*m^2*r^2*x^2 + (2*I)*a^2*cM*r^3*x^2 - 5*a^3*m*r^3*x^2 - 
     (4*I)*a^2*r^4*x^2 - 14*a*cM*m*r^4*x^2 - (10*I)*a^2*m^2*r^4*x^2 + 
     (2*I)*cM*r^5*x^2 + 20*a*m*r^5*x^2 - (3*I)*r^6*x^2 + (12*I)*a^7*m*w*x^2 - 
     12*a^6*r*w*x^2 + (39*I)*a^5*m*r^2*w*x^2 + 19*a^4*r^3*w*x^2 + 
     (48*I)*a^3*m*r^4*w*x^2 - 32*a^2*r^5*w*x^2 + (5*I)*a*m*r^6*w*x^2 - 
     r^7*w*x^2 + 3*a^5*cM*x^3 + (3*I)*a^6*m*x^3 - 3*a^5*r*x^3 + 
     (3*I)*a^4*cM*m*r*x^3 - 2*a^5*m^2*r*x^3 + 2*a^3*cM*r^2*x^3 + 
     (5*I)*a^4*m*r^2*x^3 + 4*a^3*r^3*x^3 - (3*I)*a^2*cM*m*r^3*x^3 - 
     6*a^3*m^2*r^3*x^3 + 10*a*cM*r^4*x^3 + (14*I)*a^2*m*r^4*x^3 - 
     15*a*r^5*x^3 - (2*I)*a^7*w*x^3 - 7*a^6*m*r*w*x^3 - 
     (25*I)*a^5*r^2*w*x^3 + 22*a^4*m*r^3*w*x^3 - (39*I)*a^3*r^4*w*x^3 + 
     13*a^2*m*r^5*w*x^3 - (4*I)*a*r^6*w*x^3 + 11*a^5*cM*m*x^4 + 
     (7*I)*a^6*m^2*x^4 - 14*a^5*m*r*x^4 - I*a^4*r^2*x^4 - 
     7*a^3*cM*m*r^2*x^4 + (5*I)*a^4*m^2*r^2*x^4 + I*a^2*cM*r^3*x^4 + 
     22*a^3*m*r^3*x^4 - (3*I)*a^2*r^4*x^4 - (25*I)*a^7*m*w*x^4 + 
     46*a^6*r*w*x^4 - (30*I)*a^5*m*r^2*w*x^4 - 33*a^4*r^3*w*x^4 - 
     (19*I)*a^3*m*r^4*w*x^4 + 5*a^2*r^5*w*x^4 - 8*a^5*cM*x^5 - 
     (5*I)*a^6*m*x^5 + 11*a^5*r*x^5 - (3*I)*a^4*cM*m*r*x^5 - 
     2*a^5*m^2*r*x^5 + 5*a^3*cM*r^2*x^5 + I*a^4*m*r^2*x^5 - 15*a^3*r^3*x^5 + 
     (3*I)*a^7*w*x^5 + 20*a^6*m*r*w*x^5 + (10*I)*a^5*r^2*w*x^5 + 
     6*a^4*m*r^3*w*x^5 + (13*I)*a^3*r^4*w*x^5 - 7*a^5*cM*m*x^6 + 
     I*a^4*cM*r*x^6 + 14*a^5*m*r*x^6 - (2*I)*a^4*r^2*x^6 + 
     (10*I)*a^7*m*w*x^6 - 48*a^6*r*w*x^6 + (6*I)*a^5*m*r^2*w*x^6 - 
     2*a^4*r^3*w*x^6 + 5*a^5*cM*x^7 - 10*a^5*r*x^7 + I*a^7*w*x^7 - 
     4*a^6*m*r*w*x^7 + I*a^5*r^2*w*x^7 + 8*a^6*r*w*x^8) + 
   2*cM*m*((2*I)*a^2*cM*m^2*r^2 - 2*a^3*m^3*r^2 + (4*I)*cM*m^2*r^4 - 
     2*a*m^3*r^4 + a^3*m*r^2*sss + I*a^2*r^3*sss + 9*a*m*r^4*sss + 
     (5*I)*r^5*sss + 8*a^4*m^2*r^2*w + 10*a^2*m^2*r^4*w + 2*m^2*r^6*w + 
     (8*I)*a^2*m*r^3*sss*x - 8*a*r^4*sss*x - (6*I)*m*r^5*sss*x - 
     (4*I)*a^3*m^2*r^3*w*x - (4*I)*a*m^2*r^5*w*x - (2*I)*a^4*cM*m^2*x^2 + 
     2*a^5*m^3*x^2 + (2*I)*a^2*cM*m^2*r^2*x^2 + 2*a^3*m^3*r^2*x^2 - 
     a^5*m*sss*x^2 - I*a^4*r*sss*x^2 + 6*a^3*m*r^2*sss*x^2 - 
     (2*I)*a^2*r^3*sss*x^2 - 9*a*m*r^4*sss*x^2 - I*r^5*sss*x^2 - 
     8*a^6*m^2*w*x^2 - 16*a^4*m^2*r^2*w*x^2 - 8*a^2*m^2*r^4*w*x^2 + 
     (8*I)*a^4*m*r*sss*x^3 - 8*a^3*r^2*sss*x^3 - (20*I)*a^2*m*r^3*sss*x^3 + 
     8*a*r^4*sss*x^3 - (4*I)*a^5*m^2*r*w*x^3 - (4*I)*a^3*m^2*r^3*w*x^3 + 
     (2*I)*a^4*cM*m^2*x^4 + a^5*m*sss*x^4 - (3*I)*a^4*r*sss*x^4 - 
     7*a^3*m*r^2*sss*x^4 + (9*I)*a^2*r^3*sss*x^4 + 6*a^6*m^2*w*x^4 + 
     6*a^4*m^2*r^2*w*x^4 - (14*I)*a^4*m*r*sss*x^5 + 8*a^3*r^2*sss*x^5 + 
     (8*I)*a^4*r*sss*x^6)*rn[r, x] + 2*m*(8*a^3*m^3 + (2*I)*a^2*m^2*r + 
     8*a*m*r^2 + (2*I)*r^3 + (2*I)*m^2*r^3 - 4*a^3*m*sss - I*a^2*r*sss - 
     4*a*m*r^2*sss - (2*I)*r^3*sss - 8*a^4*w - 24*a^4*m^2*w - 
     (6*I)*a^3*m*r*w - 18*a^2*r^2*w - 16*a^2*m^2*r^2*w - (10*I)*a*m*r^3*w - 
     2*r^4*w + 24*a^5*m*w^2 - (4*I)*a^4*r*w^2 + 34*a^3*m*r^2*w^2 + 
     10*a*m*r^4*w^2 + (2*I)*r^5*w^2 - 6*a^3*m^2*x - (6*I)*a^2*m^3*r*x - 
     6*a*r^2*x + 2*a*m^2*r^2*x - (6*I)*m*r^3*x + 3*a^3*sss*x + 
     (3*I)*a^2*m*r*sss*x + 2*a*r^2*sss*x + (3*I)*m*r^3*sss*x + 18*a^4*m*w*x + 
     (6*I)*a^3*r*w*x + (14*I)*a^3*m^2*r*w*x + 14*a^2*m*r^2*w*x + 
     (6*I)*a*r^3*w*x + (14*I)*a*m^2*r^3*w*x - 10*a^5*w^2*x - 
     (10*I)*a^4*m*r*w^2*x - 18*a^3*r^2*w^2*x - (16*I)*a^2*m*r^3*w^2*x - 
     10*a*r^4*w^2*x - (6*I)*m*r^5*w^2*x - 14*a^3*m^3*x^2 + 
     (2*I)*a^2*m^2*r*x^2 - 14*a*m*r^2*x^2 + (2*I)*r^3*x^2 + 7*a^3*m*sss*x^2 - 
     I*a^2*r*sss*x^2 + 7*a*m*r^2*sss*x^2 + 12*a^4*w*x^2 + 46*a^4*m^2*w*x^2 - 
     (8*I)*a^3*m*r*w*x^2 + 30*a^2*r^2*w*x^2 + 30*a^2*m^2*r^2*w*x^2 - 
     (4*I)*a*m*r^3*w*x^2 + 2*r^4*w*x^2 - 48*a^5*m*w^2*x^2 + 
     (14*I)*a^4*r*w^2*x^2 - 64*a^3*m*r^2*w^2*x^2 + (12*I)*a^2*r^3*w^2*x^2 - 
     16*a*m*r^4*w^2*x^2 + (2*I)*r^5*w^2*x^2 + 10*a^3*m^2*x^3 + 10*a*r^2*x^3 - 
     5*a^3*sss*x^3 - 4*a*r^2*sss*x^3 - 32*a^4*m*w*x^3 - (2*I)*a^3*r*w*x^3 - 
     28*a^2*m*r^2*w*x^3 - (2*I)*a*r^3*w*x^3 + 14*a^5*w^2*x^3 + 
     (4*I)*a^4*m*r*w^2*x^3 + 24*a^3*r^2*w^2*x^3 + (4*I)*a^2*m*r^3*w^2*x^3 + 
     14*a*r^4*w^2*x^3 - 8*a^4*m^2*w*x^4 - 8*a^2*r^2*w*x^4 + 
     18*a^5*m*w^2*x^4 - (6*I)*a^4*r*w^2*x^4 + 18*a^3*m*r^2*w^2*x^4 - 
     (4*I)*a^2*r^3*w^2*x^4 + 2*a^3*r^2*w^2*x^5)*rn[r, x]^2*rp[r, x]^2 + 
   (2*I)*m^3*(2*a^2*m^2 - 2*a^2*sss + 2*cM*r*sss - r^2*sss - 8*a^3*m*w - 
     4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 2*r^4*w^2 + a^2*sss*x^2 + 
     4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*
    rn[r, x]^3*rp[r, x]^2 + 4*cM*w*(-8*a^4*cM*m*r^2 - I*a^3*cM*r^3 - 
     (7*I)*a^3*r^4 - 4*a^2*cM*m*r^4 + I*a*cM*r^5 - (5*I)*a*r^6 + 
     (12*I)*a^6*m*r^2*w - a^5*r^3*w + (19*I)*a^4*m*r^4*w - 8*a^3*r^5*w + 
     (2*I)*a^2*m*r^6*w + a*r^7*w + I*m*r^8*w + 8*a^6*r*x - 13*a^4*cM*r^2*x + 
     25*a^4*r^3*x - I*a^3*cM*m*r^3*x - 19*a^2*cM*r^4*x + 7*a^2*r^5*x - 
     (7*I)*a*cM*m*r^5*x - 4*r^7*x - (9*I)*a^6*r^2*w*x + 20*a^5*m*r^3*w*x - 
     (14*I)*a^4*r^4*w*x + 19*a^3*m*r^5*w*x - (7*I)*a^2*r^6*w*x + 
     5*a*m*r^7*w*x - (2*I)*r^8*w*x + 8*a^6*cM*m*x^2 + I*a^5*cM*r*x^2 - 
     (13*I)*a^5*r^2*x^2 + 15*a^4*cM*m*r^2*x^2 + (10*I)*a^3*cM*r^3*x^2 - 
     (10*I)*a^3*r^4*x^2 - 3*a^2*cM*m*r^4*x^2 + (9*I)*a*cM*r^5*x^2 + 
     (3*I)*a*r^6*x^2 - (12*I)*a^8*m*w*x^2 + 7*a^7*r*w*x^2 - 
     (36*I)*a^6*m*r^2*w*x^2 - 5*a^5*r^3*w*x^2 - (47*I)*a^4*m*r^4*w*x^2 + 
     5*a^3*r^5*w*x^2 - (9*I)*a^2*m*r^6*w*x^2 - 7*a*r^7*w*x^2 - 3*a^6*cM*x^3 + 
     3*a^6*r*x^3 - (3*I)*a^5*cM*m*r*x^3 + 10*a^4*cM*r^2*x^3 - 
     34*a^4*r^3*x^3 - (9*I)*a^3*cM*m*r^3*x^3 + 29*a^2*cM*r^4*x^3 - 
     21*a^2*r^5*x^3 - I*a^8*w*x^3 + 20*a^7*m*r*w*x^3 + (15*I)*a^6*r^2*w*x^3 - 
     10*a^5*m*r^3*w*x^3 + (25*I)*a^4*r^4*w*x^3 - 16*a^3*m*r^5*w*x^3 + 
     (9*I)*a^2*r^6*w*x^3 - 15*a^6*cM*m*x^4 + I*a^5*cM*r*x^4 + 
     (3*I)*a^5*r^2*x^4 - 17*a^4*cM*m*r^2*x^4 + (3*I)*a^3*cM*r^3*x^4 + 
     (5*I)*a^3*r^4*x^4 + (17*I)*a^8*m*w*x^4 - 17*a^7*r*w*x^4 + 
     (20*I)*a^6*m*r^2*w*x^4 + (13*I)*a^4*m*r^4*w*x^4 - 7*a^3*r^5*w*x^4 + 
     5*a^6*cM*x^5 - 25*a^6*r*x^5 + 15*a^4*cM*r^2*x^5 - 15*a^4*r^3*x^5 + 
     I*a^8*w*x^5 - 29*a^7*m*r*w*x^5 - 19*a^5*m*r^3*w*x^5 - I*a^4*r^4*w*x^5 + 
     4*a^6*cM*m*x^6 - (3*I)*a^8*m*w*x^6 + 12*a^7*r*w*x^6 - 
     I*a^6*m*r^2*w*x^6 + 4*a^5*r^3*w*x^6 + 2*a^7*m*r*w*x^7)*Y[x] + 
   2*cM*((-I)*a^2*cM*m*r^2*sss - (2*I)*cM*m*r^4*sss - 
     (6*I)*a^3*cM*m^2*r^2*w - (6*I)*a*cM*m^2*r^4*w - 2*a^4*m*r^2*sss*w + 
     (7*I)*a^3*r^3*sss*w - 13*a^2*m*r^4*sss*w + (5*I)*a*r^5*sss*w - 
     3*m*r^6*sss*w - 12*a^5*m^2*r^2*w^2 - 18*a^3*m^2*r^4*w^2 - 
     6*a*m^2*r^6*w^2 - 12*a^4*r^2*sss*w*x - (8*I)*a^3*m*r^3*sss*w*x - 
     8*a^2*r^4*sss*w*x + 4*r^6*sss*w*x + (12*I)*a^4*m^2*r^3*w^2*x + 
     (12*I)*a^2*m^2*r^5*w^2*x + I*a^4*cM*m*sss*x^2 - I*a^2*cM*m*r^2*sss*x^2 + 
     (6*I)*a^5*cM*m^2*w*x^2 + (2*I)*a^3*cM*m^2*r^2*w*x^2 + 
     2*a^6*m*sss*w*x^2 - (3*I)*a^5*r*sss*w*x^2 - 6*a^4*m*r^2*sss*w*x^2 - 
     (8*I)*a^3*r^3*sss*w*x^2 + 8*a^2*m*r^4*sss*w*x^2 - I*a*r^5*sss*w*x^2 + 
     12*a^7*m^2*w^2*x^2 + 24*a^5*m^2*r^2*w^2*x^2 + 12*a^3*m^2*r^4*w^2*x^2 - 
     (8*I)*a^5*m*r*sss*w*x^3 + 16*a^4*r^2*sss*w*x^3 + 
     (8*I)*a^3*m*r^3*sss*w*x^3 + 16*a^2*r^4*sss*w*x^3 + 
     (12*I)*a^6*m^2*r*w^2*x^3 + (12*I)*a^4*m^2*r^3*w^2*x^3 - 
     I*a^4*cM*m*sss*x^4 - (4*I)*a^5*cM*m^2*w*x^4 - a^6*m*sss*w*x^4 + 
     (7*I)*a^5*r*sss*w*x^4 + 7*a^4*m*r^2*sss*w*x^4 + 
     (9*I)*a^3*r^3*sss*w*x^4 - 6*a^7*m^2*w^2*x^4 - 6*a^5*m^2*r^2*w^2*x^4 + 
     (8*I)*a^5*m*r*sss*w*x^5)*rn[r, x]*Y[x] + (2*I)*(a - I*r)^2*(a + I*r)^2*
    (-2 + sss)*w*(-3*a + (2*I)*r*x + 5*a*x^2)*rn[r, x]*rp[r, x]^2*Y[x] + 
   2*(a - I*r)*(a + I*r)*w*(4*a^2*m*sss + m*r^2*sss - 8*a^4*m*w^2 + 
     (8*I)*a^3*r*w^2 - 12*a^2*m*r^2*w^2 + (8*I)*a*r^3*w^2 - 2*m*r^4*w^2 - 
     I*a*m*r*sss*x - 2*a^4*w^2*x + (2*I)*a^3*m*r*w^2*x + 2*a^2*r^2*w^2*x + 
     4*r^4*w^2*x - 4*a^2*m*sss*x^2 + 6*a^4*m*w^2*x^2 - (8*I)*a^3*r*w^2*x^2 + 
     8*a^2*m*r^2*w^2*x^2 - (8*I)*a*r^3*w^2*x^2 + 6*a^4*w^2*x^3 - 
     (2*I)*a^3*m*r*w^2*x^3 + 6*a^2*r^2*w^2*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   (2*I)*m*w*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 2*a^4*sss*w - 
     3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 12*a^3*m*r^2*w^2 - 
     4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   I*m*sss^2*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 
   4*a*cM*w^2*(4*a^4*cM*r^2 - 4*a^2*cM*r^4 - (4*I)*a^6*r^2*w - 
     (8*I)*a^4*r^4*w - (3*I)*a^2*r^6*w - I*r^8*w + (4*I)*a^3*cM*r^3*x + 
     (4*I)*a*cM*r^5*x - 9*a^5*r^3*w*x - 9*a^3*r^5*w*x - 2*a*r^7*w*x - 
     4*a^6*cM*x^2 - 12*a^4*cM*r^2*x^2 + 8*a^2*cM*r^4*x^2 + (4*I)*a^8*w*x^2 + 
     (11*I)*a^6*r^2*w*x^2 + (12*I)*a^4*r^4*w*x^2 + I*a^2*r^6*w*x^2 - 
     11*a^7*r*w*x^3 - 4*a^5*r^3*w*x^3 + 3*a^3*r^5*w*x^3 + 4*a^6*cM*x^4 + 
     12*a^4*cM*r^2*x^4 - (3*I)*a^8*w*x^4 - (5*I)*a^6*r^2*w*x^4 - 
     (4*I)*a^4*r^4*w*x^4 + 9*a^7*r*w*x^5 + 7*a^5*r^3*w*x^5)*Y[x]^2 + 
   2*a*cM*w*(I*a^2*cM*r^2*sss - I*cM*r^4*sss + (6*I)*a^3*cM*m*r^2*w + 
     a^4*r^2*sss*w + 4*a^2*r^4*sss*w + 3*r^6*sss*w + 8*a^5*m*r^2*w^2 + 
     14*a^3*m*r^4*w^2 + 6*a*m*r^6*w^2 - (12*I)*a^4*m*r^3*w^2*x - 
     (12*I)*a^2*m*r^5*w^2*x - I*a^4*cM*sss*x^2 - (3*I)*a^2*cM*r^2*sss*x^2 - 
     (6*I)*a^5*cM*m*w*x^2 - (10*I)*a^3*cM*m*r^2*w*x^2 - a^6*sss*w*x^2 + 
     a^2*r^4*sss*w*x^2 - 8*a^7*m*w^2*x^2 - 16*a^5*m*r^2*w^2*x^2 - 
     8*a^3*m*r^4*w^2*x^2 - (12*I)*a^6*m*r*w^2*x^3 - 
     (12*I)*a^4*m*r^3*w^2*x^3 + (2*I)*a^5*cM*m*w*x^4 + 2*a^7*m*w^2*x^4 + 
     2*a^5*m*r^2*w^2*x^4)*rn[r, x]*Y[x]^2 + (4*I)*a^2*m*w^2*
    (cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^3*rp[r, x]^2*
    Y[x]^2 + 4*a*(a - I*r)^2*(a + I*r)^2*w^4*rn[r, x]^3*rp[r, x]^3*Y[x]^2 + 
   4*a^3*cM*w^3*((-I)*a^2*cM*r^2 + I*cM*r^4 - a^4*r^2*w - 2*a^2*r^4*w - 
     r^6*w + (2*I)*a^3*r^3*w*x + (2*I)*a*r^5*w*x + I*a^4*cM*x^2 + 
     (3*I)*a^2*cM*r^2*x^2 + a^6*w*x^2 + 2*a^4*r^2*w*x^2 + a^2*r^4*w*x^2 + 
     (2*I)*a^5*r*w*x^3 + (2*I)*a^3*r^3*w*x^3)*rn[r, x]*Y[x]^3, 
 A38[r, x] -> -2*cM*((-11*I)*a^3*m*r^2*sss + (5*I)*a*cM*m*r^3*sss + 
     (5*I)*a*m*r^4*sss + 16*a^5*m*r*w - (22*I)*a^4*r^2*w - 
     48*a^3*cM*m*r^2*w + (10*I)*a^2*cM*r^3*w + 190*a^3*m*r^3*w + 
     (22*I)*a^2*r^4*w - 76*a*cM*m*r^4*w - (18*I)*cM*r^5*w + 66*a*m*r^5*w + 
     (16*I)*r^6*w + (11*I)*a^4*r^2*sss*w - (15*I)*a^2*r^4*sss*w - 
     (12*I)*r^6*sss*w - 8*a^6*r*w^2 - 146*a^4*r^3*w^2 - 82*a^2*r^5*w^2 + 
     4*r^7*w^2 - 5*a^4*m*r*sss*x - 7*a^2*cM*m*r^2*sss*x - 
     10*a^2*m*r^3*sss*x + 6*cM*m*r^4*sss*x - 3*m*r^5*sss*x - 
     (16*I)*a^6*m*w*x - 14*a^5*r*w*x + (32*I)*a^4*cM*m*r*w*x + 
     2*a^3*cM*r^2*w*x - (44*I)*a^4*m*r^2*w*x - 74*a^3*r^3*w*x - 
     (10*I)*a^2*cM*m*r^3*w*x + 70*a*cM*r^4*w*x - (92*I)*a^2*m*r^4*w*x - 
     56*a*r^5*w*x + (54*I)*cM*m*r^5*w*x - (48*I)*m*r^6*w*x + 
     5*a^5*r*sss*w*x + 5*a^3*r^3*sss*w*x + 6*a*r^5*sss*w*x + 
     (8*I)*a^7*w^2*x + (22*I)*a^5*r^2*w^2*x + (46*I)*a^3*r^4*w^2*x + 
     (28*I)*a*r^6*w^2*x + (2*I)*a^5*m*sss*x^2 - (5*I)*a^3*cM*m*r*sss*x^2 + 
     (36*I)*a^3*m*r^2*sss*x^2 - (11*I)*a*cM*m*r^3*sss*x^2 + 
     (6*I)*a*m*r^4*sss*x^2 + (16*I)*a^6*w*x^2 - 16*a^5*cM*m*w*x^2 - 
     (34*I)*a^4*cM*r*w*x^2 + 72*a^5*m*r*w*x^2 + (96*I)*a^4*r^2*w*x^2 + 
     86*a^3*cM*m*r^2*w*x^2 - (28*I)*a^2*cM*r^3*w*x^2 - 298*a^3*m*r^3*w*x^2 + 
     (32*I)*a^2*r^4*w*x^2 + 106*a*cM*m*r^4*w*x^2 - (18*I)*cM*r^5*w*x^2 - 
     102*a*m*r^5*w*x^2 + (16*I)*r^6*w*x^2 - (2*I)*a^6*sss*w*x^2 - 
     (50*I)*a^4*r^2*sss*w*x^2 - (8*I)*a^2*r^4*sss*w*x^2 + 
     (4*I)*r^6*sss*w*x^2 - 64*a^6*r*w^2*x^2 + 256*a^4*r^3*w^2*x^2 + 
     172*a^2*r^5*w^2*x^2 + 4*r^7*w^2*x^2 - a^4*cM*m*sss*x^3 + 
     10*a^4*m*r*sss*x^3 + a^2*cM*m*r^2*sss*x^3 + 18*a^2*m*r^3*sss*x^3 + 
     6*a^5*cM*w*x^3 + (26*I)*a^6*m*w*x^3 + 8*a^5*r*w*x^3 - 
     (46*I)*a^4*cM*m*r*w*x^3 - 12*a^3*cM*r^2*w*x^3 - (26*I)*a^4*m*r^2*w*x^3 + 
     104*a^3*r^3*w*x^3 + (70*I)*a^2*cM*m*r^3*w*x^3 - 90*a*cM*r^4*w*x^3 - 
     (40*I)*a^2*m*r^4*w*x^3 + 80*a*r^5*w*x^3 - 12*a^5*r*sss*w*x^3 - 
     14*a^3*r^3*sss*w*x^3 - 14*a*r^5*sss*w*x^3 - (12*I)*a^7*w^2*x^3 + 
     (4*I)*a^5*r^2*w^2*x^3 - (20*I)*a^3*r^4*w^2*x^3 - (20*I)*a*r^6*w^2*x^3 - 
     (5*I)*a^5*m*sss*x^4 + (11*I)*a^3*cM*m*r*sss*x^4 - 
     (17*I)*a^3*m*r^2*sss*x^4 - (32*I)*a^6*w*x^4 + 30*a^5*cM*m*w*x^4 + 
     (62*I)*a^4*cM*r*w*x^4 - 204*a^5*m*r*w*x^4 - (66*I)*a^4*r^2*w*x^4 + 
     22*a^3*cM*m*r^2*w*x^4 - (22*I)*a^2*cM*r^3*w*x^4 - 12*a^3*m*r^3*w*x^4 + 
     (18*I)*a^2*r^4*w*x^4 + (6*I)*a^6*sss*w*x^4 + (43*I)*a^4*r^2*sss*w*x^4 + 
     (7*I)*a^2*r^4*sss*w*x^4 + 152*a^6*r*w^2*x^4 - 54*a^4*r^3*w^2*x^4 - 
     58*a^2*r^5*w^2*x^4 + a^4*cM*m*sss*x^5 + 6*a^4*m*r*sss*x^5 - 
     10*a^5*cM*w*x^5 + (2*I)*a^6*m*w*x^5 + 46*a^5*r*w*x^5 - 
     (4*I)*a^4*cM*m*r*w*x^5 - 30*a^3*cM*r^2*w*x^5 - (2*I)*a^4*m*r^2*w*x^5 + 
     34*a^3*r^3*w*x^5 - a^5*r*sss*w*x^5 - 7*a^3*r^3*sss*w*x^5 - 
     (30*I)*a^5*r^2*w^2*x^5 - (10*I)*a^3*r^4*w^2*x^5 + (8*I)*a^6*w*x^6 - 
     8*a^5*cM*m*w*x^6 - (16*I)*a^4*cM*r*w*x^6 + 32*a^5*m*r*w*x^6 + 
     (24*I)*a^4*r^2*w*x^6 - (4*I)*a^6*sss*w*x^6 - (12*I)*a^4*r^2*sss*w*x^6 - 
     64*a^6*r*w^2*x^6 - 16*a^4*r^3*w^2*x^6 + (4*I)*a^7*w^2*x^7 + 
     (12*I)*a^5*r^2*w^2*x^7) + 2*(8*a^4*cM*m^2 + (8*I)*a^5*m^3 + 
     (2*I)*a^3*cM*m*r - 10*a^4*m^2*r - 24*a^2*cM^2*m^2*r - 
     (14*I)*a^3*cM*m^3*r - 10*a^4*m^4*r - (2*I)*a^3*m*r^2 - 
     (6*I)*a*cM^2*m*r^2 + 44*a^2*cM*m^2*r^2 + (4*I)*a^3*m^3*r^2 + 
     (10*I)*a*cM*m*r^3 - 18*a^2*m^2*r^3 + (10*I)*a*cM*m^3*r^3 - 
     2*a^2*m^4*r^3 - (4*I)*a*m*r^4 - (4*I)*a*m^3*r^4 - (4*I)*a^5*m*sss - 
     I*a^3*m*r^2*sss + (4*I)*a*m*r^4*sss - (8*I)*a^6*w - (24*I)*a^6*m^2*w + 
     54*a^5*m*r*w + (42*I)*a^4*cM*m^2*r*w + 40*a^5*m^3*r*w - 
     (4*I)*a^4*m^2*r^2*w + (18*I)*a^2*cM^2*m^2*r^2*w + 78*a^3*m*r^3*w - 
     (54*I)*a^2*cM*m^2*r^3*w + 32*a^3*m^3*r^3*w + (12*I)*a^2*r^4*w + 
     (28*I)*a^2*m^2*r^4*w + (18*I)*cM^2*m^2*r^4*w + 16*a*m*r^5*w - 
     (16*I)*cM*m^2*r^5*w + (4*I)*r^6*w + (4*I)*m^2*r^6*w + (4*I)*a^6*sss*w - 
     (2*I)*a^4*r^2*sss*w - (10*I)*a^2*r^4*sss*w - (4*I)*r^6*sss*w + 
     (24*I)*a^7*m*w^2 - 44*a^6*r*w^2 - (42*I)*a^5*cM*m*r*w^2 - 
     60*a^6*m^2*r*w^2 - (4*I)*a^5*m*r^2*w^2 - 68*a^4*r^3*w^2 + 
     (78*I)*a^3*cM*m*r^3*w^2 - 84*a^4*m^2*r^3*w^2 - (54*I)*a^3*m*r^4*w^2 - 
     22*a^2*r^5*w^2 + (52*I)*a*cM*m*r^5*w^2 - 22*a^2*m^2*r^5*w^2 - 
     (24*I)*a*m*r^6*w^2 + 2*r^7*w^2 + 2*m^2*r^7*w^2 - (8*I)*a^8*w^3 + 
     40*a^7*m*r*w^3 + (4*I)*a^6*r^2*w^3 + 80*a^5*m*r^3*w^3 + 
     (30*I)*a^4*r^4*w^3 + 44*a^3*m*r^5*w^3 + (20*I)*a^2*r^6*w^3 + 
     4*a*m*r^7*w^3 + (2*I)*r^8*w^3 - 6*a^4*cM*m*x - (6*I)*a^5*m^2*x - 
     (8*I)*a^3*cM^2*m^2*x + 2*a^4*cM*m^3*x - (6*I)*a^5*m^4*x + 6*a^4*m*r*x + 
     20*a^2*cM^2*m*r*x + (22*I)*a^3*cM*m^2*r*x + 12*a^4*m^3*r*x - 
     34*a^2*cM*m*r^2*x - (8*I)*a^3*m^2*r^2*x + (18*I)*a*cM^2*m^2*r^2*x - 
     6*a^2*cM*m^3*r^2*x + (8*I)*a^3*m^4*r^2*x + 14*a^2*m*r^3*x - 
     (30*I)*a*cM*m^2*r^3*x + 4*a^2*m^3*r^3*x + (12*I)*a*m^2*r^4*x - 
     9*a^4*m*r*sss*x - 9*a^2*m*r^3*sss*x + (36*I)*a^6*m*w*x - 
     6*a^5*cM*m^2*w*x + (24*I)*a^6*m^3*w*x - 24*a^5*r*w*x - 
     54*a^5*m^2*r*w*x + 12*a^3*cM^2*m^2*r*w*x + (28*I)*a^4*m*r^2*w*x + 
     58*a^3*cM*m^2*r^2*w*x - (8*I)*a^4*m^3*r^2*w*x - 40*a^3*r^3*w*x - 
     54*a^3*m^2*r^3*w*x - 8*a*cM^2*m^2*r^3*w*x - (28*I)*a^2*m*r^4*w*x + 
     4*a*cM*m^2*r^4*w*x - (24*I)*a^2*m^3*r^4*w*x - 16*a*r^5*w*x - 
     (12*I)*m*r^6*w*x + 12*a^5*r*sss*w*x + 20*a^3*r^3*sss*w*x + 
     8*a*r^5*sss*w*x - (30*I)*a^7*w^2*x + 6*a^6*cM*m*w^2*x - 
     (36*I)*a^7*m^2*w^2*x + 72*a^6*m*r*w^2*x - (24*I)*a^5*r^2*w^2*x - 
     98*a^4*cM*m*r^2*w^2*x - (24*I)*a^5*m^2*r^2*w^2*x + 116*a^4*m*r^3*w^2*x + 
     (22*I)*a^3*r^4*w^2*x - 48*a^2*cM*m*r^4*w^2*x + 
     (34*I)*a^3*m^2*r^4*w^2*x + 38*a^2*m*r^5*w^2*x + (16*I)*a*r^6*w^2*x + 
     12*cM*m*r^6*w^2*x + (22*I)*a*m^2*r^6*w^2*x - 6*m*r^7*w^2*x + 
     (24*I)*a^8*m*w^3*x - 30*a^7*r*w^3*x + (40*I)*a^6*m*r^2*w^3*x - 
     66*a^5*r^3*w^3*x + (4*I)*a^4*m*r^4*w^3*x - 44*a^3*r^5*w^3*x - 
     (18*I)*a^2*m*r^6*w^3*x - 8*a*r^7*w^3*x - (6*I)*m*r^8*w^3*x + 
     (6*I)*a^3*cM^2*m*x^2 - 14*a^4*cM*m^2*x^2 - (8*I)*a^5*m^3*x^2 - 
     (10*I)*a^3*cM*m*r*x^2 + 12*a^4*m^2*r*x^2 + 36*a^2*cM^2*m^2*r*x^2 + 
     (32*I)*a^3*cM*m^3*r*x^2 + 8*a^4*m^4*r*x^2 + (4*I)*a^3*m*r^2*x^2 - 
     (6*I)*a*cM^2*m*r^2*x^2 - 54*a^2*cM*m^2*r^2*x^2 - 
     (18*I)*a^3*m^3*r^2*x^2 + (10*I)*a*cM*m*r^3*x^2 + 20*a^2*m^2*r^3*x^2 - 
     (4*I)*a*m*r^4*x^2 + (4*I)*a^5*m*sss*x^2 + (6*I)*a^3*m*r^2*sss*x^2 + 
     (8*I)*a^6*w*x^2 + (26*I)*a^6*m^2*w*x^2 + (6*I)*a^4*cM^2*m^2*w*x^2 - 
     64*a^5*m*r*w*x^2 - (98*I)*a^4*cM*m^2*r*w*x^2 - 48*a^5*m^3*r*w*x^2 - 
     (4*I)*a^4*r^2*w*x^2 + (48*I)*a^4*m^2*r^2*w*x^2 - 
     (6*I)*a^2*cM^2*m^2*r^2*w*x^2 - 96*a^3*m*r^3*w*x^2 - 
     (14*I)*a^2*cM*m^2*r^3*w*x^2 - 32*a^3*m^3*r^3*w*x^2 - 
     (8*I)*a^2*r^4*w*x^2 + (14*I)*a^2*m^2*r^4*w*x^2 - 16*a*m*r^5*w*x^2 + 
     (4*I)*r^6*w*x^2 - (6*I)*a^6*sss*w*x^2 + (6*I)*a^2*r^4*sss*w*x^2 - 
     (28*I)*a^7*m*w^2*x^2 + 66*a^6*r*w^2*x^2 + (100*I)*a^5*cM*m*r*w^2*x^2 + 
     96*a^6*m^2*r*w^2*x^2 - (6*I)*a^5*m*r^2*w^2*x^2 + 102*a^4*r^3*w^2*x^2 - 
     (60*I)*a^3*cM*m*r^3*w^2*x^2 + 124*a^4*m^2*r^3*w^2*x^2 + 
     (28*I)*a^3*m*r^4*w^2*x^2 + 38*a^2*r^5*w^2*x^2 - 
     (28*I)*a*cM*m*r^5*w^2*x^2 + 28*a^2*m^2*r^5*w^2*x^2 + 2*r^7*w^2*x^2 + 
     (10*I)*a^8*w^3*x^2 - 80*a^7*m*r*w^3*x^2 - (24*I)*a^6*r^2*w^3*x^2 - 
     152*a^5*m*r^3*w^3*x^2 - (64*I)*a^4*r^4*w^3*x^2 - 76*a^3*m*r^5*w^3*x^2 - 
     (28*I)*a^2*r^6*w^3*x^2 - 4*a*m*r^7*w^3*x^2 + (2*I)*r^8*w^3*x^2 + 
     10*a^4*cM*m*x^3 + (10*I)*a^5*m^2*x^3 + (14*I)*a^3*cM^2*m^2*x^3 + 
     (14*I)*a^5*m^4*x^3 - 10*a^4*m*r*x^3 - 28*a^2*cM^2*m*r*x^3 - 
     (48*I)*a^3*cM*m^2*r*x^3 - 8*a^4*m^3*r*x^3 + 46*a^2*cM*m*r^2*x^3 + 
     (24*I)*a^3*m^2*r^2*x^3 - 18*a^2*m*r^3*x^3 + 9*a^4*m*r*sss*x^3 + 
     9*a^2*m*r^3*sss*x^3 - (68*I)*a^6*m*w*x^3 + 2*a^5*cM*m^2*w*x^3 - 
     (56*I)*a^6*m^3*w*x^3 + 32*a^5*r*w*x^3 + 54*a^5*m^2*r*w*x^3 - 
     4*a^3*cM^2*m^2*r*w*x^3 - (104*I)*a^4*m*r^2*w*x^3 - 
     58*a^3*cM*m^2*r^2*w*x^3 - (40*I)*a^4*m^3*r^2*w*x^3 + 48*a^3*r^3*w*x^3 + 
     54*a^3*m^2*r^3*w*x^3 - (20*I)*a^2*m*r^4*w*x^3 + 16*a*r^5*w*x^3 - 
     16*a^5*r*sss*w*x^3 - 24*a^3*r^3*sss*w*x^3 - 8*a*r^5*sss*w*x^3 + 
     (60*I)*a^7*w^2*x^3 - 4*a^6*cM*m*w^2*x^3 + (84*I)*a^7*m^2*w^2*x^3 - 
     100*a^6*m*r*w^2*x^3 + (72*I)*a^5*r^2*w^2*x^3 + 
     156*a^4*cM*m*r^2*w^2*x^3 + (116*I)*a^5*m^2*r^2*w^2*x^3 - 
     156*a^4*m*r^3*w^2*x^3 + (4*I)*a^3*r^4*w^2*x^3 + 
     72*a^2*cM*m*r^4*w^2*x^3 + (32*I)*a^3*m^2*r^4*w^2*x^3 - 
     56*a^2*m*r^5*w^2*x^3 - (8*I)*a*r^6*w^2*x^3 - (56*I)*a^8*m*w^3*x^3 + 
     54*a^7*r*w^3*x^3 - (112*I)*a^6*m*r^2*w^3*x^3 + 110*a^5*r^3*w^3*x^3 - 
     (62*I)*a^4*m*r^4*w^3*x^3 + 64*a^3*r^5*w^3*x^3 - 
     (6*I)*a^2*m*r^6*w^3*x^3 + 8*a*r^7*w^3*x^3 - (10*I)*a^3*cM^2*m*x^4 - 
     (10*I)*a^5*m^3*x^4 + (20*I)*a^3*cM*m*r*x^4 - (10*I)*a^3*m*r^2*x^4 + 
     (4*I)*a^5*m*sss*x^4 + (3*I)*a^3*m*r^2*sss*x^4 + (8*I)*a^6*w*x^4 + 
     (32*I)*a^6*m^2*w*x^4 - (4*I)*a^4*cM^2*m^2*w*x^4 + 10*a^5*m*r*w*x^4 + 
     (4*I)*a^4*cM*m^2*r*w*x^4 + 8*a^5*m^3*r*w*x^4 + (28*I)*a^4*r^2*w*x^4 + 
     (28*I)*a^4*m^2*r^2*w*x^4 + 18*a^3*m*r^3*w*x^4 + (20*I)*a^2*r^4*w*x^4 - 
     (2*I)*a^6*sss*w*x^4 - (10*I)*a^4*r^2*sss*w*x^4 - 
     (8*I)*a^2*r^4*sss*w*x^4 - (24*I)*a^7*m*w^2*x^4 - 14*a^6*r*w^2*x^4 - 
     (30*I)*a^5*cM*m*r*w^2*x^4 - 34*a^6*m^2*r*w^2*x^4 - 
     (64*I)*a^5*m*r^2*w^2*x^4 - 18*a^4*r^3*w^2*x^4 + 
     (30*I)*a^3*cM*m*r^3*w^2*x^4 - 34*a^4*m^2*r^3*w^2*x^4 - 
     (46*I)*a^3*m*r^4*w^2*x^4 - 4*a^2*r^5*w^2*x^4 + (2*I)*a^8*w^3*x^4 + 
     44*a^7*m*r*w^3*x^4 + (40*I)*a^6*r^2*w^3*x^4 + 76*a^5*m*r^3*w^3*x^4 + 
     (62*I)*a^4*r^4*w^3*x^4 + 32*a^3*m*r^5*w^3*x^4 + (24*I)*a^2*r^6*w^3*x^4 + 
     (8*I)*a^6*m*w*x^5 + (8*I)*a^6*m^3*w*x^5 - 8*a^5*r*w*x^5 + 
     (16*I)*a^4*m*r^2*w*x^5 - 8*a^3*r^3*w*x^5 + 4*a^5*r*sss*w*x^5 + 
     4*a^3*r^3*sss*w*x^5 - (22*I)*a^7*w^2*x^5 - 2*a^6*cM*m*w^2*x^5 - 
     (26*I)*a^7*m^2*w^2*x^5 + 22*a^6*m*r*w^2*x^5 - (24*I)*a^5*r^2*w^2*x^5 - 
     46*a^4*cM*m*r^2*w^2*x^5 - (26*I)*a^5*m^2*r^2*w^2*x^5 + 
     22*a^4*m*r^3*w^2*x^5 - (2*I)*a^3*r^4*w^2*x^5 + (28*I)*a^8*m*w^3*x^5 - 
     26*a^7*r*w^3*x^5 + (50*I)*a^6*m*r^2*w^3*x^5 - 46*a^5*r^3*w^3*x^5 + 
     (22*I)*a^4*m*r^4*w^3*x^5 - 20*a^3*r^5*w^3*x^5 + (4*I)*a^7*m*w^2*x^6 - 
     4*a^6*r*w^2*x^6 - (4*I)*a^5*cM*m*r*w^2*x^6 + (2*I)*a^5*m*r^2*w^2*x^6 - 
     4*a^4*r^3*w^2*x^6 - 4*a^7*m*r*w^3*x^6 - (4*I)*a^6*r^2*w^3*x^6 - 
     4*a^5*m*r^3*w^3*x^6 - (4*I)*a^4*r^4*w^3*x^6 - (2*I)*a^8*m*w^3*x^7 + 
     2*a^7*r*w^3*x^7 - (2*I)*a^6*m*r^2*w^3*x^7 + 2*a^5*r^3*w^3*x^7)*
    rn[r, x] - 4*cM*m^2*((3*I)*a*cM*m*r - 2*a^2*m^2*r + 8*a^3*m*r*w - 
     12*a^4*r*w^2 + 2*r^5*w^2 - a^2*cM*m*x - (6*I)*a^2*m*r^2*w*x + 
     (18*I)*a^3*r^2*w^2*x + (6*I)*a*r^4*w^2*x - 2*a^3*m*r*w*x^2 + 
     6*a^4*r*w^2*x^2 - 2*a^2*r^3*w^2*x^2 - (12*I)*a^3*r^2*w^2*x^3 + 
     2*a^4*r*w^2*x^4)*rn[r, x]^2 + (2*I)*m^2*(-2*a^3*m^3 + 3*a^3*m*sss - 
     4*a*cM*m*r*sss + 2*a*m*r^2*sss + 10*a^4*m^2*w + 6*a^2*m^2*r^2*w - 
     9*a^4*sss*w + 12*a^2*cM*r*sss*w - 11*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 
     2*r^4*sss*w - 20*a^5*m*w^2 - 24*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + 
     20*a^6*w^3 + 36*a^4*r^2*w^3 + 18*a^2*r^4*w^3 + 2*r^6*w^3 - 
     a^3*m*sss*x^2 - 4*a^4*m^2*w*x^2 + 7*a^4*sss*w*x^2 - 
     8*a^2*cM*r*sss*w*x^2 + 7*a^2*r^2*sss*w*x^2 + 16*a^5*m*w^2*x^2 + 
     12*a^3*m*r^2*w^2*x^2 - 24*a^6*w^3*x^2 - 36*a^4*r^2*w^3*x^2 - 
     12*a^2*r^4*w^3*x^2 - 2*a^5*m*w^2*x^4 + 6*a^6*w^3*x^4 + 
     6*a^4*r^2*w^3*x^4)*rn[r, x]^2*rp[r, x] - 
   2*cM*sss*(r^3 - (4*I)*a^3*x + (3*I)*a*r^2*x - 3*a^2*r*x^2 + r^3*x^2 + 
     (7*I)*a^3*x^3 - (5*I)*a*r^2*x^3 + a^2*r*x^4 - I*a^3*x^5)*X[r] + 
   2*m*sss*(10*a^2*m*r - cM*m*r^2 - 20*a^3*r*w - 8*a*r^3*w + (6*I)*a^3*m*x - 
     (6*I)*a*m*r^2*x - (12*I)*a^4*w*x + (2*I)*a^2*r^2*w*x + (6*I)*r^4*w*x + 
     a^2*cM*m*x^2 - 10*a^2*m*r*x^2 + 32*a^3*r*w*x^2 + 8*a*r^3*w*x^2 - 
     (12*I)*a^3*m*x^3 + (26*I)*a^4*w*x^3 + (10*I)*a^2*r^2*w*x^3 - 
     12*a^3*r*w*x^4 - (8*I)*a^4*w*x^5)*rn[r, x]*X[r] - 
   2*cM^2*sss*w*((-5*I)*a^2*r^3 + (9*I)*r^5 + 7*a^3*r^2*x + 5*a*r^4*x + 
     (5*I)*a^4*r*x^2 + (15*I)*a^2*r^3*x^2 + a^5*x^3 + 3*a^3*r^2*x^3 - 
     (8*I)*a^4*r*x^4)*Y[x] + 4*a*cM^2*m*w^2*((-9*I)*a^2*r^2 - (18*I)*r^4 - 
     6*a^3*r*x + 8*a*r^3*x - (3*I)*a^4*x^2 - (3*I)*a^2*r^2*x^2 - 
     2*a^3*r*x^3 + I*a^4*x^4)*rn[r, x]*Y[x] + 
   8*a*cM*m*r*w^3*(-4*a^4 + 2*r^4 + (9*I)*a^3*r*x + (6*I)*a*r^3*x - a^4*x^2 - 
     2*a^2*r^2*x^2 - (3*I)*a^3*r*x^3 + a^4*x^4)*rn[r, x]^2*Y[x] + 
   (2*I)*w^2*(9*a^5*m*sss - 12*a^3*cM*m*r*sss + 16*a^3*m*r^2*sss - 
     8*a*cM*m*r^3*sss + 7*a*m*r^4*sss - 3*a^6*sss*w - 7*a^4*r^2*sss*w - 
     5*a^2*r^4*sss*w - r^6*sss*w - 10*a^7*m*w^2 - 24*a^5*m*r^2*w^2 - 
     18*a^3*m*r^4*w^2 - 4*a*m*r^6*w^2 + 2*a^6*sss*w*x^2 + 
     4*a^4*r^2*sss*w*x^2 + 2*a^2*r^4*sss*w*x^2 + 6*a^7*m*w^2*x^2 + 
     12*a^5*m*r^2*w^2*x^2 + 6*a^3*m*r^4*w^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x] + 
   sss*(cM*r^2*sss + 4*a*cM*m*r^2*w + 20*a^4*r*w^2 + 16*a^2*r^3*w^2 - 
     2*r^5*w^2 + (12*I)*a^5*w^2*x + (8*I)*a^3*r^2*w^2*x - (4*I)*a*r^4*w^2*x - 
     a^2*cM*sss*x^2 - 4*a^3*cM*m*w*x^2 - 24*a^4*r*w^2*x^2 - 
     20*a^2*r^3*w^2*x^2 - (16*I)*a^5*w^2*x^3 - (16*I)*a^3*r^2*w^2*x^3 + 
     2*a^4*r*w^2*x^4)*rn[r, x]*X[r]*Y[x] - 
   (2*I)*sss*(a*m*sss - a^2*sss*w - r^2*sss*w + 2*a^3*m*w^2*x^2)*rn[r, x]^2*
    rp[r, x]*X[r]*Y[x] - 8*a^2*cM^2*w^2*(6*a^2*r^2 + 19*r^4 - (4*I)*a^3*r*x + 
     (7*I)*a*r^3*x + 2*a^4*x^2 + 4*a^2*r^2*x^2 - (2*I)*a^3*r*x^3)*Y[x]^2 + 
   4*a^2*w^3*((7*I)*a^4*cM*r + (3*I)*a^2*cM^2*r^2 - (17*I)*a^2*cM*r^3 + 
     (9*I)*cM^2*r^4 - (18*I)*cM*r^5 - 5*a^6*r*w - 13*a^4*r^3*w - 
     11*a^2*r^5*w - 3*r^7*w - a^5*cM*x + 2*a^3*cM^2*r*x + 23*a^3*cM*r^2*x - 
     4*a*cM^2*r^3*x + 22*a*cM*r^4*x - (3*I)*a^7*w*x - (8*I)*a^5*r^2*w*x - 
     (7*I)*a^3*r^4*w*x - (2*I)*a*r^6*w*x + I*a^4*cM^2*x^2 - 
     (3*I)*a^4*cM*r*x^2 + (3*I)*a^2*cM^2*r^2*x^2 + (3*I)*a^2*cM*r^3*x^2 + 
     2*a^6*r*w*x^2 + 4*a^4*r^3*w*x^2 + 2*a^2*r^5*w*x^2 - a^5*cM*x^3 + 
     2*a^3*cM^2*r*x^3 - 3*a^3*cM*r^2*x^3 + I*a^7*w*x^3 + 
     (2*I)*a^5*r^2*w*x^3 + I*a^3*r^4*w*x^3)*rn[r, x]*Y[x]^2 + 
   8*a^2*cM*(a - I*r)*(a + I*r)*r*w^4*(a^2 - r^2 - (3*I)*a*r*x + a^2*x^2)*
    rn[r, x]^2*Y[x]^2 + (4*I)*a^2*(a^2 + r^2)*w^3*(2*cM*r*sss + a^4*w^2 + 
     2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   a^2*sss*(2*r - r*sss - 2*cM*r^2*w^2 + 2*a^2*cM*w^2*x^2)*rn[r, x]*X[r]*
    Y[x]^2, A39[r, x] -> -4*cM*m*(1 + m^2 + 3*m*x + x^2)*
    (I*a^4*m*r + a^3*r^2 + a*r^4 + I*m*r^5 - a^5*m*x + I*a^4*r*x - 
     4*a^3*m*r^2*x + (2*I)*a^2*r^3*x + a*m*r^4*x - I*r^5*x + 
     (2*I)*a^4*m*r*x^2 + 2*a^3*r^2*x^2 + (2*I)*a^2*m*r^3*x^2 - 2*a*r^4*x^2 + 
     2*a^5*m*x^3 - (4*I)*a^4*r*x^3 + 6*a^3*m*r^2*x^3 - (4*I)*a^2*r^3*x^3 - 
     a^5*x^4 - (2*I)*a^4*m*r*x^4 - 5*a^3*r^2*x^4 + (2*I)*a^4*r*x^5)*
    rp[r, x] + 4*m*(a - I*r)*(a + I*r)*w*((-5*I)*a*r - 4*a^2*x - 4*r^2*x + 
     (8*I)*a*r*x^2 + 2*a^2*x^3 + 2*r^2*x^3 - (3*I)*a*r*x^4)*rn[r, x]^2*
    rp[r, x]^2 + 4*m*(I*a^2*m + I*a^2*m^3 + a*r + I*m^3*r^2 - 
     (4*I)*a^3*m^2*w - 2*a^2*m*r*w - (4*I)*a*m^2*r^2*w + (2*I)*a^2*m^2*x + 
     3*a*m*r*x - 3*a*m^3*r*x - I*r^2*x + (2*I)*m^2*r^2*x - (5*I)*a^3*m*w*x + 
     2*a^2*m^2*r*w*x - (3*I)*a*m*r^2*w*x + 2*m^2*r^3*w*x - 
     (3*I)*a^2*m^3*x^2 + a*r*x^2 - a*m^2*r*x^2 - (2*I)*m*r^2*x^2 + 
     (6*I)*a^3*m^2*w*x^2 + a^2*m*r*w*x^2 + (6*I)*a*m^2*r^2*w*x^2 - 
     m*r^3*w*x^2 - I*a^2*m^2*x^3 - I*r^2*x^3 + (4*I)*a^3*m*w*x^3 + 
     (2*I)*a*m*r^2*w*x^3)*rn[r, x]^3*rp[r, x]^2 - 
   4*m^4*(a*m - 3*a^2*w - r^2*w + 2*a^2*w*x^2)*rn[r, x]^3*rp[r, x]^3 + 
   (4*I)*m^2*rn[r, x]^4*rp[r, x]^3 + 2*cM*(I*a^4*r^2*sss + a^3*m*r^3*sss + 
     I*a^2*r^4*sss + a*m*r^5*sss + (2*I)*r^6*sss + (6*I)*a^5*m*r^2*w + 
     4*a^4*r^3*w + 8*a^4*m^2*r^3*w + (6*I)*a^3*m*r^4*w + 6*a^2*r^5*w + 
     6*a^2*m^2*r^5*w + (12*I)*a*m*r^6*w + 6*r^7*w + 6*m^2*r^7*w + 
     (7*I)*a^4*m*r^2*sss*x + (9*I)*a^2*m*r^4*sss*x + (4*I)*m*r^6*sss*x - 
     24*a^6*m*r*w*x + (24*I)*a^5*r^2*w*x + (36*I)*a^5*m^2*r^2*w*x - 
     36*a^4*m*r^3*w*x + (32*I)*a^3*r^4*w*x + (46*I)*a^3*m^2*r^4*w*x + 
     2*a^2*m*r^5*w*x + (8*I)*a*r^6*w*x + (22*I)*a*m^2*r^6*w*x + 
     18*m*r^7*w*x - I*a^6*sss*x^2 - 5*a^5*m*r*sss*x^2 + 
     (3*I)*a^4*r^2*sss*x^2 - 8*a^3*m*r^3*sss*x^2 + (10*I)*a^2*r^4*sss*x^2 - 
     a*m*r^5*sss*x^2 - (6*I)*a^7*m*w*x^2 - 12*a^6*r*w*x^2 - 
     36*a^6*m^2*r*w*x^2 + (34*I)*a^5*m*r^2*w*x^2 - 8*a^4*r^3*w*x^2 - 
     80*a^4*m^2*r^3*w*x^2 + (80*I)*a^3*m*r^4*w*x^2 + 30*a^2*r^5*w*x^2 - 
     40*a^2*m^2*r^5*w*x^2 + (12*I)*a*m*r^6*w*x^2 + 6*r^7*w*x^2 - 
     (3*I)*a^6*m*sss*x^3 - (10*I)*a^4*m*r^2*sss*x^3 - 
     (3*I)*a^2*m*r^4*sss*x^3 - (8*I)*a^7*w*x^3 - (16*I)*a^7*m^2*w*x^3 - 
     20*a^6*m*r*w*x^3 - (32*I)*a^5*r^2*w*x^3 - (52*I)*a^5*m^2*r^2*w*x^3 - 
     20*a^4*m*r^3*w*x^3 - (24*I)*a^3*r^4*w*x^3 - (12*I)*a^3*m^2*r^4*w*x^3 + 
     8*a^2*m*r^5*w*x^3 + 3*a^5*m*r*sss*x^4 - (3*I)*a^4*r^2*sss*x^4 + 
     7*a^3*m*r^3*sss*x^4 - (9*I)*a^2*r^4*sss*x^4 - (8*I)*a^7*m*w*x^4 + 
     2*a^6*r*w*x^4 + 2*a^6*m^2*r*w*x^4 - (42*I)*a^5*m*r^2*w*x^4 + 
     22*a^4*r^3*w*x^4 - 14*a^4*m^2*r^3*w*x^4 - (54*I)*a^3*m*r^4*w*x^4 - 
     8*a^2*r^5*w*x^4 + I*a^6*m*sss*x^5 + (3*I)*a^4*m*r^2*sss*x^5 + 
     (6*I)*a^7*m^2*w*x^5 + 18*a^6*m*r*w*x^5 + (18*I)*a^5*m^2*r^2*w*x^5 + 
     22*a^4*m*r^3*w*x^5 - I*a^6*sss*x^6 + 2*a^5*m*r*sss*x^6 - 
     (3*I)*a^4*r^2*sss*x^6 - (2*I)*a^7*m*w*x^6 + 14*a^6*r*w*x^6 - 
     12*a^6*m^2*r*w*x^6 - (6*I)*a^5*m*r^2*w*x^6 + 2*a^4*r^3*w*x^6)*Y[x] + 
   2*cM*m*(2*a^3*cM*r + 2*a^3*cM*m^2*r + (2*I)*a^4*m*r*sss + 
     I*a^2*m*r^3*sss + (3*I)*m*r^5*sss + (8*I)*a^5*m^2*r*w + 
     (4*I)*a^3*m^2*r^3*w + (12*I)*a*m^2*r^5*w + (2*I)*a^4*cM*x + 
     (2*I)*a^4*cM*m^2*x + 6*a^3*cM*m*r*x + (8*I)*a^2*cM*r^2*x + 
     (8*I)*a^2*cM*m^2*r^2*x - 2*a^5*m*sss*x - 7*a^3*m*r^2*sss*x + 
     3*a*m*r^4*sss*x - 8*a^6*m^2*w*x - 32*a^4*m^2*r^2*w*x - 
     4*a^2*m^2*r^4*w*x + (6*I)*a^4*cM*m*x^2 + 8*a^3*cM*r*x^2 + 
     6*a^3*cM*m^2*r*x^2 + (24*I)*a^2*cM*m*r^2*x^2 + (3*I)*a^4*m*r*sss*x^2 + 
     (3*I)*a^2*m*r^3*sss*x^2 + (16*I)*a^5*m^2*r*w*x^2 + 
     (28*I)*a^3*m^2*r^3*w*x^2 - (2*I)*a^4*cM*m^2*x^3 + 18*a^3*cM*m*r*x^3 + 
     (8*I)*a^2*cM*r^2*x^3 + 3*a^5*m*sss*x^3 + 11*a^3*m*r^2*sss*x^3 + 
     12*a^6*m^2*w*x^3 + 32*a^4*m^2*r^2*w*x^3 - (6*I)*a^4*cM*m*x^4 + 
     6*a^3*cM*r*x^4 - (4*I)*a^4*m*r*sss*x^4 - (4*I)*a^5*m^2*r*w*x^4 - 
     (2*I)*a^4*cM*x^5)*rp[r, x]*Y[x] + 4*(a - I*r)*(a + I*r)*w^2*
    ((3*I)*a^4*r + (5*I)*a^2*r^3 + I*r^5 - 3*a^5*x + 3*a^3*r^2*x + 
     2*a*r^4*x - (18*I)*a^4*r*x^2 - (19*I)*a^2*r^3*x^2 - (3*I)*r^5*x^2 - 
     2*a^5*x^3 - 10*a^3*r^2*x^3 - 2*a*r^4*x^3 + (11*I)*a^4*r*x^4 + 
     (6*I)*a^2*r^3*x^4 + a^5*x^5 + 3*a^3*r^2*x^5 - (2*I)*a^4*r*x^6)*
    rp[r, x]^2*Y[x] + 4*m*(a - I*r)*(a + I*r)*sss*w*
    ((3*I)*a*r + a^2*x + r^2*x - (3*I)*a*r*x^2)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   2*m*((-2*I)*a^2*m*sss - a*r*sss - (2*I)*m*r^2*sss + (12*I)*a^4*m*w^2 + 
     (12*I)*a^2*m*r^2*w^2 - (2*I)*a^2*sss*x - I*r^2*sss*x + 
     12*a^3*m*r*w^2*x + 12*a*m*r^3*w^2*x)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   4*m*w^2*(4*a^3*r + 3*a*r^3 - (10*I)*a^4*x - (12*I)*a^2*r^2*x - 
     (3*I)*r^4*x + a^3*r*x^2 + 2*a*r^3*x^2 + (2*I)*a^4*x^3 + I*a^2*r^2*x^3)*
    rn[r, x]^2*rp[r, x]^3*Y[x] + 2*(a*m^3*sss - 4*a^2*w - 4*r^2*w + 
     2*a^2*sss*w - a^2*m^2*sss*w + 2*r^2*sss*w - m^2*r^2*sss*w - 
     6*a^3*m^3*w^2 - 4*a*m^3*r^2*w^2 + 2*a^3*m^3*w^2*x^2)*rn[r, x]^3*
    rp[r, x]^3*Y[x] + 4*m^2*(a - I*r)*((-I)*a + r)*w^2*rn[r, x]^4*rp[r, x]^3*
    Y[x] + 2*cM*(-(a^3*cM*m*r^2*sss) - (2*I)*a^2*cM*m^2*r^3*sss - 
     2*a^4*cM*r^2*w - 6*a^4*cM*m^2*r^2*w - (4*I)*a^3*cM*m*r^3*w - 
     6*a^2*cM*r^4*w - 6*a^2*cM*m^2*r^4*w - (4*I)*a^6*r^2*w^2 - 
     10*a^5*m*r^3*w^2 - (12*I)*a^4*r^4*w^2 + 2*a^3*m*r^5*w^2 - 
     (18*I)*a^2*r^6*w^2 - (6*I)*r^8*w^2 - (4*I)*a^4*cM*m*r*sss*x - 
     (14*I)*a^2*cM*m*r^3*sss*x - (16*I)*a^5*cM*r*w*x - 
     (12*I)*a^5*cM*m^2*r*w*x - 6*a^4*cM*m*r^2*w*x - (48*I)*a^3*cM*r^3*w*x - 
     (32*I)*a^3*cM*m^2*r^3*w*x - 18*a^2*cM*m*r^4*w*x + 20*a^7*r*w^2*x - 
     (42*I)*a^6*m*r^2*w^2*x + 76*a^5*r^3*w^2*x - (50*I)*a^4*m*r^4*w^2*x + 
     72*a^3*r^5*w^2*x - (4*I)*a^2*m*r^6*w^2*x + 24*a*r^7*w^2*x + 
     a^5*cM*m*sss*x^2 + (2*I)*a^4*cM*m^2*r*sss*x^2 + a^3*cM*m*r^2*sss*x^2 - 
     (10*I)*a^2*cM*r^3*sss*x^2 + 2*a^6*cM*w*x^2 + 6*a^6*cM*m^2*w*x^2 - 
     (12*I)*a^5*cM*m*r*w*x^2 + 4*a^4*cM*r^2*w*x^2 + 10*a^4*cM*m^2*r^2*w*x^2 - 
     (52*I)*a^3*cM*m*r^3*w*x^2 - 6*a^2*cM*r^4*w*x^2 + (4*I)*a^8*w^2*x^2 + 
     30*a^7*m*r*w^2*x^2 + (24*I)*a^6*r^2*w^2*x^2 + 72*a^5*m*r^3*w^2*x^2 + 
     (12*I)*a^4*r^4*w^2*x^2 + 14*a^3*m*r^5*w^2*x^2 + (8*I)*a^2*r^6*w^2*x^2 + 
     (2*I)*a^4*cM*m*r*sss*x^3 + 6*a^6*cM*m*w*x^3 - (4*I)*a^5*cM*m^2*r*w*x^3 + 
     18*a^4*cM*m*r^2*w*x^3 + (14*I)*a^8*m*w^2*x^3 - 8*a^7*r*w^2*x^3 + 
     (64*I)*a^6*m*r^2*w^2*x^3 - 40*a^5*r^3*w^2*x^3 + 
     (58*I)*a^4*m*r^4*w^2*x^3 - 16*a^3*r^5*w^2*x^3 - a^5*cM*m*sss*x^4 - 
     (2*I)*a^4*cM*r*sss*x^4 + 2*a^6*cM*w*x^4 - 4*a^6*cM*m^2*w*x^4 + 
     (4*I)*a^5*cM*m*r*w*x^4 + 6*a^4*cM*r^2*w*x^4 - (8*I)*a^8*w^2*x^4 - 
     10*a^7*m*r*w^2*x^4 - (30*I)*a^6*r^2*w^2*x^4 - 30*a^5*m*r^3*w^2*x^4 - 
     (2*I)*a^4*r^4*w^2*x^4 + (2*I)*a^8*m*w^2*x^5 - 4*a^7*r*w^2*x^5 + 
     (6*I)*a^6*m*r^2*w^2*x^5 + 4*a^5*r^3*w^2*x^5 + (4*I)*a^8*w^2*x^6 - 
     4*a^7*m*r*w^2*x^6 + (12*I)*a^6*r^2*w^2*x^6)*Y[x]^2 - 
   2*cM*w*((4*I)*a^5*m*r*sss + 2*a^4*r^2*sss + (4*I)*a^3*m*r^3*sss + 
     3*a^2*r^4*sss + (8*I)*a*m*r^5*sss + 3*r^6*sss + (12*I)*a^6*m^2*r*w + 
     (12*I)*a^4*m^2*r^3*w + (20*I)*a^2*m^2*r^5*w - 4*a^6*m*sss*x + 
     (4*I)*a^5*r*sss*x - 16*a^4*m*r^2*sss*x + (5*I)*a^3*r^3*sss*x - 
     4*a^2*m*r^4*sss*x - I*a*r^5*sss*x - 12*a^7*m^2*w*x - 
     48*a^5*m^2*r^2*w*x - 20*a^3*m^2*r^4*w*x - 2*a^6*sss*x^2 + 
     (8*I)*a^5*m*r*sss*x^2 - 9*a^4*r^2*sss*x^2 + (16*I)*a^3*m*r^3*sss*x^2 - 
     5*a^2*r^4*sss*x^2 + (24*I)*a^6*m^2*r*w*x^2 + (48*I)*a^4*m^2*r^3*w*x^2 + 
     4*a^6*m*sss*x^3 + I*a^5*r*sss*x^3 + 12*a^4*m*r^2*sss*x^3 - 
     I*a^3*r^3*sss*x^3 + 12*a^7*m^2*w*x^3 + 28*a^5*m^2*r^2*w*x^3 + 
     (4*I)*a^6*m^2*r*w*x^4)*rp[r, x]*Y[x]^2 - (4*I)*a^2*cM^2*r*sss*rn[r, x]*
    rp[r, x]*Y[x]^2 + 2*(a - I*r)*(a + I*r)*((-I)*r*sss - 10*a^2*r^2*w^3 - 
     6*r^4*w^3 - (10*I)*a^3*r*w^3*x - (8*I)*a*r^3*w^3*x + 4*a^4*w^3*x^2 + 
     8*a^2*r^2*w^3*x^2 + (2*I)*a^3*r*w^3*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 + 
   2*(a - I*r)*((-I)*a + r)*w^2*(2*a^2*sss + r^2*sss + 8*a^3*m*w - 
     I*a*r*sss*x - (10*I)*a^2*m*r*w*x + 2*a^3*m*w*x^2)*rn[r, x]^3*rp[r, x]^2*
    Y[x]^2 + 4*a^2*m^2*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^3*Y[x]^2 + 
   I*r*sss^2*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 + 
   2*a^2*cM*w*(a^2*cM*r^2*sss + (4*I)*a*cM*m*r^3*sss + 3*cM*r^4*sss + 
     6*a^3*cM*m*r^2*w + (4*I)*a^2*cM*r^3*w + 12*a*cM*m*r^4*w + 
     4*a^4*r^3*w^2 - 6*a^2*r^5*w^2 - 6*r^7*w^2 + (4*I)*a^3*cM*r*sss*x + 
     (12*I)*a*cM*r^3*sss*x + (12*I)*a^4*cM*m*r*w*x + 
     (40*I)*a^2*cM*m*r^3*w*x + (16*I)*a^5*r^2*w^2*x + (10*I)*a^3*r^4*w^2*x - 
     (2*I)*a*r^6*w^2*x - a^4*cM*sss*x^2 - (4*I)*a^3*cM*m*r*sss*x^2 - 
     3*a^2*cM*r^2*sss*x^2 - 6*a^5*cM*m*w*x^2 - 14*a^3*cM*m*r^2*w*x^2 + 
     (4*I)*a^2*cM*r^3*w*x^2 - 8*a^6*r*w^2*x^2 - 16*a^4*r^3*w^2*x^2 - 
     (4*I)*a^4*cM*m*r*w*x^3 - (4*I)*a^7*w^2*x^3 - (28*I)*a^5*r^2*w^2*x^3 - 
     (16*I)*a^3*r^4*w^2*x^3 + 2*a^5*cM*m*w*x^4 + (8*I)*a^4*cM*r*w*x^4 + 
     14*a^6*r*w^2*x^4 + 18*a^4*r^3*w^2*x^4 + (2*I)*a^7*w^2*x^5 + 
     (6*I)*a^5*r^2*w^2*x^5)*Y[x]^3 + 2*a^2*cM*w^2*
    ((2*I)*a^4*r*sss + (3*I)*a^2*r^3*sss + (3*I)*r^5*sss + (8*I)*a^5*m*r*w + 
     (12*I)*a^3*m*r^3*w + (12*I)*a*m*r^5*w - 2*a^5*sss*x - 9*a^3*r^2*sss*x - 
     5*a*r^4*sss*x - 8*a^6*m*w*x - 32*a^4*m*r^2*w*x - 20*a^2*m*r^4*w*x + 
     (5*I)*a^4*r*sss*x^2 + (7*I)*a^2*r^3*sss*x^2 + (16*I)*a^5*m*r*w*x^2 + 
     (28*I)*a^3*m*r^3*w*x^2 + a^5*sss*x^3 + 3*a^3*r^2*sss*x^3 + 
     4*a^6*m*w*x^3 + 8*a^4*m*r^2*w*x^3 + (4*I)*a^5*m*r*w*x^4)*rp[r, x]*
    Y[x]^3 + (4*I)*a^2*(a - I*r)^2*(a + I*r)^2*w^4*rn[r, x]^3*rp[r, x]^2*
    Y[x]^3 + I*a^2*cM*sss^2*(-r + a*x)*(r + a*x)*X[r]*Y[x]^3 + 
   4*a^4*cM^2*w^2*((-I)*r^3*sss - a^2*r^2*w - 3*r^4*w - (2*I)*a^3*r*w*x - 
     (8*I)*a*r^3*w*x + I*a^2*r*sss*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2 + 
     (2*I)*a^3*r*w*x^3)*Y[x]^4 + 4*a^4*cM*(a - I*r)*(a + I*r)*w^4*
    ((-I)*a^2*r - I*r^3 + a^3*x + 3*a*r^2*x - (2*I)*a^2*r*x^2)*rp[r, x]*
    Y[x]^4, A40[r, x] -> 4*cM*m*((4*I)*a^5*m^2*r - 5*a^4*m*r^2 - I*a^3*r^3 - 
     I*a^3*m^2*r^3 - 4*a^2*m*r^4 - I*a*r^5 + (3*I)*a*m^2*r^5 - m*r^6 - 
     4*a^6*m^2*x - (8*I)*a^5*m*r*x + 4*a^4*r^2*x - 13*a^4*m^2*r^2*x - 
     (9*I)*a^3*m*r^3*x + 5*a^2*r^4*x + 5*a^2*m^2*r^4*x + (5*I)*a*m*r^5*x - 
     r^6*x + 2*m^2*r^6*x + 3*a^6*m*x^2 + (3*I)*a^5*r*x^2 + 
     (3*I)*a^5*m^2*r*x^2 + 5*a^4*m*r^2*x^2 + (3*I)*a^3*r^3*x^2 + 
     (16*I)*a^3*m^2*r^3*x^2 + 4*a^2*m*r^4*x^2 - (2*I)*a*r^5*x^2 - 
     (7*I)*a*m^2*r^5*x^2 + 2*m*r^6*x^2 + 15*a^6*m^2*x^3 + 
     (23*I)*a^5*m*r*x^3 - 2*a^4*r^2*x^3 + 52*a^4*m^2*r^2*x^3 + 
     (32*I)*a^3*m*r^3*x^3 - 13*a^2*r^4*x^3 - 3*a^2*m^2*r^4*x^3 - 
     (7*I)*a*m*r^5*x^3 - r^6*x^3 - 7*a^6*m*x^4 - (16*I)*a^5*r*x^4 - 
     (23*I)*a^5*m^2*r*x^4 + 8*a^4*m*r^2*x^4 - (19*I)*a^3*r^3*x^4 - 
     (23*I)*a^3*m^2*r^3*x^4 + a^2*m*r^4*x^4 + (7*I)*a*r^5*x^4 - 3*a^6*x^5 - 
     13*a^6*m^2*x^5 - (21*I)*a^5*m*r*x^5 - 27*a^4*r^2*x^5 - 
     41*a^4*m^2*r^2*x^5 - (27*I)*a^3*m*r^3*x^5 + 6*a^2*r^4*x^5 + 
     3*a^6*m*x^6 + (27*I)*a^5*r*x^6 + (12*I)*a^5*m^2*r*x^6 - 
     9*a^4*m*r^2*x^6 + (25*I)*a^3*r^3*x^6 + 5*a^6*x^7 + (4*I)*a^5*m*r*x^7 + 
     27*a^4*r^2*x^7 - (10*I)*a^5*r*x^8)*rp[r, x] + 
   4*cM*m^4*(-(a^4*r) - r^5 - I*a^5*x - (4*I)*a^3*r^2*x + I*a*r^4*x - 
     2*a^4*r*x^2 - 2*a^2*r^3*x^2 + (2*I)*a^5*x^3 + (6*I)*a^3*r^2*x^3 + 
     2*a^4*r*x^4)*rn[r, x]*rp[r, x] + 
   4*m*((-4*I)*a^3*m^2 + 5*a^2*m*r - 3*a^2*m^3*r + I*a*r^2 - 
     (4*I)*a*m^2*r^2 + m*r^3 + m^3*r^3 + (12*I)*a^4*m*w - 13*a^3*r*w + 
     4*a^3*m^2*r*w + (10*I)*a^2*m*r^2*w - 9*a*r^3*w + (3*I)*a^3*m*x - 
     (5*I)*a^3*m^3*x - 3*a^2*r*x + 2*a^2*m^2*r*x - (4*I)*a*m*r^2*x + 
     (2*I)*a*m^3*r^2*x + r^3*x - 2*m^2*r^3*x - (4*I)*a^4*w*x + 
     (12*I)*a^4*m^2*w*x + 3*a^3*m*r*w*x + (4*I)*a^2*r^2*w*x + 
     (6*I)*a^2*m^2*r^2*w*x + 3*a*m*r^3*w*x + (4*I)*r^4*w*x - 
     (2*I)*m^2*r^4*w*x + (10*I)*a^3*m^2*x^2 - 6*a^2*m*r*x^2 + 
     4*a^2*m^3*r*x^2 + (4*I)*a*r^2*x^2 + (5*I)*a*m^2*r^2*x^2 - 2*m*r^3*x^2 - 
     (29*I)*a^4*m*w*x^2 + 20*a^3*r*w*x^2 - 8*a^3*m^2*r*w*x^2 - 
     (26*I)*a^2*m*r^2*w*x^2 + 12*a*r^3*w*x^2 - I*m*r^4*w*x^2 - 
     (5*I)*a^3*m*x^3 + (7*I)*a^3*m^3*x^3 + 5*a^2*r*x^3 - 4*a^2*m^2*r*x^3 + 
     (2*I)*a*m*r^2*x^3 + r^3*x^3 + (10*I)*a^4*w*x^3 - (18*I)*a^4*m^2*w*x^3 - 
     3*a^3*m*r*w*x^3 - (10*I)*a^2*m^2*r^2*w*x^3 - 3*a*m*r^3*w*x^3 - 
     (2*I)*r^4*w*x^3 - (5*I)*a^3*m^2*x^4 - (5*I)*a*r^2*x^4 + 
     (16*I)*a^4*m*w*x^4 - 7*a^3*r*w*x^4 + 4*a^3*m^2*r*w*x^4 + 
     (14*I)*a^2*m*r^2*w*x^4 - 3*a*r^3*w*x^4 - (4*I)*a^4*w*x^5 + 
     (4*I)*a^4*m^2*w*x^5)*rn[r, x]^3*rp[r, x]^2 - 
   (4*I)*m^4*(a*m - 3*a^2*w - r^2*w + 2*a^2*w*x^2)*rn[r, x]^4*rp[r, x]^3 + 
   2*cM*((-4*I)*a^5*m*r^2*sss + a^4*r^3*sss - (3*I)*a^3*m*r^4*sss + 
     a^2*r^5*sss - (7*I)*a*m*r^6*sss + 2*r^7*sss - (8*I)*a^6*r^2*w - 
     (24*I)*a^6*m^2*r^2*w + 30*a^5*m*r^3*w - (4*I)*a^4*r^4*w - 
     (8*I)*a^4*m^2*r^4*w + 22*a^3*m*r^5*w - (10*I)*a^2*r^6*w - 
     (34*I)*a^2*m^2*r^6*w + 36*a*m*r^7*w + (6*I)*r^8*w + (6*I)*m^2*r^8*w + 
     8*a^6*m*r*sss*x + (11*I)*a^5*r^2*sss*x + 10*a^4*m*r^3*sss*x + 
     (15*I)*a^3*r^4*sss*x - 8*a^2*m*r^5*sss*x + (2*I)*a*r^6*sss*x - 
     4*m*r^7*sss*x + 16*a^7*r*w*x + 48*a^7*m^2*r*w*x + 
     (114*I)*a^6*m*r^2*w*x - 20*a^5*r^3*w*x + 84*a^5*m^2*r^3*w*x + 
     (158*I)*a^4*m*r^4*w*x - 82*a^3*r^5*w*x + 24*a^3*m^2*r^5*w*x + 
     (18*I)*a^2*m*r^6*w*x - 26*a*r^7*w*x - 16*a*m^2*r^7*w*x - 
     (18*I)*m*r^8*w*x + (4*I)*a^7*m*sss*x^2 - a^6*r*sss*x^2 + 
     (14*I)*a^5*m*r^2*sss*x^2 + 3*a^4*r^3*sss*x^2 - (7*I)*a^3*m*r^4*sss*x^2 + 
     10*a^2*r^5*sss*x^2 + (11*I)*a*m*r^6*sss*x^2 + (8*I)*a^8*w*x^2 + 
     (24*I)*a^8*m^2*w*x^2 - 54*a^7*m*r*w*x^2 - (4*I)*a^6*r^2*w*x^2 + 
     (72*I)*a^6*m^2*r^2*w*x^2 - 114*a^5*m*r^3*w*x^2 - (48*I)*a^4*r^4*w*x^2 - 
     (90*I)*a^4*m^2*r^4*w*x^2 + 38*a^3*m*r^5*w*x^2 + (54*I)*a^2*r^6*w*x^2 + 
     (22*I)*a^2*m^2*r^6*w*x^2 - 30*a*m*r^7*w*x^2 + (6*I)*r^8*w*x^2 - 
     (3*I)*a^7*sss*x^3 - 10*a^6*m*r*sss*x^3 - (31*I)*a^5*r^2*sss*x^3 - 
     30*a^4*m*r^3*sss*x^3 - (38*I)*a^3*r^4*sss*x^3 + 2*a^2*m*r^5*sss*x^3 - 
     (4*I)*a*r^6*sss*x^3 - (26*I)*a^8*m*w*x^3 - 4*a^7*r*w*x^3 - 
     52*a^7*m^2*r*w*x^3 - (238*I)*a^6*m*r^2*w*x^3 + 8*a^5*r^3*w*x^3 - 
     124*a^5*m^2*r^3*w*x^3 - (284*I)*a^4*m*r^4*w*x^3 + 110*a^3*r^5*w*x^3 - 
     92*a^3*m^2*r^5*w*x^3 - (52*I)*a^2*m*r^6*w*x^3 + 30*a*r^7*w*x^3 - 
     (11*I)*a^7*m*sss*x^4 - (27*I)*a^5*m*r^2*sss*x^4 - 3*a^4*r^3*sss*x^4 + 
     (16*I)*a^3*m*r^4*sss*x^4 - 9*a^2*r^5*sss*x^4 - (16*I)*a^8*w*x^4 - 
     (72*I)*a^8*m^2*w*x^4 + 100*a^7*m*r*w*x^4 + (18*I)*a^6*r^2*w*x^4 - 
     (178*I)*a^6*m^2*r^2*w*x^4 + 186*a^5*m*r^3*w*x^4 + 
     (150*I)*a^4*r^4*w*x^4 + (46*I)*a^4*m^2*r^4*w*x^4 - 38*a^3*m*r^5*w*x^4 - 
     (8*I)*a^2*r^6*w*x^4 + (4*I)*a^7*sss*x^5 - 6*a^6*m*r*sss*x^5 + 
     (19*I)*a^5*r^2*sss*x^5 + 20*a^4*m*r^3*sss*x^5 + (21*I)*a^3*r^4*sss*x^5 + 
     (40*I)*a^8*m*w*x^5 - 54*a^7*r*w*x^5 - 20*a^7*m^2*r*w*x^5 + 
     (152*I)*a^6*m*r^2*w*x^5 + 14*a^5*r^3*w*x^5 - 48*a^5*m^2*r^3*w*x^5 + 
     (128*I)*a^4*m*r^4*w*x^5 - 8*a^3*r^5*w*x^5 + (5*I)*a^7*m*sss*x^6 - 
     a^6*r*sss*x^6 + (17*I)*a^5*m*r^2*sss*x^6 - 3*a^4*r^3*sss*x^6 + 
     (8*I)*a^8*w*x^6 + (38*I)*a^8*m^2*w*x^6 - 36*a^7*m*r*w*x^6 + 
     (14*I)*a^6*r^2*w*x^6 + (86*I)*a^6*m^2*r^2*w*x^6 - 76*a^5*m*r^3*w*x^6 - 
     (70*I)*a^4*r^4*w*x^6 + I*a^7*sss*x^7 + 10*a^6*m*r*sss*x^7 + 
     (3*I)*a^5*r^2*sss*x^7 + (2*I)*a^8*m*w*x^7 + 54*a^7*r*w*x^7 - 
     12*a^7*m^2*r*w*x^7 + (6*I)*a^6*m*r^2*w*x^7 + 26*a^5*r^3*w*x^7 - 
     (8*I)*a^8*w*x^8 - (24*I)*a^6*r^2*w*x^8)*Y[x] + 
   4*a^2*cM^2*m*((-4*I)*a*m + r + (3*I)*a*x - 3*m*r*x + (7*I)*a*m*x^2 + 
     r*x^2 - (5*I)*a*x^3)*(I*a*r - a^2*x - 4*r^2*x + (3*I)*a*r*x^2 + a^2*x^3)*
    rp[r, x]*Y[x] + 2*cM*m^2*((2*I)*a^3*cM*m*r + 2*a^4*r*sss + a^2*r^3*sss + 
     3*r^5*sss + 8*a^5*m*r*w + 4*a^3*m*r^3*w + 12*a*m*r^5*w - 2*a^4*cM*m*x - 
     8*a^2*cM*m*r^2*x + (2*I)*a^5*sss*x + (7*I)*a^3*r^2*sss*x - 
     (3*I)*a*r^4*sss*x + (8*I)*a^6*m*w*x + (32*I)*a^4*m*r^2*w*x + 
     (4*I)*a^2*m*r^4*w*x + (6*I)*a^3*cM*m*r*x^2 + 3*a^4*r*sss*x^2 + 
     3*a^2*r^3*sss*x^2 + 16*a^5*m*r*w*x^2 + 28*a^3*m*r^3*w*x^2 + 
     2*a^4*cM*m*x^3 - (3*I)*a^5*sss*x^3 - (11*I)*a^3*r^2*sss*x^3 - 
     (12*I)*a^6*m*w*x^3 - (32*I)*a^4*m*r^2*w*x^3 - 4*a^4*r*sss*x^4 - 
     4*a^5*m*r*w*x^4)*rn[r, x]*rp[r, x]*Y[x] + 4*(a - I*r)*((-I)*a + r)*w^2*
    ((-9*I)*a^4*r + I*a^2*r^3 + I*r^5 + 9*a^5*x + 23*a^3*r^2*x + 6*a*r^4*x + 
     (14*I)*a^4*r*x^2 - (7*I)*a^2*r^3*x^2 - (3*I)*r^5*x^2 - 18*a^5*x^3 - 
     38*a^3*r^2*x^3 - 6*a*r^4*x^3 - (13*I)*a^4*r*x^4 - (2*I)*a^2*r^3*x^4 + 
     5*a^5*x^5 + 11*a^3*r^2*x^5 + (2*I)*a^4*r*x^6)*rn[r, x]*rp[r, x]^2*Y[x] + 
   2*((4*I)*a^3*m*sss + (3*I)*a*m*r^2*sss + (8*I)*a^4*w + (4*I)*a^2*r^2*w - 
     (4*I)*r^4*w - (4*I)*a^4*sss*w + 6*a^3*m*r*sss*w - (2*I)*a^2*r^2*sss*w + 
     6*a*m*r^3*sss*w + (2*I)*r^4*sss*w - (24*I)*a^5*m*w^2 + 4*a^4*m^2*r*w^2 - 
     (8*I)*a^3*m*r^2*w^2 + 2*a^2*m^2*r^3*w^2 + (14*I)*a*m*r^4*w^2 - 
     2*m^2*r^5*w^2 + a^2*m*r*sss*x + m*r^3*sss*x + 8*a^3*r*w*x + 
     8*a*r^3*w*x - (2*I)*a^4*m*sss*w*x - 4*a^3*r*sss*w*x - 
     (4*I)*a^2*m*r^2*sss*w*x - 4*a*r^3*sss*w*x - (2*I)*m*r^4*sss*w*x - 
     (20*I)*a^5*m^2*w^2*x - 28*a^4*m*r*w^2*x - (30*I)*a^3*m^2*r^2*w^2*x - 
     22*a^2*m*r^3*w^2*x - (10*I)*a*m^2*r^4*w^2*x + 6*m*r^5*w^2*x - 
     (6*I)*a^3*m*sss*x^2 - (5*I)*a*m*r^2*sss*x^2 - (12*I)*a^4*w*x^2 - 
     (12*I)*a^2*r^2*w*x^2 + (6*I)*a^4*sss*w*x^2 - 6*a^3*m*r*sss*w*x^2 + 
     (6*I)*a^2*r^2*sss*w*x^2 - 6*a*m*r^3*sss*w*x^2 + (36*I)*a^5*m*w^2*x^2 - 
     6*a^4*m^2*r*w^2*x^2 + (34*I)*a^3*m*r^2*w^2*x^2 - 6*a^2*m^2*r^3*w^2*x^2 + 
     (2*I)*a*m*r^4*w^2*x^2 - 8*a^3*r*w*x^3 - 8*a*r^3*w*x^3 + 
     4*a^3*r*sss*w*x^3 + 4*a*r^3*sss*w*x^3 + (10*I)*a^5*m^2*w^2*x^3 + 
     34*a^4*m*r*w^2*x^3 + (10*I)*a^3*m^2*r^2*w^2*x^3 + 34*a^2*m*r^3*w^2*x^3 + 
     (4*I)*a^5*m*w^2*x^4 + (6*I)*a^3*m*r^2*w^2*x^4)*rn[r, x]^3*rp[r, x]^2*
    Y[x] - 4*m^2*(a - I*r)*(a + I*r)*sss*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   (2*I)*m^2*(a*m*sss - a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 4*a*m*r^2*w^2 + 
     2*a^3*m*w^2*x^2)*rn[r, x]^4*rp[r, x]^3*Y[x] + 
   2*cM*((7*I)*a^3*cM*m*r^3*sss - 2*a^2*cM*r^4*sss - 16*a^5*cM*m*r^2*w + 
     (14*I)*a^4*cM*r^3*w - 28*a^3*cM*m*r^4*w - (6*I)*a^2*cM*r^5*w + 
     (24*I)*a^7*m*r^2*w^2 - 20*a^6*r^3*w^2 + (22*I)*a^5*m*r^4*w^2 + 
     12*a^4*r^5*w^2 + (42*I)*a^3*m*r^6*w^2 + 6*a^2*r^7*w^2 - 6*r^9*w^2 - 
     (8*I)*a^5*cM*r*sss*x + 3*a^4*cM*m*r^2*sss*x - (22*I)*a^3*cM*r^3*sss*x + 
     14*a^2*cM*m*r^4*sss*x - (32*I)*a^6*cM*m*r*w*x + 22*a^5*cM*r^2*w*x - 
     (86*I)*a^4*cM*m*r^3*w*x + 66*a^3*cM*r^4*w*x + (18*I)*a^2*cM*m*r^5*w*x - 
     48*a^8*m*r*w^2*x - (88*I)*a^7*r^2*w^2*x - 96*a^6*m*r^3*w^2*x - 
     (120*I)*a^5*r^4*w^2*x - 44*a^4*m*r^5*w^2*x - (54*I)*a^3*r^6*w^2*x + 
     4*a^2*m*r^7*w^2*x - (18*I)*a*r^8*w^2*x - (11*I)*a^5*cM*m*r*sss*x^2 - 
     2*a^4*cM*r^2*sss*x^2 - (21*I)*a^3*cM*m*r^3*sss*x^2 - 
     10*a^2*cM*r^4*sss*x^2 + 16*a^7*cM*m*w*x^2 + (2*I)*a^6*cM*r*w*x^2 + 
     42*a^5*cM*m*r^2*w*x^2 + (20*I)*a^4*cM*r^3*w*x^2 - 
     10*a^3*cM*m*r^4*w*x^2 - (6*I)*a^2*cM*r^5*w*x^2 - (24*I)*a^9*m*w^2*x^2 + 
     32*a^8*r*w^2*x^2 - (84*I)*a^7*m*r^2*w^2*x^2 + 76*a^6*r^3*w^2*x^2 + 
     (30*I)*a^5*m*r^4*w^2*x^2 - 52*a^4*r^5*w^2*x^2 - 
     (30*I)*a^3*m*r^6*w^2*x^2 - 40*a^2*r^7*w^2*x^2 + a^6*cM*m*sss*x^3 + 
     (10*I)*a^5*cM*r*sss*x^3 - a^4*cM*m*r^2*sss*x^3 + 
     (34*I)*a^3*cM*r^3*sss*x^3 - 6*a^7*cM*w*x^3 + (38*I)*a^6*cM*m*r*w*x^3 - 
     28*a^5*cM*r^2*w*x^3 + (130*I)*a^4*cM*m*r^3*w*x^3 - 30*a^3*cM*r^4*w*x^3 + 
     (20*I)*a^9*w^2*x^3 + 32*a^8*m*r*w^2*x^3 + (184*I)*a^7*r^2*w^2*x^3 + 
     72*a^6*m*r^3*w^2*x^3 + (156*I)*a^5*r^4*w^2*x^3 + 52*a^4*m*r^5*w^2*x^3 + 
     (8*I)*a^3*r^6*w^2*x^3 + (9*I)*a^5*cM*m*r*sss*x^4 - 
     2*a^4*cM*r^2*sss*x^4 - 30*a^7*cM*m*w*x^4 + (2*I)*a^6*cM*r*w*x^4 - 
     46*a^5*cM*m*r^2*w*x^4 - (74*I)*a^4*cM*r^3*w*x^4 + (54*I)*a^9*m*w^2*x^4 - 
     88*a^8*r*w^2*x^4 + (150*I)*a^7*m*r^2*w^2*x^4 - 158*a^6*r^3*w^2*x^4 - 
     (12*I)*a^5*m*r^4*w^2*x^4 - 18*a^4*r^5*w^2*x^4 - a^6*cM*m*sss*x^5 + 
     (2*I)*a^5*cM*r*sss*x^5 + 10*a^7*cM*w*x^5 - (4*I)*a^6*cM*m*r*w*x^5 + 
     30*a^5*cM*r^2*w*x^5 - (24*I)*a^9*w^2*x^5 + 4*a^8*m*r*w^2*x^5 - 
     (118*I)*a^7*r^2*w^2*x^5 + 28*a^6*m*r^3*w^2*x^5 - 
     (74*I)*a^5*r^4*w^2*x^5 + 8*a^7*cM*m*w*x^6 - (16*I)*a^6*cM*r*w*x^6 - 
     (14*I)*a^9*m*w^2*x^6 + 48*a^8*r*w^2*x^6 - (46*I)*a^7*m*r^2*w^2*x^6 + 
     64*a^6*r^3*w^2*x^6 + (4*I)*a^9*w^2*x^7 + 12*a^8*m*r*w^2*x^7 + 
     (12*I)*a^7*r^2*w^2*x^7)*Y[x]^2 + 4*a^2*cM^2*m^2*
    (-(r^3*sss) - (3*I)*a^2*r^2*w - (3*I)*r^4*w + 6*a^3*r*w*x + 
     16*a*r^3*w*x + a^2*r*sss*x^2 + (3*I)*a^4*w*x^2 + (5*I)*a^2*r^2*w*x^2 + 
     2*a^3*r*w*x^3 - (2*I)*a^4*w*x^4)*rn[r, x]*Y[x]^2 - 
   2*cM*sss*w*((-4*I)*a^6*r - (2*I)*a^4*r^3 - (5*I)*a^2*r^5 + (3*I)*r^7 + 
     4*a^7*x + 18*a^5*r^2*x + 6*a^3*r^4*x + 4*a*r^6*x - (6*I)*a^6*r*x^2 - 
     (20*I)*a^4*r^3*x^2 + (2*I)*a^2*r^5*x^2 - 10*a^7*x^3 - 42*a^5*r^2*x^3 - 
     12*a^3*r^4*x^3 + (13*I)*a^6*r*x^4 + (19*I)*a^4*r^3*x^4 + 4*a^7*x^5 + 
     12*a^5*r^2*x^5)*rp[r, x]*Y[x]^2 + (8*I)*a*cM*m*w*
    (I*a^4*r*sss + I*a^2*r^3*sss + (2*I)*r^5*sss + (3*I)*a^5*m*r*w + 
     (3*I)*a^3*m*r^3*w + (5*I)*a*m*r^5*w - a^5*sss*x - 4*a^3*r^2*sss*x - 
     a*r^4*sss*x - 3*a^6*m*w*x - 12*a^4*m*r^2*w*x - 5*a^2*m*r^4*w*x + 
     (2*I)*a^4*r*sss*x^2 + (4*I)*a^2*r^3*sss*x^2 + (6*I)*a^5*m*r*w*x^2 + 
     (12*I)*a^3*m*r^3*w*x^2 + a^5*sss*x^3 + 3*a^3*r^2*sss*x^3 + 
     3*a^6*m*w*x^3 + 7*a^4*m*r^2*w*x^3 + I*a^5*m*r*w*x^4)*rn[r, x]*rp[r, x]*
    Y[x]^2 + 2*(a - I*r)*((-I)*a + r)*((-I)*r*sss - 8*a^4*w^3 + 
     2*a^2*r^2*w^3 + 6*r^4*w^3 + (10*I)*a^3*r*w^3*x + (8*I)*a*r^3*w^3*x + 
     4*a^4*w^3*x^2 - (2*I)*a^3*r*w^3*x^3)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 
   2*(a - I*r)*(a + I*r)*w^2*(2*a^2*sss + r^2*sss + 8*a^3*m*w - I*a*r*sss*x - 
     (10*I)*a^2*m*r*w*x + 2*a^3*m*w*x^2)*rn[r, x]^4*rp[r, x]^2*Y[x]^2 + 
   4*a^2*m^2*(a + I*r)*(I*a + r)*w^3*rn[r, x]^4*rp[r, x]^3*Y[x]^2 + 
   r*sss^2*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x]^2 + 
   2*a^2*cM*w*((-7*I)*a^2*cM*r^3*sss + (3*I)*cM*r^5*sss + 8*a^4*cM*r^2*w + 
     28*a^2*cM*r^4*w - (8*I)*a^6*r^2*w^2 - (12*I)*a^4*r^4*w^2 - 
     (14*I)*a^2*r^6*w^2 - (6*I)*r^8*w^2 - 3*a^3*cM*r^2*sss*x - 
     9*a*cM*r^4*sss*x + (16*I)*a^5*cM*r*w*x + (60*I)*a^3*cM*r^3*w*x + 
     16*a^7*r*w^2*x + 36*a^5*r^3*w^2*x + 16*a^3*r^5*w^2*x - 4*a*r^7*w^2*x + 
     (11*I)*a^4*cM*r*sss*x^2 + (17*I)*a^2*cM*r^3*sss*x^2 - 8*a^6*cM*w*x^2 - 
     32*a^4*cM*r^2*w*x^2 - 20*a^2*cM*r^4*w*x^2 + (8*I)*a^8*w^2*x^2 + 
     (32*I)*a^6*r^2*w^2*x^2 + (18*I)*a^4*r^4*w^2*x^2 + 
     (6*I)*a^2*r^6*w^2*x^2 - a^5*cM*sss*x^3 - 3*a^3*cM*r^2*sss*x^3 - 
     (32*I)*a^5*cM*r*w*x^3 - (68*I)*a^3*cM*r^3*w*x^3 - 4*a^7*r*w^2*x^3 - 
     20*a^5*r^3*w^2*x^3 - 16*a^3*r^5*w^2*x^3 - (8*I)*a^4*cM*r*sss*x^4 + 
     8*a^6*cM*w*x^4 + 32*a^4*cM*r^2*w*x^4 - (12*I)*a^8*w^2*x^4 - 
     (30*I)*a^6*r^2*w^2*x^4 - (6*I)*a^4*r^4*w^2*x^4 + (8*I)*a^5*cM*r*w*x^5 - 
     4*a^7*r*w^2*x^5 - 4*a^5*r^3*w^2*x^5 + (2*I)*a^8*w^2*x^6 + 
     (6*I)*a^6*r^2*w^2*x^6)*Y[x]^3 + 4*a^3*cM^2*m*w*
    (2*r^3*sss + (3*I)*a^2*r^2*w + (6*I)*r^4*w - 6*a^3*r*w*x - 20*a*r^3*w*x - 
     2*a^2*r*sss*x^2 - (3*I)*a^4*w*x^2 - (7*I)*a^2*r^2*w*x^2 + 
     2*a^3*r*w*x^3 + I*a^4*w*x^4)*rn[r, x]*Y[x]^3 + 
   2*a^2*cM*w^2*(2*a^4*r*sss + 3*a^2*r^3*sss + 3*r^5*sss + 8*a^5*m*r*w + 
     12*a^3*m*r^3*w + 12*a*m*r^5*w + (2*I)*a^5*sss*x + (9*I)*a^3*r^2*sss*x + 
     (5*I)*a*r^4*sss*x + (8*I)*a^6*m*w*x + (32*I)*a^4*m*r^2*w*x + 
     (20*I)*a^2*m*r^4*w*x + 5*a^4*r*sss*x^2 + 7*a^2*r^3*sss*x^2 + 
     16*a^5*m*r*w*x^2 + 28*a^3*m*r^3*w*x^2 - I*a^5*sss*x^3 - 
     (3*I)*a^3*r^2*sss*x^3 - (4*I)*a^6*m*w*x^3 - (8*I)*a^4*m*r^2*w*x^3 + 
     4*a^5*m*r*w*x^4)*rn[r, x]*rp[r, x]*Y[x]^3 + 
   4*a^2*(a - I*r)^2*(a + I*r)^2*w^4*rn[r, x]^4*rp[r, x]^2*Y[x]^3 + 
   a^2*cM*sss^2*(-r + a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x]^3 + 
   4*a^4*cM^2*w^2*(-(r^3*sss) - I*a^2*r^2*w - (3*I)*r^4*w + 2*a^3*r*w*x + 
     8*a*r^3*w*x + a^2*r*sss*x^2 + I*a^4*w*x^2 + (3*I)*a^2*r^2*w*x^2 - 
     2*a^3*r*w*x^3)*rn[r, x]*Y[x]^4 + 4*a^4*cM*(a - I*r)*((-I)*a + r)*w^4*
    ((-I)*a^2*r - I*r^3 + a^3*x + 3*a*r^2*x - (2*I)*a^2*r*x^2)*rn[r, x]*
    rp[r, x]*Y[x]^4}


==> Supplemental_Eq_35_repB.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{B1[r, x] -> 8*m*(m - x)*(1 + m^2 + 3*m*x + x^2) - 
   4*m*(2*m*sss + 9*a*w + 8*a*m^2*w + sss*x + 6*a*m*w*x - 5*a*w*x^2)*Y[x] + 
   (-2*sss + sss^2 + 16*a*m*sss*w + 28*a^2*w^2 + 48*a^2*m^2*w^2 - 
     16*a^2*w^2*x^2)*Y[x]^2 - 8*a^2*w^2*(sss + 4*a*m*w - a*w*x)*Y[x]^3 + 
   8*a^4*w^4*Y[x]^4, B2[r, x] -> 
  4*(2*a^3*cM*m - 8*a*cM^3*m - (2*I)*a^4*m^2 - (2*I)*a^2*cM^2*m^2 - 
     8*a^3*cM*m^3 - (2*I)*a^4*m^4 - 2*a^3*m*r + 20*a*cM^2*m*r + 
     (8*I)*a^2*cM*m^2*r + 8*a^3*m^3*r - 18*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 + 
     6*a*m*r^3 + 3*a^4*cM*w + 8*a^2*cM^3*w + (9*I)*a^5*m*w + 
     (4*I)*a^3*cM^2*m*w + 24*a^4*cM*m^2*w + (8*I)*a^5*m^3*w - 4*a^4*r*w - 
     32*a^2*cM^2*r*w - (28*I)*a^3*cM*m*r*w - 18*a^4*m^2*r*w + 
     34*a^2*cM*r^2*w + 12*cM^3*r^2*w + (14*I)*a^3*m*r^2*w + 
     (8*I)*a*cM^2*m*r^2*w + 12*a^2*cM*m^2*r^2*w + (8*I)*a^3*m^3*r^2*w - 
     8*a^2*r^3*w - 24*cM^2*r^3*w - (12*I)*a*cM*m*r^3*w - 18*a^2*m^2*r^3*w + 
     15*cM*r^4*w + (5*I)*a*m*r^4*w - 4*r^5*w - (7*I)*a^6*w^2 - 
     (2*I)*a^4*cM^2*w^2 - 24*a^5*cM*m*w^2 - (12*I)*a^6*m^2*w^2 + 
     (20*I)*a^4*cM*r*w^2 + 12*a^5*m*r*w^2 - (18*I)*a^4*r^2*w^2 - 
     (8*I)*a^2*cM^2*r^2*w^2 - 24*a^3*cM*m*r^2*w^2 - (24*I)*a^4*m^2*r^2*w^2 + 
     (36*I)*a^2*cM*r^3*w^2 + 24*a^3*m*r^3*w^2 - (15*I)*a^2*r^4*w^2 - 
     (18*I)*cM^2*r^4*w^2 - (12*I)*a^2*m^2*r^4*w^2 + (16*I)*cM*r^5*w^2 + 
     12*a*m*r^5*w^2 - (4*I)*r^6*w^2 + 8*a^6*cM*w^3 + (8*I)*a^7*m*w^3 - 
     2*a^6*r*w^3 + 12*a^4*cM*r^2*w^3 + (24*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 
     (24*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 - 4*cM*r^6*w^3 + 
     (8*I)*a*m*r^6*w^3 - 2*r^7*w^3 - (2*I)*a^8*w^4 - (8*I)*a^6*r^2*w^4 - 
     (12*I)*a^4*r^4*w^4 - (8*I)*a^2*r^6*w^4 - (2*I)*r^8*w^4) + 
   4*sss*(3*a*cM*m + (2*I)*a^2*m^2 - 3*a*m*r - 3*a^2*cM*w - (4*I)*a^3*m*w + 
     2*a^2*r*w - cM*r^2*w - (4*I)*a*m*r^2*w + 2*r^3*w + (2*I)*a^4*w^2 + 
     (4*I)*a^2*r^2*w^2 + (2*I)*r^4*w^2)*X[r] - I*(-2 + sss)*sss*X[r]^2, 
 B3[r, x] -> -8*m*(-4*a*m^2 - I*r*x + (2*I)*m^2*r*x + 3*a*x^2 + 6*a*m^2*x^2 - 
     I*r*x^3 - 5*a*x^4) + (8*I)*m^2*(1 + m^2 - 2*x^2)*rn[r, x] + 
   4*m*(sss + 6*a*m*w)*(-4*a + I*r*x + 5*a*x^2)*Y[x] - 
   (4*I)*m*(2*m*sss + 9*a*w + 8*a*m^2*w - 5*a*w*x^2)*rn[r, x]*Y[x] + 
   I*(-2*sss + sss^2 + 16*a*m*sss*w + 28*a^2*w^2 + 48*a^2*m^2*w^2 - 
     16*a^2*w^2*x^2)*rn[r, x]*Y[x]^2 + 
   8*a^2*w*(-4 + 2*sss + 12*a*m*w - 4*a^2*w^2 - I*a*r*w^2*x + 3*a^2*w^2*x^2)*
    Y[x]^3 - (8*I)*a^2*w^2*(sss + 4*a*m*w)*rn[r, x]*Y[x]^3 + 
   (8*I)*a^4*w^4*rn[r, x]*Y[x]^4, 
 B4[r, x] -> (4*I)*(2*a^4*m^2 + 2*a^2*cM^2*m^2 + 2*a^4*m^4 - 8*a^2*cM*m^2*r + 
     4*a^2*m^2*r^2 - 9*a^5*m*w - 4*a^3*cM^2*m*w - 8*a^5*m^3*w + 
     28*a^3*cM*m*r*w - 14*a^3*m*r^2*w - 8*a*cM^2*m*r^2*w - 8*a^3*m^3*r^2*w + 
     12*a*cM*m*r^3*w - 5*a*m*r^4*w + 7*a^6*w^2 + 2*a^4*cM^2*w^2 + 
     12*a^6*m^2*w^2 - 20*a^4*cM*r*w^2 + 18*a^4*r^2*w^2 + 8*a^2*cM^2*r^2*w^2 + 
     24*a^4*m^2*r^2*w^2 - 36*a^2*cM*r^3*w^2 + 15*a^2*r^4*w^2 + 
     18*cM^2*r^4*w^2 + 12*a^2*m^2*r^4*w^2 - 16*cM*r^5*w^2 + 4*r^6*w^2 - 
     8*a^7*m*w^3 - 24*a^5*m*r^2*w^3 - 24*a^3*m*r^4*w^3 - 8*a*m*r^6*w^3 + 
     2*a^8*w^4 + 8*a^6*r^2*w^4 + 12*a^4*r^4*w^4 + 8*a^2*r^6*w^4 + 2*r^8*w^4)*
    rn[r, x] - 4*(-8*a*cM^2*m - 8*a^3*m^3 + 14*a*cM*m*r - 6*a*m*r^2 + 
     4*a^3*m*sss - 7*a*cM*m*r*sss + 3*a*m*r^2*sss + 8*a^4*w + 8*a^2*cM^2*w + 
     24*a^4*m^2*w - 35*a^2*cM*r*w + 12*a^2*r^2*w + 18*cM^2*r^2*w + 
     18*a^2*m^2*r^2*w - 15*cM*r^3*w + 4*r^4*w - 4*a^4*sss*w + 
     7*a^2*cM*r*sss*w - 6*a^2*r^2*sss*w + 5*cM*r^3*sss*w - 2*r^4*sss*w - 
     24*a^5*m*w^2 - 36*a^3*m*r^2*w^2 - 12*a*m*r^4*w^2 + 8*a^6*w^3 + 
     18*a^4*r^2*w^3 + 12*a^2*r^4*w^3 + 2*r^6*w^3 + (2*I)*a^2*cM*m*x - 
     (2*I)*a^2*m*r*x - I*a^2*cM*m*sss*x + I*a^2*m*r*sss*x - 
     (5*I)*a^3*cM*w*x + (4*I)*a^3*r*w*x + (6*I)*a*cM^2*r*w*x + 
     (6*I)*a^3*m^2*r*w*x - (9*I)*a*cM*r^2*w*x + (4*I)*a*r^3*w*x + 
     I*a^3*cM*sss*w*x - (2*I)*a^3*r*sss*w*x + (3*I)*a*cM*r^2*sss*w*x - 
     (2*I)*a*r^3*sss*w*x - (12*I)*a^4*m*r*w^2*x - (12*I)*a^2*m*r^3*w^2*x + 
     (6*I)*a^5*r*w^3*x + (12*I)*a^3*r^3*w^3*x + (6*I)*a*r^5*w^3*x)*X[r] - 
   (8*I)*sss*(-(a*m) + a^2*w + r^2*w)^2*rn[r, x]*X[r] + 
   I*(-2 + sss)*sss*rn[r, x]*X[r]^2}


==> Supplemental_Eq_37_repC.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{C1[r, x] -> 8*m*(m - x)*(1 + m^2 + 3*m*x + x^2) - 
   4*m*(2*m*sss + 9*a*w + 8*a*m^2*w + sss*x + 6*a*m*w*x - 5*a*w*x^2)*Y[x] + 
   (-2*sss + sss^2 + 16*a*m*sss*w + 28*a^2*w^2 + 48*a^2*m^2*w^2 - 
     16*a^2*w^2*x^2)*Y[x]^2 - 8*a^2*w^2*(sss + 4*a*m*w - a*w*x)*Y[x]^3 + 
   8*a^4*w^4*Y[x]^4, C2[r, x] -> 
  4*(2*a^3*cM*m - 8*a*cM^3*m - (2*I)*a^4*m^2 - (2*I)*a^2*cM^2*m^2 - 
     8*a^3*cM*m^3 - (2*I)*a^4*m^4 - 2*a^3*m*r + 20*a*cM^2*m*r + 
     (8*I)*a^2*cM*m^2*r + 8*a^3*m^3*r - 18*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 + 
     6*a*m*r^3 + 3*a^4*cM*w + 8*a^2*cM^3*w + (9*I)*a^5*m*w + 
     (4*I)*a^3*cM^2*m*w + 24*a^4*cM*m^2*w + (8*I)*a^5*m^3*w - 4*a^4*r*w - 
     32*a^2*cM^2*r*w - (28*I)*a^3*cM*m*r*w - 18*a^4*m^2*r*w + 
     34*a^2*cM*r^2*w + 12*cM^3*r^2*w + (14*I)*a^3*m*r^2*w + 
     (8*I)*a*cM^2*m*r^2*w + 12*a^2*cM*m^2*r^2*w + (8*I)*a^3*m^3*r^2*w - 
     8*a^2*r^3*w - 24*cM^2*r^3*w - (12*I)*a*cM*m*r^3*w - 18*a^2*m^2*r^3*w + 
     15*cM*r^4*w + (5*I)*a*m*r^4*w - 4*r^5*w - (7*I)*a^6*w^2 - 
     (2*I)*a^4*cM^2*w^2 - 24*a^5*cM*m*w^2 - (12*I)*a^6*m^2*w^2 + 
     (20*I)*a^4*cM*r*w^2 + 12*a^5*m*r*w^2 - (18*I)*a^4*r^2*w^2 - 
     (8*I)*a^2*cM^2*r^2*w^2 - 24*a^3*cM*m*r^2*w^2 - (24*I)*a^4*m^2*r^2*w^2 + 
     (36*I)*a^2*cM*r^3*w^2 + 24*a^3*m*r^3*w^2 - (15*I)*a^2*r^4*w^2 - 
     (18*I)*cM^2*r^4*w^2 - (12*I)*a^2*m^2*r^4*w^2 + (16*I)*cM*r^5*w^2 + 
     12*a*m*r^5*w^2 - (4*I)*r^6*w^2 + 8*a^6*cM*w^3 + (8*I)*a^7*m*w^3 - 
     2*a^6*r*w^3 + 12*a^4*cM*r^2*w^3 + (24*I)*a^5*m*r^2*w^3 - 6*a^4*r^3*w^3 + 
     (24*I)*a^3*m*r^4*w^3 - 6*a^2*r^5*w^3 - 4*cM*r^6*w^3 + 
     (8*I)*a*m*r^6*w^3 - 2*r^7*w^3 - (2*I)*a^8*w^4 - (8*I)*a^6*r^2*w^4 - 
     (12*I)*a^4*r^4*w^4 - (8*I)*a^2*r^6*w^4 - (2*I)*r^8*w^4) + 
   4*sss*(3*a*cM*m + (2*I)*a^2*m^2 - 3*a*m*r - 3*a^2*cM*w - (4*I)*a^3*m*w + 
     2*a^2*r*w - cM*r^2*w - (4*I)*a*m*r^2*w + 2*r^3*w + (2*I)*a^4*w^2 + 
     (4*I)*a^2*r^2*w^2 + (2*I)*r^4*w^2)*X[r] - I*(-2 + sss)*sss*X[r]^2, 
 C3[r, x] -> -8*m*(-4*a*m^2 - I*r*x + (2*I)*m^2*r*x + 3*a*x^2 + 6*a*m^2*x^2 - 
     I*r*x^3 - 5*a*x^4) + (8*I)*m^2*(1 + m^2 - 2*x^2)*rn[r, x] + 
   4*m*(sss + 6*a*m*w)*(-4*a + I*r*x + 5*a*x^2)*Y[x] - 
   (4*I)*m*(2*m*sss + 9*a*w + 8*a*m^2*w - 5*a*w*x^2)*rn[r, x]*Y[x] + 
   I*(-2*sss + sss^2 + 16*a*m*sss*w + 28*a^2*w^2 + 48*a^2*m^2*w^2 - 
     16*a^2*w^2*x^2)*rn[r, x]*Y[x]^2 + 
   8*a^2*w*(-4 + 2*sss + 12*a*m*w - 4*a^2*w^2 - I*a*r*w^2*x + 3*a^2*w^2*x^2)*
    Y[x]^3 - (8*I)*a^2*w^2*(sss + 4*a*m*w)*rn[r, x]*Y[x]^3 + 
   (8*I)*a^4*w^4*rn[r, x]*Y[x]^4, 
 C4[r, x] -> (4*I)*(2*a^4*m^2 + 2*a^2*cM^2*m^2 + 2*a^4*m^4 - 8*a^2*cM*m^2*r + 
     4*a^2*m^2*r^2 - 9*a^5*m*w - 4*a^3*cM^2*m*w - 8*a^5*m^3*w + 
     28*a^3*cM*m*r*w - 14*a^3*m*r^2*w - 8*a*cM^2*m*r^2*w - 8*a^3*m^3*r^2*w + 
     12*a*cM*m*r^3*w - 5*a*m*r^4*w + 7*a^6*w^2 + 2*a^4*cM^2*w^2 + 
     12*a^6*m^2*w^2 - 20*a^4*cM*r*w^2 + 18*a^4*r^2*w^2 + 8*a^2*cM^2*r^2*w^2 + 
     24*a^4*m^2*r^2*w^2 - 36*a^2*cM*r^3*w^2 + 15*a^2*r^4*w^2 + 
     18*cM^2*r^4*w^2 + 12*a^2*m^2*r^4*w^2 - 16*cM*r^5*w^2 + 4*r^6*w^2 - 
     8*a^7*m*w^3 - 24*a^5*m*r^2*w^3 - 24*a^3*m*r^4*w^3 - 8*a*m*r^6*w^3 + 
     2*a^8*w^4 + 8*a^6*r^2*w^4 + 12*a^4*r^4*w^4 + 8*a^2*r^6*w^4 + 2*r^8*w^4)*
    rp[r, x] - 4*(-8*a*cM^2*m - 8*a^3*m^3 + 14*a*cM*m*r - 6*a*m*r^2 + 
     4*a^3*m*sss - 7*a*cM*m*r*sss + 3*a*m*r^2*sss + 8*a^4*w + 8*a^2*cM^2*w + 
     24*a^4*m^2*w - 35*a^2*cM*r*w + 12*a^2*r^2*w + 18*cM^2*r^2*w + 
     18*a^2*m^2*r^2*w - 15*cM*r^3*w + 4*r^4*w - 4*a^4*sss*w + 
     7*a^2*cM*r*sss*w - 6*a^2*r^2*sss*w + 5*cM*r^3*sss*w - 2*r^4*sss*w - 
     24*a^5*m*w^2 - 36*a^3*m*r^2*w^2 - 12*a*m*r^4*w^2 + 8*a^6*w^3 + 
     18*a^4*r^2*w^3 + 12*a^2*r^4*w^3 + 2*r^6*w^3 - (2*I)*a^2*cM*m*x + 
     (2*I)*a^2*m*r*x + I*a^2*cM*m*sss*x - I*a^2*m*r*sss*x + 
     (5*I)*a^3*cM*w*x - (4*I)*a^3*r*w*x - (6*I)*a*cM^2*r*w*x - 
     (6*I)*a^3*m^2*r*w*x + (9*I)*a*cM*r^2*w*x - (4*I)*a*r^3*w*x - 
     I*a^3*cM*sss*w*x + (2*I)*a^3*r*sss*w*x - (3*I)*a*cM*r^2*sss*w*x + 
     (2*I)*a*r^3*sss*w*x + (12*I)*a^4*m*r*w^2*x + (12*I)*a^2*m*r^3*w^2*x - 
     (6*I)*a^5*r*w^3*x - (12*I)*a^3*r^3*w^3*x - (6*I)*a*r^5*w^3*x)*X[r] - 
   (8*I)*sss*(-(a*m) + a^2*w + r^2*w)^2*rp[r, x]*X[r] + 
   I*(-2 + sss)*sss*rp[r, x]*X[r]^2, 
 C5[r, x] -> (4*I)*(2*a^4*m^2 + 2*a^2*cM^2*m^2 + 2*a^4*m^4 - 8*a^2*cM*m^2*r + 
     4*a^2*m^2*r^2 - 9*a^5*m*w - 4*a^3*cM^2*m*w - 8*a^5*m^3*w + 
     28*a^3*cM*m*r*w - 14*a^3*m*r^2*w - 8*a*cM^2*m*r^2*w - 8*a^3*m^3*r^2*w + 
     12*a*cM*m*r^3*w - 5*a*m*r^4*w + 7*a^6*w^2 + 2*a^4*cM^2*w^2 + 
     12*a^6*m^2*w^2 - 20*a^4*cM*r*w^2 + 18*a^4*r^2*w^2 + 8*a^2*cM^2*r^2*w^2 + 
     24*a^4*m^2*r^2*w^2 - 36*a^2*cM*r^3*w^2 + 15*a^2*r^4*w^2 + 
     18*cM^2*r^4*w^2 + 12*a^2*m^2*r^4*w^2 - 16*cM*r^5*w^2 + 4*r^6*w^2 - 
     8*a^7*m*w^3 - 24*a^5*m*r^2*w^3 - 24*a^3*m*r^4*w^3 - 8*a*m*r^6*w^3 + 
     2*a^8*w^4 + 8*a^6*r^2*w^4 + 12*a^4*r^4*w^4 + 8*a^2*r^6*w^4 + 2*r^8*w^4)*
    rn[r, x] - 4*(-8*a*cM^2*m - 8*a^3*m^3 + 14*a*cM*m*r - 6*a*m*r^2 + 
     4*a^3*m*sss - 7*a*cM*m*r*sss + 3*a*m*r^2*sss + 8*a^4*w + 8*a^2*cM^2*w + 
     24*a^4*m^2*w - 35*a^2*cM*r*w + 12*a^2*r^2*w + 18*cM^2*r^2*w + 
     18*a^2*m^2*r^2*w - 15*cM*r^3*w + 4*r^4*w - 4*a^4*sss*w + 
     7*a^2*cM*r*sss*w - 6*a^2*r^2*sss*w + 5*cM*r^3*sss*w - 2*r^4*sss*w - 
     24*a^5*m*w^2 - 36*a^3*m*r^2*w^2 - 12*a*m*r^4*w^2 + 8*a^6*w^3 + 
     18*a^4*r^2*w^3 + 12*a^2*r^4*w^3 + 2*r^6*w^3 + (2*I)*a^2*cM*m*x - 
     (2*I)*a^2*m*r*x - I*a^2*cM*m*sss*x + I*a^2*m*r*sss*x - 
     (5*I)*a^3*cM*w*x + (4*I)*a^3*r*w*x + (6*I)*a*cM^2*r*w*x + 
     (6*I)*a^3*m^2*r*w*x - (9*I)*a*cM*r^2*w*x + (4*I)*a*r^3*w*x + 
     I*a^3*cM*sss*w*x - (2*I)*a^3*r*sss*w*x + (3*I)*a*cM*r^2*sss*w*x - 
     (2*I)*a*r^3*sss*w*x - (12*I)*a^4*m*r*w^2*x - (12*I)*a^2*m*r^3*w^2*x + 
     (6*I)*a^5*r*w^3*x + (12*I)*a^3*r^3*w^3*x + (6*I)*a*r^5*w^3*x)*X[r] - 
   (8*I)*sss*(-(a*m) + a^2*w + r^2*w)^2*rn[r, x]*X[r] + 
   I*(-2 + sss)*sss*rn[r, x]*X[r]^2, 
 C6[r, x] -> 8*m*(96*a^4*cM^2*m^3 - 160*a^4*cM*m^3*r - 192*a^2*cM^3*m^3*r + 
     56*a^4*m^3*r^2 + 408*a^2*cM^2*m^3*r^2 - 256*a^2*cM*m^3*r^3 + 
     48*a^2*m^3*r^4 - 48*a^4*cM^2*m*sss - 96*a^6*m^3*sss + 
     80*a^4*cM*m*r*sss + 272*a^4*cM*m^3*r*sss - 28*a^4*m*r^2*sss - 
     206*a^2*cM^2*m*r^2*sss - 108*a^4*m^3*r^2*sss - 
     152*a^2*cM^2*m^3*r^2*sss + 128*a^2*cM*m*r^3*sss + 
     88*a^2*cM*m^3*r^3*sss - 24*a^2*m*r^4*sss + 8*cM^2*m*r^4*sss - 
     4*a^2*m^3*r^4*sss + 8*cM^2*m^3*r^4*sss - 8*cM*m*r^5*sss - 
     8*cM*m^3*r^5*sss + 2*m*r^6*sss + 2*m^3*r^6*sss + 24*a^6*m*sss^2 - 
     88*a^4*cM*m*r*sss^2 + 34*a^4*m*r^2*sss^2 + 79*a^2*cM^2*m*r^2*sss^2 - 
     52*a^2*cM*m*r^3*sss^2 + 6*a^2*m*r^4*sss^2 - 12*cM^2*m*r^4*sss^2 + 
     12*cM*m*r^5*sss^2 - 3*m*r^6*sss^2 - 192*a^7*m^2*w - 384*a^5*cM^2*m^2*w - 
     576*a^7*m^4*w + 1264*a^5*cM*m^2*r*w + 768*a^3*cM^3*m^2*r*w + 
     1152*a^5*cM*m^4*r*w - 440*a^5*m^2*r^2*w - 2284*a^3*cM^2*m^2*r^2*w - 
     632*a^5*m^4*r^2*w + 1408*a^3*cM*m^2*r^3*w + 384*a*cM^3*m^2*r^3*w + 
     144*a^3*cM*m^4*r^3*w - 224*a^3*m^2*r^4*w - 448*a*cM^2*m^2*r^4*w - 
     40*a^3*m^4*r^4*w + 160*a*cM*m^2*r^5*w - 48*a*cM*m^4*r^5*w - 
     12*a*m^2*r^6*w + 20*a*m^4*r^6*w + 96*a^7*sss*w + 96*a^5*cM^2*sss*w + 
     384*a^7*m^2*sss*w - 552*a^5*cM*r*sss*w - 1088*a^5*cM*m^2*r*sss*w + 
     206*a^5*r^2*sss*w + 908*a^3*cM^2*r^2*sss*w + 520*a^5*m^2*r^2*sss*w + 
     608*a^3*cM^2*m^2*r^2*sss*w - 624*a^3*cM*r^3*sss*w - 
     568*a^3*cM*m^2*r^3*sss*w + 112*a^3*r^4*sss*w + 196*a*cM^2*r^4*sss*w + 
     92*a^3*m^2*r^4*sss*w + 32*a*cM^2*m^2*r^4*sss*w - 56*a*cM*r^5*sss*w + 
     32*a*cM*m^2*r^5*sss*w + 2*a*r^6*sss*w - 28*a*m^2*r^6*sss*w + 
     576*a^8*m*w^2 + 576*a^6*cM^2*m*w^2 + 1440*a^8*m^3*w^2 - 
     2832*a^6*cM*m*r*w^2 - 2880*a^6*cM*m^3*r*w^2 + 1126*a^6*m*r^2*w^2 + 
     4404*a^4*cM^2*m*r^2*w^2 + 1960*a^6*m^3*r^2*w^2 - 2952*a^4*cM*m*r^3*w^2 - 
     1200*a^4*cM*m^3*r^3*w^2 + 484*a^4*m*r^4*w^2 + 1264*a^2*cM^2*m*r^4*w^2 + 
     424*a^4*m^3*r^4*w^2 - 264*a^2*cM*m*r^5*w^2 + 144*a^2*cM*m^3*r^5*w^2 - 
     54*a^2*m*r^6*w^2 - 72*cM^2*m*r^6*w^2 - 92*a^2*m^3*r^6*w^2 + 
     64*cM*m*r^7*w^2 + 64*cM*m^3*r^7*w^2 - 16*m*r^8*w^2 - 16*m^3*r^8*w^2 - 
     576*a^8*m*sss*w^2 + 1632*a^6*cM*m*r*sss*w^2 - 912*a^6*m*r^2*sss*w^2 + 
     1176*a^4*cM*m*r^3*sss*w^2 - 228*a^4*m*r^4*sss*w^2 - 
     128*a^2*cM*m*r^5*sss*w^2 + 124*a^2*m*r^6*sss*w^2 - 80*cM*m*r^7*sss*w^2 + 
     24*m*r^8*sss*w^2 - 576*a^9*w^3 - 1920*a^9*m^2*w^3 + 2512*a^7*cM*r*w^3 + 
     3840*a^7*cM*m^2*r*w^3 - 1156*a^7*r^2*w^3 - 3120*a^7*m^2*r^2*w^3 + 
     2704*a^5*cM*r^3*w^3 + 2720*a^5*cM*m^2*r^3*w^3 - 504*a^5*r^4*w^3 - 
     976*a^5*m^2*r^4*w^3 - 96*a^3*cM*m^2*r^5*w^3 + 148*a^3*r^6*w^3 + 
     288*a^3*m^2*r^6*w^3 - 288*a*cM*r^7*w^3 - 256*a*cM*m^2*r^7*w^3 + 
     72*a*r^8*w^3 + 96*a*m^2*r^8*w^3 + 1440*a^10*m*w^4 + 2720*a^8*m*r^2*w^4 + 
     1024*a^6*m*r^4*w^4 - 512*a^4*m*r^6*w^4 - 272*a^2*m*r^8*w^4 - 
     8*m*r^10*w^4 - (32*I)*a^5*cM*m^3*x + (80*I)*a^5*m^3*r*x + 
     (16*I)*a^3*cM^2*m^3*r*x - (112*I)*a^3*cM*m^3*r^2*x + 
     (128*I)*a*cM^3*m^3*r^2*x + (48*I)*a^3*m^3*r^3*x - 
     (288*I)*a*cM^2*m^3*r^3*x + (208*I)*a*cM*m^3*r^4*x - (48*I)*a*m^3*r^5*x + 
     (16*I)*a^5*cM*m*sss*x + (16*I)*a^5*cM*m^3*sss*x - (40*I)*a^5*m*r*sss*x - 
     (20*I)*a^3*cM^2*m*r*sss*x - (8*I)*a^5*m^3*r*sss*x - 
     (48*I)*a^3*cM^2*m^3*r*sss*x + (112*I)*a^3*cM*m*r^2*sss*x + 
     (8*I)*a^3*cM*m^3*r^2*sss*x - (48*I)*a^3*m*r^3*sss*x + 
     (96*I)*a*cM^2*m^3*r^3*sss*x + (16*I)*a*cM*m*r^4*sss*x - 
     (88*I)*a*cM*m^3*r^4*sss*x - (4*I)*a*m*r^5*sss*x + 
     (20*I)*a*m^3*r^5*sss*x - (8*I)*a^5*cM*m*sss^2*x + 
     (12*I)*a^5*m*r*sss^2*x + (18*I)*a^3*cM^2*m*r*sss^2*x - 
     (34*I)*a^3*cM*m*r^2*sss^2*x + (14*I)*a^3*m*r^3*sss^2*x - 
     (4*I)*a*cM^2*m*r^3*sss^2*x + (2*I)*a*cM*m*r^4*sss^2*x + 
     (176*I)*a^6*cM*m^2*w*x - (336*I)*a^6*m^2*r*w*x - 
     (392*I)*a^4*cM^2*m^2*r*w*x - (80*I)*a^6*m^4*r*w*x + 
     (768*I)*a^4*cM*m^2*r^2*w*x - (128*I)*a^2*cM^3*m^2*r^2*w*x + 
     (96*I)*a^4*cM*m^4*r^2*w*x - (416*I)*a^4*m^2*r^3*w*x + 
     (752*I)*a^2*cM^2*m^2*r^3*w*x + (32*I)*a^4*m^4*r^3*w*x - 
     (392*I)*a^2*cM*m^2*r^4*w*x - (288*I)*cM^3*m^2*r^4*w*x - 
     (192*I)*a^2*cM*m^4*r^4*w*x + (24*I)*a^2*m^2*r^5*w*x + 
     (384*I)*cM^2*m^2*r^5*w*x + (104*I)*a^2*m^4*r^5*w*x - 
     (184*I)*cM*m^2*r^6*w*x + (32*I)*m^2*r^7*w*x - (72*I)*a^6*cM*sss*w*x - 
     (64*I)*a^6*cM*m^2*sss*w*x + (100*I)*a^6*r*sss*w*x + 
     (184*I)*a^4*cM^2*r*sss*w*x + (240*I)*a^6*m^2*r*sss*w*x + 
     (192*I)*a^4*cM^2*m^2*r*sss*w*x - (358*I)*a^4*cM*r^2*sss*w*x - 
     (596*I)*a^4*cM*m^2*r^2*sss*w*x + (160*I)*a^4*r^3*sss*w*x + 
     (144*I)*a^2*cM^2*r^3*sss*w*x + (272*I)*a^4*m^2*r^3*sss*w*x - 
     (56*I)*a^2*cM^2*m^2*r^3*sss*w*x - (180*I)*a^2*cM*r^4*sss*w*x + 
     (84*I)*a^2*cM*m^2*r^4*sss*w*x + (60*I)*a^2*r^5*sss*w*x - 
     (56*I)*cM^2*r^5*sss*w*x - (16*I)*a^2*m^2*r^5*sss*w*x - 
     (80*I)*cM^2*m^2*r^5*sss*w*x + (10*I)*cM*r^6*sss*w*x + 
     (72*I)*cM*m^2*r^6*sss*w*x - (16*I)*m^2*r^7*sss*w*x - 
     (336*I)*a^7*cM*m*w^2*x + (820*I)*a^7*m*r*w^2*x + 
     (1080*I)*a^5*cM^2*m*r*w^2*x + (880*I)*a^7*m^3*r*w^2*x - 
     (2508*I)*a^5*cM*m*r^2*w^2*x - (1440*I)*a^5*cM*m^3*r^2*w^2*x + 
     (1336*I)*a^5*m*r^3*w^2*x + (352*I)*a^3*cM^2*m*r^3*w^2*x + 
     (952*I)*a^5*m^3*r^3*w^2*x - (936*I)*a^3*cM*m*r^4*w^2*x - 
     (48*I)*a^3*cM*m^3*r^4*w^2*x + (492*I)*a^3*m*r^5*w^2*x - 
     (432*I)*a*cM^2*m*r^5*w^2*x - (32*I)*a^3*m^3*r^5*w^2*x + 
     (52*I)*a*cM*m*r^6*w^2*x + (64*I)*a*cM*m^3*r^6*w^2*x + 
     (32*I)*a*m*r^7*w^2*x - (64*I)*a*m^3*r^7*w^2*x + 
     (96*I)*a^7*cM*m*sss*w^2*x - (672*I)*a^7*m*r*sss*w^2*x + 
     (1740*I)*a^5*cM*m*r^2*sss*w^2*x - (1128*I)*a^5*m*r^3*sss*w^2*x + 
     (1024*I)*a^3*cM*m*r^4*sss*w^2*x - (440*I)*a^3*m*r^5*sss*w^2*x + 
     (4*I)*a*cM*m*r^6*sss*w^2*x + (272*I)*a^8*cM*w^3*x - 
     (952*I)*a^8*r*w^3*x - (2080*I)*a^8*m^2*r*w^3*x + 
     (3160*I)*a^6*cM*r^2*w^3*x + (3520*I)*a^6*cM*m^2*r^2*w^3*x - 
     (1968*I)*a^6*r^3*w^3*x - (3488*I)*a^6*m^2*r^3*w^3*x + 
     (3080*I)*a^4*cM*r^4*w^3*x + (2112*I)*a^4*cM*m^2*r^4*w^3*x - 
     (1208*I)*a^4*r^5*w^3*x - (1392*I)*a^4*m^2*r^5*w^3*x + 
     (672*I)*a^2*cM*r^6*w^3*x + (224*I)*a^2*cM*m^2*r^6*w^3*x - 
     (200*I)*a^2*r^7*w^3*x - (32*I)*a^2*m^2*r^7*w^3*x + (16*I)*cM*r^8*w^3*x - 
     (32*I)*cM*m^2*r^8*w^3*x - (8*I)*r^9*w^3*x + (16*I)*m^2*r^9*w^3*x + 
     (2240*I)*a^9*m*r*w^4*x + (4912*I)*a^7*m*r^3*w^4*x + 
     (3328*I)*a^5*m*r^5*w^4*x + (664*I)*a^3*m*r^7*w^4*x - 
     (8*I)*a*m*r^9*w^4*x - 56*a^6*m^3*x^2 - 152*a^4*cM^2*m^3*x^2 - 
     144*a^6*m^5*x^2 + 352*a^4*cM*m^3*r*x^2 + 320*a^2*cM^3*m^3*r*x^2 + 
     288*a^4*cM*m^5*r*x^2 - 128*a^4*m^3*r^2*x^2 - 656*a^2*cM^2*m^3*r^2*x^2 - 
     128*a^4*m^5*r^2*x^2 + 384*a^2*cM*m^3*r^3*x^2 - 64*a^2*m^3*r^4*x^2 + 
     28*a^6*m*sss*x^2 + 110*a^4*cM^2*m*sss*x^2 + 172*a^6*m^3*sss*x^2 - 
     8*a^4*cM^2*m^3*sss*x^2 - 288*a^4*cM*m*r*sss*x^2 - 
     456*a^4*cM*m^3*r*sss*x^2 + 112*a^4*m*r^2*sss*x^2 + 
     580*a^2*cM^2*m*r^2*sss*x^2 + 184*a^4*m^3*r^2*sss*x^2 + 
     240*a^2*cM^2*m^3*r^2*sss*x^2 - 392*a^2*cM*m*r^3*sss*x^2 - 
     152*a^2*cM*m^3*r^3*sss*x^2 + 78*a^2*m*r^4*sss*x^2 - 
     16*cM^2*m*r^4*sss*x^2 + 14*a^2*m^3*r^4*sss*x^2 + 16*cM*m*r^5*sss*x^2 - 
     4*m*r^6*sss*x^2 - 50*a^6*m*sss^2*x^2 + a^4*cM^2*m*sss^2*x^2 + 
     184*a^4*cM*m*r*sss^2*x^2 - 72*a^4*m*r^2*sss^2*x^2 - 
     170*a^2*cM^2*m*r^2*sss^2*x^2 + 120*a^2*cM*m*r^3*sss^2*x^2 - 
     17*a^2*m*r^4*sss^2*x^2 + 16*cM^2*m*r^4*sss^2*x^2 - 
     16*cM*m*r^5*sss^2*x^2 + 4*m*r^6*sss^2*x^2 + 568*a^7*m^2*w*x^2 + 
     780*a^5*cM^2*m^2*w*x^2 + 1016*a^7*m^4*w*x^2 - 2768*a^5*cM*m^2*r*w*x^2 - 
     1664*a^3*cM^3*m^2*r*w*x^2 - 2064*a^5*cM*m^4*r*w*x^2 + 
     1152*a^5*m^2*r^2*w*x^2 + 4488*a^3*cM^2*m^2*r^2*w*x^2 + 
     1136*a^5*m^4*r^2*w*x^2 - 2976*a^3*cM*m^2*r^3*w*x^2 - 
     576*a*cM^3*m^2*r^3*w*x^2 - 400*a^3*cM*m^4*r^3*w*x^2 + 
     556*a^3*m^2*r^4*w*x^2 + 608*a*cM^2*m^2*r^4*w*x^2 + 
     140*a^3*m^4*r^4*w*x^2 - 160*a*cM*m^2*r^5*w*x^2 - 8*a*m^2*r^6*w*x^2 - 
     270*a^7*sss*w*x^2 - 252*a^5*cM^2*sss*w*x^2 - 776*a^7*m^2*sss*w*x^2 + 
     32*a^5*cM^2*m^2*sss*w*x^2 + 1508*a^5*cM*r*sss*w*x^2 + 
     2160*a^5*cM*m^2*r*sss*w*x^2 - 608*a^5*r^2*sss*w*x^2 - 
     2412*a^3*cM^2*r^2*sss*w*x^2 - 1064*a^5*m^2*r^2*sss*w*x^2 - 
     1248*a^3*cM^2*m^2*r^2*sss*w*x^2 + 1800*a^3*cM*r^3*sss*w*x^2 + 
     1240*a^3*cM*m^2*r^3*sss*w*x^2 - 362*a^3*r^4*sss*w*x^2 - 
     536*a*cM^2*r^4*sss*w*x^2 - 228*a^3*m^2*r^4*sss*w*x^2 - 
     64*a*cM^2*m^2*r^4*sss*w*x^2 + 212*a*cM*r^5*sss*w*x^2 - 
     48*a*cM*m^2*r^5*sss*w*x^2 - 24*a*r^6*sss*w*x^2 + 
     44*a*m^2*r^6*sss*w*x^2 - 1510*a^8*m*w^2*x^2 - 1428*a^6*cM^2*m*w^2*x^2 - 
     2920*a^8*m^3*w^2*x^2 + 6960*a^6*cM*m*r*w^2*x^2 + 
     6000*a^6*cM*m^3*r*w^2*x^2 - 3272*a^6*m*r^2*w^2*x^2 - 
     10856*a^4*cM^2*m*r^2*w^2*x^2 - 3968*a^6*m^3*r^2*w^2*x^2 + 
     8152*a^4*cM*m*r^3*w^2*x^2 + 2576*a^4*cM*m^3*r^3*w^2*x^2 - 
     1762*a^4*m*r^4*w^2*x^2 - 2808*a^2*cM^2*m*r^4*w^2*x^2 - 
     948*a^4*m^3*r^4*w^2*x^2 + 824*a^2*cM*m*r^5*w^2*x^2 - 
     64*a^2*cM*m^3*r^5*w^2*x^2 - 12*a^2*m*r^6*w^2*x^2 + 
     144*cM^2*m*r^6*w^2*x^2 + 96*a^2*m^3*r^6*w^2*x^2 - 128*cM*m*r^7*w^2*x^2 + 
     32*m*r^8*w^2*x^2 + 1296*a^8*m*sss*w^2*x^2 - 3744*a^6*cM*m*r*sss*w^2*
      x^2 + 2088*a^6*m*r^2*sss*w^2*x^2 - 2880*a^4*cM*m*r^3*sss*w^2*x^2 + 
     628*a^4*m*r^4*sss*w^2*x^2 + 104*a^2*cM*m*r^5*sss*w^2*x^2 - 
     180*a^2*m*r^6*sss*w^2*x^2 + 96*cM*m*r^7*sss*w^2*x^2 - 
     32*m*r^8*sss*w^2*x^2 + 1540*a^9*w^3*x^2 + 4400*a^9*m^2*w^3*x^2 - 
     7024*a^7*cM*r*w^3*x^2 - 9120*a^7*cM*m^2*r*w^3*x^2 + 
     3440*a^7*r^2*w^3*x^2 + 7072*a^7*m^2*r^2*w^3*x^2 - 
     8480*a^5*cM*r^3*w^3*x^2 - 6304*a^5*cM*m^2*r^3*w^3*x^2 + 
     2012*a^5*r^4*w^3*x^2 + 2304*a^5*m^2*r^4*w^3*x^2 - 
     912*a^3*cM*r^5*w^3*x^2 + 64*a^3*cM*m^2*r^5*w^3*x^2 + 
     16*a^3*r^6*w^3*x^2 - 464*a^3*m^2*r^6*w^3*x^2 + 416*a*cM*r^7*w^3*x^2 + 
     320*a*cM*m^2*r^7*w^3*x^2 - 96*a*r^8*w^3*x^2 - 160*a*m^2*r^8*w^3*x^2 - 
     3680*a^10*m*w^4*x^2 - 6848*a^8*m*r^2*w^4*x^2 - 2624*a^6*m*r^4*w^4*x^2 + 
     1040*a^4*m*r^6*w^4*x^2 + 536*a^2*m*r^8*w^4*x^2 + 16*m*r^10*w^4*x^2 + 
     (48*I)*a^5*cM*m^3*x^3 - (48*I)*a^5*m^3*r*x^3 - 
     (128*I)*a^3*cM^2*m^3*r*x^3 - (32*I)*a^5*m^5*r*x^3 + 
     (208*I)*a^3*cM*m^3*r^2*x^3 - (80*I)*a^3*m^3*r^3*x^3 - 
     (48*I)*a^5*cM*m*sss*x^3 - (24*I)*a^5*cM*m^3*sss*x^3 + 
     (48*I)*a^5*m*r*sss*x^3 + (88*I)*a^3*cM^2*m*r*sss*x^3 + 
     (64*I)*a^5*m^3*r*sss*x^3 + (64*I)*a^3*cM^2*m^3*r*sss*x^3 - 
     (120*I)*a^3*cM*m*r^2*sss*x^3 - (168*I)*a^3*cM*m^3*r^2*sss*x^3 + 
     (40*I)*a^3*m*r^3*sss*x^3 - (96*I)*a*cM^2*m*r^3*sss*x^3 + 
     (72*I)*a^3*m^3*r^3*sss*x^3 + (72*I)*a*cM*m*r^4*sss*x^3 - 
     (16*I)*a*m*r^5*sss*x^3 + (18*I)*a^5*cM*m*sss^2*x^3 - 
     (30*I)*a^5*m*r*sss^2*x^3 - (40*I)*a^3*cM^2*m*r*sss^2*x^3 + 
     (88*I)*a^3*cM*m*r^2*sss^2*x^3 - (36*I)*a^3*m*r^3*sss^2*x^3 - 
     (4*I)*a*cM^2*m*r^3*sss^2*x^3 + (6*I)*a*cM*m*r^4*sss^2*x^3 - 
     (2*I)*a*m*r^5*sss^2*x^3 - (336*I)*a^6*cM*m^2*w*x^3 + 
     (544*I)*a^6*m^2*r*w*x^3 + (896*I)*a^4*cM^2*m^2*r*w*x^3 + 
     (352*I)*a^6*m^4*r*w*x^3 - (1856*I)*a^4*cM*m^2*r^2*w*x^3 - 
     (96*I)*a^2*cM^3*m^2*r^2*w*x^3 - (352*I)*a^4*cM*m^4*r^2*w*x^3 + 
     (688*I)*a^4*m^2*r^3*w*x^3 + (272*I)*a^2*cM^2*m^2*r^3*w*x^3 + 
     (304*I)*a^4*m^4*r^3*w*x^3 - (144*I)*a^2*cM*m^2*r^4*w*x^3 + 
     (32*I)*a^2*m^2*r^5*w*x^3 + (198*I)*a^6*cM*sss*w*x^3 + 
     (132*I)*a^6*cM*m^2*sss*w*x^3 - (224*I)*a^6*r*sss*w*x^3 - 
     (504*I)*a^4*cM^2*r*sss*w*x^3 - (528*I)*a^6*m^2*r*sss*w*x^3 - 
     (360*I)*a^4*cM^2*m^2*r*sss*w*x^3 + (842*I)*a^4*cM*r^2*sss*w*x^3 + 
     (1352*I)*a^4*cM*m^2*r^2*sss*w*x^3 - (320*I)*a^4*r^3*sss*w*x^3 - 
     (400*I)*a^2*cM^2*r^3*sss*w*x^3 - (688*I)*a^4*m^2*r^3*sss*w*x^3 - 
     (104*I)*a^2*cM^2*m^2*r^3*sss*w*x^3 + (306*I)*a^2*cM*r^4*sss*w*x^3 + 
     (228*I)*a^2*cM*m^2*r^4*sss*w*x^3 - (80*I)*a^2*r^5*sss*w*x^3 + 
     (136*I)*cM^2*r^5*sss*w*x^3 - (96*I)*a^2*m^2*r^5*sss*w*x^3 - 
     (82*I)*cM*r^6*sss*w*x^3 + (16*I)*r^7*sss*w*x^3 + 
     (828*I)*a^7*cM*m*w^2*x^3 - (1720*I)*a^7*m*r*w^2*x^3 - 
     (2608*I)*a^5*cM^2*m*r*w^2*x^3 - (1912*I)*a^7*m^3*r*w^2*x^3 + 
     (5764*I)*a^5*cM*m*r^2*w^2*x^3 + (2960*I)*a^5*cM*m^3*r^2*w^2*x^3 - 
     (2608*I)*a^5*m*r^3*w^2*x^3 - (2016*I)*a^3*cM^2*m*r^3*w^2*x^3 - 
     (2384*I)*a^5*m^3*r^3*w^2*x^3 + (2196*I)*a^3*cM*m*r^4*w^2*x^3 + 
     (528*I)*a^3*cM*m^3*r^4*w^2*x^3 - (712*I)*a^3*m*r^5*w^2*x^3 + 
     (288*I)*a*cM^2*m*r^5*w^2*x^3 - (424*I)*a^3*m^3*r^5*w^2*x^3 - 
     (116*I)*a*cM*m*r^6*w^2*x^3 + (32*I)*a*m*r^7*w^2*x^3 - 
     (252*I)*a^7*cM*m*sss*w^2*x^3 + (1512*I)*a^7*m*r*sss*w^2*x^3 - 
     (3980*I)*a^5*cM*m*r^2*sss*w^2*x^3 + (2480*I)*a^5*m*r^3*sss*w^2*x^3 - 
     (2196*I)*a^3*cM*m*r^4*sss*w^2*x^3 + (936*I)*a^3*m*r^5*sss*w^2*x^3 - 
     (36*I)*a*cM*m*r^6*sss*w^2*x^3 + (16*I)*a*m*r^7*sss*w^2*x^3 - 
     (840*I)*a^8*cM*w^3*x^3 + (2352*I)*a^8*r*w^3*x^3 + 
     (4768*I)*a^8*m^2*r*w^3*x^3 - (8064*I)*a^6*cM*r^2*w^3*x^3 - 
     (8320*I)*a^6*cM*m^2*r^2*w^3*x^3 + (4624*I)*a^6*r^3*w^3*x^3 + 
     (7872*I)*a^6*m^2*r^3*w^3*x^3 - (6936*I)*a^4*cM*r^4*w^3*x^3 - 
     (4608*I)*a^4*cM*m^2*r^4*w^3*x^3 + (2520*I)*a^4*r^5*w^3*x^3 + 
     (3168*I)*a^4*m^2*r^5*w^3*x^3 - (944*I)*a^2*cM*r^6*w^3*x^3 - 
     (512*I)*a^2*cM*m^2*r^6*w^3*x^3 + (240*I)*a^2*r^7*w^3*x^3 + 
     (256*I)*a^2*m^2*r^7*w^3*x^3 + (16*I)*cM*r^8*w^3*x^3 - 
     (8*I)*r^9*w^3*x^3 - (5872*I)*a^9*m*r*w^4*x^3 - 
     (12352*I)*a^7*m*r^3*w^4*x^3 - (7848*I)*a^5*m*r^5*w^4*x^3 - 
     (1440*I)*a^3*m*r^7*w^4*x^3 - (8*I)*a*m*r^9*w^4*x^3 + 112*a^6*m^3*x^4 - 
     16*a^4*cM^2*m^3*x^4 - 16*a^6*m^5*x^4 - 192*a^4*cM*m^3*r*x^4 + 
     96*a^4*m^3*r^2*x^4 - 56*a^6*m*sss*x^4 - 60*a^4*cM^2*m*sss*x^4 - 
     36*a^6*m^3*sss*x^4 + 8*a^4*cM^2*m^3*sss*x^4 + 304*a^4*cM*m*r*sss*x^4 + 
     64*a^4*cM*m^3*r*sss*x^4 - 126*a^4*m*r^2*sss*x^4 - 
     462*a^2*cM^2*m*r^2*sss*x^4 - 30*a^4*m^3*r^2*sss*x^4 + 
     344*a^2*cM*m*r^3*sss*x^4 - 72*a^2*m*r^4*sss*x^4 + 22*a^6*m*sss^2*x^4 - 
     2*a^4*cM^2*m*sss^2*x^4 - 84*a^4*cM*m*r*sss^2*x^4 + 
     33*a^4*m*r^2*sss^2*x^4 + 87*a^2*cM^2*m*r^2*sss^2*x^4 - 
     68*a^2*cM*m*r^3*sss^2*x^4 + 12*a^2*m*r^4*sss^2*x^4 - 544*a^7*m^2*w*x^4 - 
     296*a^5*cM^2*m^2*w*x^4 - 232*a^7*m^4*w*x^4 + 1520*a^5*cM*m^2*r*w*x^4 + 
     768*a^3*cM^3*m^2*r*w*x^4 + 640*a^5*cM*m^4*r*w*x^4 - 
     908*a^5*m^2*r^2*w*x^4 - 1548*a^3*cM^2*m^2*r^2*w*x^4 - 
     236*a^5*m^4*r^2*w*x^4 + 1408*a^3*cM*m^2*r^3*w*x^4 - 
     400*a^3*m^2*r^4*w*x^4 + 240*a^7*sss*w*x^4 + 200*a^5*cM^2*sss*w*x^4 + 
     348*a^7*m^2*sss*w*x^4 - 48*a^5*cM^2*m^2*sss*w*x^4 - 
     1276*a^5*cM*r*sss*w*x^4 - 920*a^5*cM*m^2*r*sss*w*x^4 + 
     554*a^5*r^2*sss*w*x^4 + 1940*a^3*cM^2*r^2*sss*w*x^4 + 
     452*a^5*m^2*r^2*sss*w*x^4 + 544*a^3*cM^2*m^2*r^2*sss*w*x^4 - 
     1560*a^3*cM*r^3*sss*w*x^4 - 544*a^3*cM*m^2*r^3*sss*w*x^4 + 
     336*a^3*r^4*sss*w*x^4 + 372*a*cM^2*r^4*sss*w*x^4 + 
     120*a^3*m^2*r^4*sss*w*x^4 - 172*a*cM*r^5*sss*w*x^4 + 
     22*a*r^6*sss*w*x^4 + 1252*a^8*m*w^2*x^4 + 1048*a^6*cM^2*m*w^2*x^4 + 
     1384*a^8*m^3*w^2*x^4 - 5032*a^6*cM*m*r*w^2*x^4 - 
     3200*a^6*cM*m^3*r*w^2*x^4 + 2914*a^6*m*r^2*w^2*x^4 + 
     7580*a^4*cM^2*m*r^2*w^2*x^4 + 1716*a^6*m^3*r^2*w^2*x^4 - 
     6584*a^4*cM*m*r^3*w^2*x^4 - 1056*a^4*cM*m^3*r^3*w^2*x^4 + 
     1784*a^4*m*r^4*w^2*x^4 + 1504*a^2*cM^2*m*r^4*w^2*x^4 + 
     368*a^4*m^3*r^4*w^2*x^4 - 640*a^2*cM*m*r^5*w^2*x^4 + 
     110*a^2*m*r^6*w^2*x^4 - 804*a^8*m*sss*w^2*x^4 + 
     2408*a^6*cM*m*r*sss*w^2*x^4 - 1300*a^6*m*r^2*sss*w^2*x^4 + 
     2024*a^4*cM*m*r^3*sss*w^2*x^4 - 456*a^4*m*r^4*sss*w^2*x^4 + 
     40*a^2*cM*m*r^5*sss*w^2*x^4 + 40*a^2*m*r^6*sss*w^2*x^4 - 
     1336*a^9*w^3*x^4 - 2896*a^9*m^2*w^3*x^4 + 6560*a^7*cM*r*w^3*x^4 + 
     6400*a^7*cM*m^2*r*w^3*x^4 - 3388*a^7*r^2*w^3*x^4 - 
     4416*a^7*m^2*r^2*w^3*x^4 + 8992*a^5*cM*r^3*w^3*x^4 + 
     4128*a^5*cM*m^2*r^3*w^3*x^4 - 2352*a^5*r^4*w^3*x^4 - 
     1440*a^5*m^2*r^4*w^3*x^4 + 1472*a^3*cM*r^5*w^3*x^4 + 
     32*a^3*cM*m^2*r^5*w^3*x^4 - 244*a^3*r^6*w^3*x^4 + 
     80*a^3*m^2*r^6*w^3*x^4 - 192*a*cM*r^7*w^3*x^4 + 56*a*r^8*w^3*x^4 + 
     2944*a^10*m*w^4*x^4 + 5312*a^8*m*r^2*w^4*x^4 + 2016*a^6*m*r^4*w^4*x^4 - 
     576*a^4*m*r^6*w^4*x^4 - 240*a^2*m*r^8*w^4*x^4 + 
     (40*I)*a^5*cM*m*sss*x^5 - (44*I)*a^5*m*r*sss*x^5 - 
     (84*I)*a^3*cM^2*m*r*sss*x^5 - (4*I)*a^5*m^3*r*sss*x^5 + 
     (136*I)*a^3*cM*m*r^2*sss*x^5 - (48*I)*a^3*m*r^3*sss*x^5 - 
     (10*I)*a^5*cM*m*sss^2*x^5 + (16*I)*a^5*m*r*sss^2*x^5 + 
     (22*I)*a^3*cM^2*m*r*sss^2*x^5 - (46*I)*a^3*cM*m*r^2*sss^2*x^5 + 
     (18*I)*a^3*m*r^3*sss^2*x^5 + (120*I)*a^6*cM*m^2*w*x^5 - 
     (280*I)*a^6*m^2*r*w*x^5 - (280*I)*a^4*cM^2*m^2*r*w*x^5 - 
     (40*I)*a^6*m^4*r*w*x^5 + (760*I)*a^4*cM*m^2*r^2*w*x^5 - 
     (320*I)*a^4*m^2*r^3*w*x^5 - (166*I)*a^6*cM*sss*w*x^5 - 
     (60*I)*a^6*cM*m^2*sss*w*x^5 + (204*I)*a^6*r*sss*w*x^5 + 
     (400*I)*a^4*cM^2*r*sss*w*x^5 + (208*I)*a^6*m^2*r*sss*w*x^5 + 
     (152*I)*a^4*cM^2*m^2*r*sss*w*x^5 - (764*I)*a^4*cM*r^2*sss*w*x^5 - 
     (508*I)*a^4*cM*m^2*r^2*sss*w*x^5 + (304*I)*a^4*r^3*sss*w*x^5 + 
     (416*I)*a^2*cM^2*r^3*sss*w*x^5 + (240*I)*a^4*m^2*r^3*sss*w*x^5 - 
     (374*I)*a^2*cM*r^4*sss*w*x^5 + (100*I)*a^2*r^5*sss*w*x^5 - 
     (588*I)*a^7*cM*m*w^2*x^5 + (1356*I)*a^7*m*r*w^2*x^5 + 
     (1736*I)*a^5*cM^2*m*r*w^2*x^5 + (736*I)*a^7*m^3*r*w^2*x^5 - 
     (4280*I)*a^5*cM*m*r^2*w^2*x^5 - (1104*I)*a^5*cM*m^3*r^2*w^2*x^5 + 
     (2056*I)*a^5*m*r^3*w^2*x^5 + (1600*I)*a^3*cM^2*m*r^3*w^2*x^5 + 
     (712*I)*a^5*m^3*r^3*w^2*x^5 - (1740*I)*a^3*cM*m*r^4*w^2*x^5 + 
     (580*I)*a^3*m*r^5*w^2*x^5 + (204*I)*a^7*cM*m*sss*w^2*x^5 - 
     (968*I)*a^7*m*r*sss*w^2*x^5 + (2576*I)*a^5*cM*m*r^2*sss*w^2*x^5 - 
     (1464*I)*a^5*m*r^3*sss*w^2*x^5 + (1108*I)*a^3*cM*m*r^4*sss*w^2*x^5 - 
     (448*I)*a^3*m*r^5*sss*w^2*x^5 + (888*I)*a^8*cM*w^3*x^5 - 
     (2120*I)*a^8*r*w^3*x^5 - (3024*I)*a^8*m^2*r*w^3*x^5 + 
     (7312*I)*a^6*cM*r^2*w^3*x^5 + (5472*I)*a^6*cM*m^2*r^2*w^3*x^5 - 
     (4104*I)*a^6*r^3*w^3*x^5 - (4416*I)*a^6*m^2*r^3*w^3*x^5 + 
     (5832*I)*a^4*cM*r^4*w^3*x^5 + (2016*I)*a^4*cM*m^2*r^4*w^3*x^5 - 
     (2184*I)*a^4*r^5*w^3*x^5 - (1200*I)*a^4*m^2*r^5*w^3*x^5 + 
     (560*I)*a^2*cM*r^6*w^3*x^5 - (200*I)*a^2*r^7*w^3*x^5 + 
     (5056*I)*a^9*m*r*w^4*x^5 + (9864*I)*a^7*m*r^3*w^4*x^5 + 
     (5424*I)*a^5*m*r^5*w^4*x^5 + (712*I)*a^3*m*r^7*w^4*x^5 - 
     2*a^6*m*sss*x^6 - 2*a^4*cM^2*m*sss*x^6 - 2*a^6*m^3*sss*x^6 + 
     8*a^4*cM*m*r*sss*x^6 - 4*a^4*m*r^2*sss*x^6 + 3*a^6*m*sss^2*x^6 + 
     a^4*cM^2*m*sss^2*x^6 - 8*a^4*cM*m*r*sss^2*x^6 + 4*a^4*m*r^2*sss^2*x^6 + 
     76*a^7*m^2*w*x^6 - 20*a^5*cM^2*m^2*w*x^6 - 20*a^7*m^4*w*x^6 - 
     112*a^5*cM*m^2*r*w*x^6 + 56*a^5*m^2*r^2*w*x^6 - 34*a^7*sss*w*x^6 - 
     44*a^5*cM^2*sss*w*x^6 - 4*a^7*m^2*sss*w*x^6 + 16*a^5*cM^2*m^2*sss*w*
      x^6 + 208*a^5*cM*r*sss*w*x^6 - 8*a^5*cM*m^2*r*sss*w*x^6 - 
     88*a^5*r^2*sss*w*x^6 - 340*a^3*cM^2*r^2*sss*w*x^6 + 
     12*a^5*m^2*r^2*sss*w*x^6 + 256*a^3*cM*r^3*sss*w*x^6 - 
     54*a^3*r^4*sss*w*x^6 - 138*a^8*m*w^2*x^6 - 188*a^6*cM^2*m*w^2*x^6 - 
     100*a^8*m^3*w^2*x^6 + 536*a^6*cM*m*r*w^2*x^6 + 
     384*a^6*cM*m^3*r*w^2*x^6 - 396*a^6*m*r^2*w^2*x^6 - 
     1152*a^4*cM^2*m*r^2*w^2*x^6 - 96*a^6*m^3*r^2*w^2*x^6 + 
     1064*a^4*cM*m*r^3*w^2*x^6 - 302*a^4*m*r^4*w^2*x^6 + 
     68*a^8*m*sss*w^2*x^6 - 248*a^6*cM*m*r*sss*w^2*x^6 + 
     108*a^6*m*r^2*sss*w^2*x^6 - 336*a^4*cM*m*r^3*sss*w^2*x^6 + 
     56*a^4*m*r^4*sss*w^2*x^6 + 236*a^9*w^3*x^6 + 480*a^9*m^2*w^3*x^6 - 
     1808*a^7*cM*r*w^3*x^6 - 1248*a^7*cM*m^2*r*w^3*x^6 + 
     880*a^7*r^2*w^3*x^6 + 624*a^7*m^2*r^2*w^3*x^6 - 
     3136*a^5*cM*r^3*w^3*x^6 - 736*a^5*cM*m^2*r^3*w^3*x^6 + 
     756*a^5*r^4*w^3*x^6 + 208*a^5*m^2*r^4*w^3*x^6 - 560*a^3*cM*r^5*w^3*x^6 + 
     112*a^3*r^6*w^3*x^6 - 640*a^10*m*w^4*x^6 - 1072*a^8*m*r^2*w^4*x^6 - 
     384*a^6*m*r^4*w^4*x^6 + 64*a^4*m*r^6*w^4*x^6 + (96*I)*a^7*cM*m*w^2*x^7 - 
     (224*I)*a^7*m*r*w^2*x^7 - (224*I)*a^5*cM^2*m*r*w^2*x^7 - 
     (32*I)*a^7*m^3*r*w^2*x^7 + (608*I)*a^5*cM*m*r^2*w^2*x^7 - 
     (256*I)*a^5*m*r^3*w^2*x^7 - (48*I)*a^7*cM*m*sss*w^2*x^7 + 
     (144*I)*a^7*m*r*sss*w^2*x^7 - (368*I)*a^5*cM*m*r^2*sss*w^2*x^7 + 
     (160*I)*a^5*m*r^3*sss*w^2*x^7 - (344*I)*a^8*cM*w^3*x^7 + 
     (632*I)*a^8*r*w^3*x^7 + (512*I)*a^8*m^2*r*w^3*x^7 - 
     (2256*I)*a^6*cM*r^2*w^3*x^7 - (896*I)*a^6*cM*m^2*r^2*w^3*x^7 + 
     (1120*I)*a^6*r^3*w^3*x^7 + (576*I)*a^6*m^2*r^3*w^3*x^7 - 
     (1496*I)*a^4*cM*r^4*w^3*x^7 + (488*I)*a^4*r^5*w^3*x^7 - 
     (1528*I)*a^9*m*r*w^4*x^7 - (2592*I)*a^7*m*r^3*w^4*x^7 - 
     (1000*I)*a^5*m*r^5*w^4*x^7 - 16*a^8*m*w^2*x^8 - 16*a^6*cM^2*m*w^2*x^8 - 
     16*a^8*m^3*w^2*x^8 + 64*a^6*cM*m*r*w^2*x^8 - 32*a^6*m*r^2*w^2*x^8 + 
     24*a^8*m*sss*w^2*x^8 - 64*a^6*cM*m*r*sss*w^2*x^8 + 
     32*a^6*m*r^2*sss*w^2*x^8 + 72*a^9*w^3*x^8 + 32*a^9*m^2*w^3*x^8 - 
     112*a^7*cM*r*w^3*x^8 + 64*a^7*r^2*w^3*x^8 + 64*a^7*m^2*r^2*w^3*x^8 + 
     112*a^5*cM*r^3*w^3*x^8 - 8*a^5*r^4*w^3*x^8 - 80*a^10*m*w^4*x^8 - 
     152*a^8*m*r^2*w^4*x^8 - 48*a^6*m*r^4*w^4*x^8 + (24*I)*a^8*cM*w^3*x^9 - 
     (24*I)*a^8*r*w^3*x^9 + (72*I)*a^6*cM*r^2*w^3*x^9 - 
     (24*I)*a^6*r^3*w^3*x^9 + (88*I)*a^9*m*r*w^4*x^9 + 
     (104*I)*a^7*m*r^3*w^4*x^9 + 8*a^10*m*w^4*x^10 + 16*a^8*m*r^2*w^4*x^10) + 
   16*m*((32*I)*a^5*m^4 + (32*I)*a^3*cM^2*m^4 + (32*I)*a^5*m^6 - 
     (124*I)*a^3*cM*m^4*r - (32*I)*a*cM^3*m^4*r - (32*I)*a^3*cM*m^6*r + 
     (60*I)*a^3*m^4*r^2 + (72*I)*a*cM^2*m^4*r^2 + (16*I)*a^3*m^6*r^2 - 
     (52*I)*a*cM*m^4*r^3 + (12*I)*a*m^4*r^4 - (24*I)*a^5*m^2*sss - 
     (24*I)*a^3*cM^2*m^2*sss - (48*I)*a^5*m^4*sss + 
     (114*I)*a^3*cM*m^2*r*sss + (94*I)*a^3*cM*m^4*r*sss - 
     (54*I)*a^3*m^2*r^2*sss - (116*I)*a*cM^2*m^2*r^2*sss - 
     (46*I)*a^3*m^4*r^2*sss - (28*I)*a*cM^2*m^4*r^2*sss + 
     (94*I)*a*cM*m^2*r^3*sss + (26*I)*a*cM*m^4*r^3*sss - 
     (22*I)*a*m^2*r^4*sss - (6*I)*a*m^4*r^4*sss - (32*I)*a^6*m*w - 
     (104*I)*a^4*cM^2*m*w - (272*I)*a^6*m^3*w - (160*I)*a^4*cM^2*m^3*w - 
     (224*I)*a^6*m^5*w + (292*I)*a^4*cM*m*r*w + (176*I)*a^2*cM^3*m*r*w + 
     (870*I)*a^4*cM*m^3*r*w + (160*I)*a^2*cM^3*m^3*r*w + 
     (224*I)*a^4*cM*m^5*r*w - (126*I)*a^4*m*r^2*w - 
     (516*I)*a^2*cM^2*m*r^2*w - (452*I)*a^4*m^3*r^2*w - 
     (544*I)*a^2*cM^2*m^3*r^2*w - (212*I)*a^4*m^5*r^2*w + 
     (382*I)*a^2*cM*m*r^3*w + (72*I)*cM^3*m*r^3*w + 
     (524*I)*a^2*cM*m^3*r^3*w + (72*I)*cM^3*m^3*r^3*w + 
     (72*I)*a^2*cM*m^5*r^3*w - (86*I)*a^2*m*r^4*w - (96*I)*cM^2*m*r^4*w - 
     (156*I)*a^2*m^3*r^4*w - (96*I)*cM^2*m^3*r^4*w - (36*I)*a^2*m^5*r^4*w + 
     (46*I)*cM*m*r^5*w + (46*I)*cM*m^3*r^5*w - (8*I)*m*r^6*w - 
     (8*I)*m^3*r^6*w + (144*I)*a^6*m*sss*w + (72*I)*a^4*cM^2*m*sss*w + 
     (240*I)*a^6*m^3*sss*w - (571*I)*a^4*cM*m*r*sss*w - 
     (470*I)*a^4*cM*m^3*r*sss*w + (280*I)*a^4*m*r^2*sss*w + 
     (570*I)*a^2*cM^2*m*r^2*sss*w + (336*I)*a^4*m^3*r^2*sss*w + 
     (140*I)*a^2*cM^2*m^3*r^2*sss*w - (531*I)*a^2*cM*m*r^3*sss*w - 
     (288*I)*a^2*cM*m^3*r^3*sss*w + (140*I)*a^2*m*r^4*sss*w + 
     (116*I)*cM^2*m*r^4*sss*w + (108*I)*a^2*m^3*r^4*sss*w + 
     (20*I)*cM^2*m^3*r^4*sss*w - (64*I)*cM*m*r^5*sss*w - 
     (18*I)*cM*m^3*r^5*sss*w + (12*I)*m*r^6*sss*w + (4*I)*m^3*r^6*sss*w + 
     (144*I)*a^7*w^2 + (160*I)*a^5*cM^2*w^2 + (768*I)*a^7*m^2*w^2 + 
     (320*I)*a^5*cM^2*m^2*w^2 - (781*I)*a^5*cM*r*w^2 - 
     (2240*I)*a^5*cM*m^2*r*w^2 - (672*I)*a^5*cM*m^4*r*w^2 + 
     (334*I)*a^5*r^2*w^2 + (1180*I)*a^3*cM^2*r^2*w^2 + 
     (1426*I)*a^5*m^2*r^2*w^2 + (1456*I)*a^3*cM^2*m^2*r^2*w^2 + 
     (936*I)*a^5*m^4*r^2*w^2 - (944*I)*a^3*cM*r^3*w^2 - 
     (1948*I)*a^3*cM*m^2*r^3*w^2 - (432*I)*a^3*cM*m^4*r^3*w^2 + 
     (226*I)*a^3*r^4*w^2 + (432*I)*a*cM^2*r^4*w^2 + (698*I)*a^3*m^2*r^4*w^2 + 
     (528*I)*a*cM^2*m^2*r^4*w^2 + (336*I)*a^3*m^4*r^4*w^2 - 
     (207*I)*a*cM*r^5*w^2 - (360*I)*a*cM*m^2*r^5*w^2 - 
     (48*I)*a*cM*m^4*r^5*w^2 + (36*I)*a*r^6*w^2 + (88*I)*a*m^2*r^6*w^2 + 
     (24*I)*a*m^4*r^6*w^2 - (216*I)*a^7*sss*w^2 - (480*I)*a^7*m^2*sss*w^2 + 
     (800*I)*a^5*cM*r*sss*w^2 + (940*I)*a^5*cM*m^2*r*sss*w^2 - 
     (477*I)*a^5*r^2*sss*w^2 - (884*I)*a^5*m^2*r^2*sss*w^2 + 
     (995*I)*a^3*cM*r^3*sss*w^2 + (892*I)*a^3*cM*m^2*r^3*sss*w^2 - 
     (317*I)*a^3*r^4*sss*w^2 - (460*I)*a^3*m^2*r^4*sss*w^2 + 
     (249*I)*a*cM*r^5*sss*w^2 + (152*I)*a*cM*m^2*r^5*sss*w^2 - 
     (56*I)*a*r^6*sss*w^2 - (56*I)*a*m^2*r^6*sss*w^2 - (992*I)*a^8*m*w^3 - 
     (1120*I)*a^8*m^3*w^3 + (2740*I)*a^6*cM*m*r*w^3 + 
     (1120*I)*a^6*cM*m^3*r*w^3 - (2166*I)*a^6*m*r^2*w^3 - 
     (2060*I)*a^6*m^3*r^2*w^3 + (3220*I)*a^4*cM*m*r^3*w^3 + 
     (1080*I)*a^4*cM*m^3*r^3*w^3 - (1434*I)*a^4*m*r^4*w^3 - 
     (1140*I)*a^4*m^3*r^4*w^3 + (924*I)*a^2*cM*m*r^5*w^3 + 
     (240*I)*a^2*cM*m^3*r^5*w^3 - (280*I)*a^2*m*r^6*w^3 - 
     (188*I)*a^2*m^3*r^6*w^3 + (8*I)*cM*m*r^7*w^3 + (8*I)*cM*m^3*r^7*w^3 - 
     (4*I)*m*r^8*w^3 - (4*I)*m^3*r^8*w^3 + (608*I)*a^9*w^4 + 
     (1120*I)*a^9*m^2*w^4 + (1562*I)*a^7*r^2*w^4 + (2560*I)*a^7*m^2*r^2*w^4 + 
     (1338*I)*a^5*r^4*w^4 + (1920*I)*a^5*m^2*r^4*w^4 + (402*I)*a^3*r^6*w^4 + 
     (512*I)*a^3*m^2*r^6*w^4 + (18*I)*a*r^8*w^4 + (32*I)*a*m^2*r^8*w^4 + 
     4*a^4*cM*m^2*x + 4*a^4*cM*m^4*x - 8*a^4*m^2*r*x - 12*a^2*cM^2*m^2*r*x + 
     8*a^4*m^6*r*x + 28*a^2*cM*m^2*r^2*x - 20*a^2*cM*m^4*r^2*x - 
     12*a^2*m^2*r^3*x + 12*a^2*m^4*r^3*x - 6*a^4*cM*m^2*sss*x - 
     2*a^4*cM*m^4*sss*x + 6*a^4*m^2*r*sss*x + 10*a^2*cM^2*m^2*r*sss*x - 
     8*a^4*m^4*r*sss*x + 4*a^2*cM^2*m^4*r*sss*x - 10*a^2*cM*m^2*r^2*sss*x + 
     10*a^2*cM*m^4*r^2*sss*x + 2*a^2*m^2*r^3*sss*x - 8*cM^2*m^2*r^3*sss*x - 
     6*a^2*m^4*r^3*sss*x + 8*cM*m^2*r^4*sss*x - 2*m^2*r^5*sss*x - 
     28*a^5*cM*m*w*x - 26*a^5*cM*m^3*w*x + 44*a^5*m*r*w*x + 
     76*a^3*cM^2*m*r*w*x + 4*a^5*m^3*r*w*x + 36*a^3*cM^2*m^3*r*w*x - 
     32*a^5*m^5*r*w*x - 154*a^3*cM*m*r^2*w*x - 24*a*cM^3*m*r^2*w*x + 
     44*a^3*cM*m^3*r^2*w*x - 24*a*cM^3*m^3*r^2*w*x - 24*a^3*cM*m^5*r^2*w*x + 
     62*a^3*m*r^3*w*x + 64*a*cM^2*m*r^3*w*x - 20*a^3*m^3*r^3*w*x + 
     16*a*cM^2*m^3*r^3*w*x - 20*a^3*m^5*r^3*w*x - 58*a*cM*m*r^4*w*x + 
     14*a*cM*m^3*r^4*w*x + 18*a*m*r^5*w*x - 12*a*m^3*r^5*w*x + 
     29*a^5*cM*m*sss*w*x + 10*a^5*cM*m^3*sss*w*x - 28*a^5*m*r*sss*w*x - 
     66*a^3*cM^2*m*r*sss*w*x + 12*a^5*m^3*r*sss*w*x - 
     20*a^3*cM^2*m^3*r*sss*w*x + 93*a^3*cM*m*r^2*sss*w*x + 
     8*a^3*cM*m^3*r^2*sss*w*x - 40*a^3*m*r^3*sss*w*x - 
     40*a*cM^2*m*r^3*sss*w*x + 24*a^3*m^3*r^3*sss*w*x - 
     12*a*cM^2*m^3*r^3*sss*w*x + 40*a*cM*m*r^4*sss*w*x - 
     18*a*cM*m^3*r^4*sss*w*x - 12*a*m*r^5*sss*w*x + 12*a*m^3*r^5*sss*w*x + 
     59*a^6*cM*w^2*x + 64*a^6*cM*m^2*w^2*x - 64*a^6*r*w^2*x - 
     176*a^4*cM^2*r*w^2*x - 76*a^6*m^2*r*w^2*x - 144*a^4*cM^2*m^2*r*w^2*x + 
     24*a^6*m^4*r*w^2*x + 280*a^4*cM*r^2*w^2*x + 156*a^4*cM*m^2*r^2*w^2*x + 
     144*a^4*cM*m^4*r^2*w^2*x - 122*a^4*r^3*w^2*x - 232*a^2*cM^2*r^3*w^2*x - 
     82*a^4*m^2*r^3*w^2*x - 112*a^2*cM^2*m^2*r^3*w^2*x + 
     48*a^4*m^4*r^3*w^2*x + 225*a^2*cM*r^4*w^2*x - 32*a^2*cM*m^2*r^4*w^2*x + 
     48*a^2*cM*m^4*r^4*w^2*x - 66*a^2*r^5*w^2*x - 36*cM^2*r^5*w^2*x + 
     10*a^2*m^2*r^5*w^2*x + 72*cM^2*m^2*r^5*w^2*x + 24*a^2*m^4*r^5*w^2*x + 
     32*cM*r^6*w^2*x - 64*cM*m^2*r^6*w^2*x - 8*r^7*w^2*x + 16*m^2*r^7*w^2*x - 
     40*a^6*cM*sss*w^2*x - 20*a^6*cM*m^2*sss*w^2*x + 48*a^6*r*sss*w^2*x + 
     32*a^6*m^2*r*sss*w^2*x - 193*a^4*cM*r^2*sss*w^2*x - 
     132*a^4*cM*m^2*r^2*sss*w^2*x + 85*a^4*r^3*sss*w^2*x + 
     20*a^4*m^2*r^3*sss*w^2*x - 123*a^2*cM*r^4*sss*w^2*x - 
     24*a^2*cM*m^2*r^4*sss*w^2*x + 37*a^2*r^5*sss*w^2*x - 
     20*a^2*m^2*r^5*sss*w^2*x + 8*cM*r^6*sss*w^2*x + 
     16*cM*m^2*r^6*sss*w^2*x - 8*m^2*r^7*sss*w^2*x - 76*a^7*cM*m*w^3*x + 
     204*a^7*m*r*w^3*x + 80*a^7*m^3*r*w^3*x - 532*a^5*cM*m*r^2*w^3*x - 
     360*a^5*cM*m^3*r^2*w^3*x + 354*a^5*m*r^3*w^3*x + 60*a^5*m^3*r^3*w^3*x - 
     252*a^3*cM*m*r^4*w^3*x - 240*a^3*cM*m^3*r^4*w^3*x + 
     150*a^3*m*r^5*w^3*x - 36*a^3*m^3*r^5*w^3*x + 72*a*cM*m*r^6*w^3*x - 
     24*a*cM*m^3*r^6*w^3*x + 4*a*m*r^7*w^3*x - 20*a*m^3*r^7*w^3*x - 
     196*a^8*r*w^4*x - 200*a^8*m^2*r*w^4*x - 442*a^6*r^3*w^4*x - 
     320*a^6*m^2*r^3*w^4*x - 312*a^4*r^5*w^4*x - 96*a^4*m^2*r^5*w^4*x - 
     70*a^2*r^7*w^4*x + 32*a^2*m^2*r^7*w^4*x - 4*r^9*w^4*x + 
     8*m^2*r^9*w^4*x - (12*I)*a^5*m^2*x^2 - (44*I)*a^3*cM^2*m^2*x^2 - 
     (68*I)*a^5*m^4*x^2 - (24*I)*a^3*cM^2*m^4*x^2 - (24*I)*a^5*m^6*x^2 + 
     (104*I)*a^3*cM*m^2*r*x^2 + (64*I)*a*cM^3*m^2*r*x^2 + 
     (160*I)*a^3*cM*m^4*r*x^2 - (48*I)*a^3*m^2*r^2*x^2 - 
     (144*I)*a*cM^2*m^2*r^2*x^2 - (80*I)*a^3*m^4*r^2*x^2 + 
     (104*I)*a*cM*m^2*r^3*x^2 - (24*I)*a*m^2*r^4*x^2 + 
     (60*I)*a^5*m^2*sss*x^2 + (34*I)*a^3*cM^2*m^2*sss*x^2 + 
     (58*I)*a^5*m^4*sss*x^2 - (224*I)*a^3*cM*m^2*r*sss*x^2 - 
     (80*I)*a^3*cM*m^4*r*sss*x^2 + (108*I)*a^3*m^2*r^2*sss*x^2 + 
     (152*I)*a*cM^2*m^2*r^2*sss*x^2 + (40*I)*a^3*m^4*r^2*sss*x^2 - 
     (128*I)*a*cM*m^2*r^3*sss*x^2 + (30*I)*a*m^2*r^4*sss*x^2 + 
     (134*I)*a^6*m*w*x^2 + (216*I)*a^4*cM^2*m*w*x^2 + (520*I)*a^6*m^3*w*x^2 + 
     (220*I)*a^4*cM^2*m^3*w*x^2 + (268*I)*a^6*m^5*w*x^2 - 
     (760*I)*a^4*cM*m*r*w*x^2 - (288*I)*a^2*cM^3*m*r*w*x^2 - 
     (1296*I)*a^4*cM*m^3*r*w*x^2 - (128*I)*a^2*cM^3*m^3*r*w*x^2 - 
     (128*I)*a^4*cM*m^5*r*w*x^2 + (344*I)*a^4*m*r^2*w*x^2 + 
     (936*I)*a^2*cM^2*m*r^2*w*x^2 + (760*I)*a^4*m^3*r^2*w*x^2 + 
     (384*I)*a^2*cM^2*m^3*r^2*w*x^2 + (160*I)*a^4*m^5*r^2*w*x^2 - 
     (732*I)*a^2*cM*m*r^3*w*x^2 - (144*I)*cM^3*m*r^3*w*x^2 - 
     (496*I)*a^2*cM*m^3*r^3*w*x^2 + (178*I)*a^2*m*r^4*w*x^2 + 
     (192*I)*cM^2*m*r^4*w*x^2 + (180*I)*a^2*m^3*r^4*w*x^2 - 
     (92*I)*cM*m*r^5*w*x^2 + (16*I)*m*r^6*w*x^2 - (316*I)*a^6*m*sss*w*x^2 - 
     (140*I)*a^4*cM^2*m*sss*w*x^2 - (396*I)*a^6*m^3*sss*w*x^2 + 
     (1132*I)*a^4*cM*m*r*sss*w*x^2 + (656*I)*a^4*cM*m^3*r*sss*w*x^2 - 
     (592*I)*a^4*m*r^2*sss*w*x^2 - (912*I)*a^2*cM^2*m*r^2*sss*w*x^2 - 
     (480*I)*a^4*m^3*r^2*sss*w*x^2 - (112*I)*a^2*cM^2*m^3*r^2*sss*w*x^2 + 
     (934*I)*a^2*cM*m*r^3*sss*w*x^2 + (272*I)*a^2*cM*m^3*r^3*sss*w*x^2 - 
     (268*I)*a^2*m*r^4*sss*w*x^2 - (136*I)*cM^2*m*r^4*sss*w*x^2 - 
     (108*I)*a^2*m^3*r^4*sss*w*x^2 + (82*I)*cM*m*r^5*sss*w*x^2 - 
     (16*I)*m*r^6*sss*w*x^2 - (370*I)*a^7*w^2*x^2 - 
     (364*I)*a^5*cM^2*w^2*x^2 - (1618*I)*a^7*m^2*w^2*x^2 - 
     (640*I)*a^5*cM^2*m^2*w^2*x^2 + (1758*I)*a^5*cM*r*w^2*x^2 + 
     (4224*I)*a^5*cM*m^2*r*w^2*x^2 + (768*I)*a^5*cM*m^4*r*w^2*x^2 - 
     (832*I)*a^5*r^2*w^2*x^2 - (2232*I)*a^3*cM^2*r^2*w^2*x^2 - 
     (2872*I)*a^5*m^2*r^2*w^2*x^2 - (2160*I)*a^3*cM^2*m^2*r^2*w^2*x^2 - 
     (1248*I)*a^5*m^4*r^2*w^2*x^2 + (2008*I)*a^3*cM*r^3*w^2*x^2 + 
     (3088*I)*a^3*cM*m^2*r^3*w^2*x^2 + (288*I)*a^3*cM*m^4*r^3*w^2*x^2 - 
     (542*I)*a^3*r^4*w^2*x^2 - (780*I)*a*cM^2*r^4*w^2*x^2 - 
     (1238*I)*a^3*m^2*r^4*w^2*x^2 - (600*I)*a*cM^2*m^2*r^4*w^2*x^2 - 
     (288*I)*a^3*m^4*r^4*w^2*x^2 + (418*I)*a*cM*r^5*w^2*x^2 + 
     (472*I)*a*cM*m^2*r^5*w^2*x^2 - (80*I)*a*r^6*w^2*x^2 - 
     (128*I)*a*m^2*r^6*w^2*x^2 + (531*I)*a^7*sss*w^2*x^2 + 
     (1004*I)*a^7*m^2*sss*w^2*x^2 - (1896*I)*a^5*cM*r*sss*w^2*x^2 - 
     (1824*I)*a^5*cM*m^2*r*sss*w^2*x^2 + (1152*I)*a^5*r^2*sss*w^2*x^2 + 
     (1712*I)*a^5*m^2*r^2*sss*w^2*x^2 - (2242*I)*a^3*cM*r^3*sss*w^2*x^2 - 
     (1464*I)*a^3*cM*m^2*r^3*sss*w^2*x^2 + (741*I)*a^3*r^4*sss*w^2*x^2 + 
     (772*I)*a^3*m^2*r^4*sss*w^2*x^2 - (502*I)*a*cM*r^5*sss*w^2*x^2 - 
     (168*I)*a*cM*m^2*r^5*sss*w^2*x^2 + (120*I)*a*r^6*sss*w^2*x^2 + 
     (64*I)*a*m^2*r^6*sss*w^2*x^2 + (2414*I)*a^8*m*w^3*x^2 + 
     (2340*I)*a^8*m^3*w^3*x^2 - (6496*I)*a^6*cM*m*r*w^3*x^2 - 
     (1920*I)*a^6*cM*m^3*r*w^3*x^2 + (5144*I)*a^6*m*r^2*w^3*x^2 + 
     (3840*I)*a^6*m^3*r^2*w^3*x^2 - (7008*I)*a^4*cM*m*r^3*w^3*x^2 - 
     (1440*I)*a^4*cM*m^3*r^3*w^3*x^2 + (3246*I)*a^4*m*r^4*w^3*x^2 + 
     (1752*I)*a^4*m^3*r^4*w^3*x^2 - (1848*I)*a^2*cM*m*r^5*w^3*x^2 - 
     (192*I)*a^2*cM*m^3*r^5*w^3*x^2 + (584*I)*a^2*m*r^6*w^3*x^2 + 
     (192*I)*a^2*m^3*r^6*w^3*x^2 - (16*I)*cM*m*r^7*w^3*x^2 + 
     (8*I)*m*r^8*w^3*x^2 - (1714*I)*a^9*w^4*x^2 - (2840*I)*a^9*m^2*w^4*x^2 - 
     (4312*I)*a^7*r^2*w^4*x^2 - (6080*I)*a^7*m^2*r^2*w^4*x^2 - 
     (3594*I)*a^5*r^4*w^4*x^2 - (4128*I)*a^5*m^2*r^4*w^4*x^2 - 
     (1036*I)*a^3*r^6*w^4*x^2 - (928*I)*a^3*m^2*r^6*w^4*x^2 - 
     (40*I)*a*r^8*w^4*x^2 - (40*I)*a*m^2*r^8*w^4*x^2 - 8*a^4*cM*m^2*x^3 + 
     4*a^4*m^2*r*x^3 + 12*a^2*cM^2*m^2*r*x^3 - 4*a^4*m^4*r*x^3 - 
     8*a^2*cM*m^2*r^2*x^3 + 8*a^4*cM*m^2*sss*x^3 - 2*a^4*m^2*r*sss*x^3 - 
     14*a^2*cM^2*m^2*r*sss*x^3 + 2*a^4*m^4*r*sss*x^3 + 
     8*a^2*cM*m^2*r^2*sss*x^3 + 48*a^5*cM*m*w*x^3 + 16*a^5*cM*m^3*w*x^3 - 
     26*a^5*m*r*w*x^3 - 112*a^3*cM^2*m*r*w*x^3 - 12*a^5*m^3*r*w*x^3 - 
     20*a^3*cM^2*m^3*r*w*x^3 + 12*a^5*m^5*r*w*x^3 + 116*a^3*cM*m*r^2*w*x^3 + 
     48*a*cM^3*m*r^2*w*x^3 + 48*a^3*cM*m^3*r^2*w*x^3 - 32*a^3*m*r^3*w*x^3 - 
     80*a*cM^2*m*r^3*w*x^3 + 44*a*cM*m*r^4*w*x^3 - 6*a*m*r^5*w*x^3 - 
     44*a^5*cM*m*sss*w*x^3 - 8*a^5*cM*m^3*sss*w*x^3 + 32*a^5*m*r*sss*w*x^3 + 
     96*a^3*cM^2*m*r*sss*w*x^3 + 16*a^3*cM^2*m^3*r*sss*w*x^3 - 
     122*a^3*cM*m*r^2*sss*w*x^3 - 24*a^3*cM*m^3*r^2*sss*w*x^3 + 
     32*a^3*m*r^3*sss*w*x^3 + 52*a*cM^2*m*r^3*sss*w*x^3 - 
     22*a*cM*m*r^4*sss*w*x^3 - 106*a^6*cM*w^2*x^3 - 88*a^6*cM*m^2*w^2*x^3 + 
     78*a^6*r*w^2*x^3 + 292*a^4*cM^2*r*w^2*x^3 + 134*a^6*m^2*r*w^2*x^3 + 
     200*a^4*cM^2*m^2*r*w^2*x^3 - 376*a^4*cM*r^2*w^2*x^3 - 
     416*a^4*cM*m^2*r^2*w^2*x^3 - 96*a^4*cM*m^4*r^2*w^2*x^3 + 
     112*a^4*r^3*w^2*x^3 + 320*a^2*cM^2*r^3*w^2*x^3 + 
     160*a^4*m^2*r^3*w^2*x^3 + 144*a^2*cM^2*m^2*r^3*w^2*x^3 - 
     166*a^2*cM*r^4*w^2*x^3 - 160*a^2*cM*m^2*r^4*w^2*x^3 + 
     26*a^2*r^5*w^2*x^3 - 36*cM^2*r^5*w^2*x^3 + 26*a^2*m^2*r^5*w^2*x^3 + 
     32*cM*r^6*w^2*x^3 - 8*r^7*w^2*x^3 + 84*a^6*cM*sss*w^2*x^3 + 
     32*a^6*cM*m^2*sss*w^2*x^3 - 91*a^6*r*sss*w^2*x^3 - 
     76*a^6*m^2*r*sss*w^2*x^3 + 374*a^4*cM*r^2*sss*w^2*x^3 + 
     232*a^4*cM*m^2*r^2*sss*w^2*x^3 - 144*a^4*r^3*sss*w^2*x^3 - 
     80*a^4*m^2*r^3*sss*w^2*x^3 + 206*a^2*cM*r^4*sss*w^2*x^3 + 
     56*a^2*cM*m^2*r^4*sss*w^2*x^3 - 45*a^2*r^5*sss*w^2*x^3 - 
     4*a^2*m^2*r^5*sss*w^2*x^3 - 24*cM*r^6*sss*w^2*x^3 + 8*r^7*sss*w^2*x^3 + 
     168*a^7*cM*m*w^3*x^3 - 398*a^7*m*r*w^3*x^3 - 180*a^7*m^3*r*w^3*x^3 + 
     1200*a^5*cM*m*r^2*w^3*x^3 + 480*a^5*cM*m^3*r^2*w^3*x^3 - 
     624*a^5*m*r^3*w^3*x^3 - 192*a^5*m^3*r^3*w^3*x^3 + 
     624*a^3*cM*m*r^4*w^3*x^3 + 192*a^3*cM*m^3*r^4*w^3*x^3 - 
     198*a^3*m*r^5*w^3*x^3 - 24*a^3*m^3*r^5*w^3*x^3 - 48*a*cM*m*r^6*w^3*x^3 + 
     16*a*m*r^7*w^3*x^3 + 462*a^8*r*w^4*x^3 + 480*a^8*m^2*r*w^4*x^3 + 
     960*a^6*r^3*w^4*x^3 + 768*a^6*m^2*r^3*w^4*x^3 + 570*a^4*r^5*w^4*x^3 + 
     288*a^4*m^2*r^5*w^4*x^3 + 68*a^2*r^7*w^4*x^3 - 4*r^9*w^4*x^3 + 
     (20*I)*a^5*m^2*x^4 + (20*I)*a^3*cM^2*m^2*x^4 + (20*I)*a^5*m^4*x^4 - 
     (80*I)*a^3*cM*m^2*r*x^4 + (40*I)*a^3*m^2*r^2*x^4 - 
     (34*I)*a^5*m^2*sss*x^4 - (10*I)*a^3*cM^2*m^2*sss*x^4 - 
     (10*I)*a^5*m^4*sss*x^4 + (88*I)*a^3*cM*m^2*r*sss*x^4 - 
     (44*I)*a^3*m^2*r^2*sss*x^4 - (138*I)*a^6*m*w*x^4 - 
     (128*I)*a^4*cM^2*m*w*x^4 - (228*I)*a^6*m^3*w*x^4 - 
     (60*I)*a^4*cM^2*m^3*w*x^4 - (60*I)*a^6*m^5*w*x^4 + 
     (542*I)*a^4*cM*m*r*w*x^4 + (80*I)*a^2*cM^3*m*r*w*x^4 + 
     (320*I)*a^4*cM*m^3*r*w*x^4 - (266*I)*a^4*m*r^2*w*x^4 - 
     (260*I)*a^2*cM^2*m*r^2*w*x^4 - (240*I)*a^4*m^3*r^2*w*x^4 + 
     (250*I)*a^2*cM*m*r^3*w*x^4 - (80*I)*a^2*m*r^4*w*x^4 + 
     (204*I)*a^6*m*sss*w*x^4 + (76*I)*a^4*cM^2*m*sss*w*x^4 + 
     (156*I)*a^6*m^3*sss*w*x^4 - (627*I)*a^4*cM*m*r*sss*w*x^4 - 
     (184*I)*a^4*cM*m^3*r*sss*w*x^4 + (356*I)*a^4*m*r^2*sss*w*x^4 + 
     (314*I)*a^2*cM^2*m*r^2*sss*w*x^4 + (132*I)*a^4*m^3*r^2*sss*w*x^4 - 
     (387*I)*a^2*cM*m*r^3*sss*w*x^4 + (128*I)*a^2*m*r^4*sss*w*x^4 + 
     (326*I)*a^7*w^2*x^4 + (276*I)*a^5*cM^2*w^2*x^4 + 
     (966*I)*a^7*m^2*w^2*x^4 + (360*I)*a^5*cM^2*m^2*w^2*x^4 - 
     (1337*I)*a^5*cM*r*w^2*x^4 - (2064*I)*a^5*cM*m^2*r*w^2*x^4 - 
     (192*I)*a^5*cM*m^4*r*w^2*x^4 + (706*I)*a^5*r^2*w^2*x^4 + 
     (1292*I)*a^3*cM^2*r^2*w^2*x^4 + (1542*I)*a^5*m^2*r^2*w^2*x^4 + 
     (672*I)*a^3*cM^2*m^2*r^2*w^2*x^4 + (336*I)*a^5*m^4*r^2*w^2*x^4 - 
     (1408*I)*a^3*cM*r^3*w^2*x^4 - (852*I)*a^3*cM*m^2*r^3*w^2*x^4 + 
     (440*I)*a^3*r^4*w^2*x^4 + (420*I)*a*cM^2*r^4*w^2*x^4 + 
     (432*I)*a^3*m^2*r^4*w^2*x^4 - (275*I)*a*cM*r^5*w^2*x^4 + 
     (60*I)*a*r^6*w^2*x^4 - (419*I)*a^7*sss*w^2*x^4 - 
     (612*I)*a^7*m^2*sss*w^2*x^4 + (1424*I)*a^5*cM*r*sss*w^2*x^4 + 
     (996*I)*a^5*cM*m^2*r*sss*w^2*x^4 - (883*I)*a^5*r^2*sss*w^2*x^4 - 
     (900*I)*a^5*m^2*r^2*sss*w^2*x^4 + (1543*I)*a^3*cM*r^3*sss*w^2*x^4 + 
     (540*I)*a^3*cM*m^2*r^3*sss*w^2*x^4 - (536*I)*a^3*r^4*sss*w^2*x^4 - 
     (288*I)*a^3*m^2*r^4*sss*w^2*x^4 + (269*I)*a*cM*r^5*sss*w^2*x^4 - 
     (72*I)*a*r^6*sss*w^2*x^4 - (1886*I)*a^8*m*w^3*x^4 - 
     (1500*I)*a^8*m^3*w^3*x^4 + (4860*I)*a^6*cM*m*r*w^3*x^4 + 
     (960*I)*a^6*cM*m^3*r*w^3*x^4 - (3846*I)*a^6*m*r^2*w^3*x^4 - 
     (1992*I)*a^6*m^3*r^2*w^3*x^4 + (4356*I)*a^4*cM*m*r^3*w^3*x^4 + 
     (432*I)*a^4*cM*m^3*r^3*w^3*x^4 - (2184*I)*a^4*m*r^4*w^3*x^4 - 
     (576*I)*a^4*m^3*r^4*w^3*x^4 + (876*I)*a^2*cM*m*r^5*w^3*x^4 - 
     (308*I)*a^2*m*r^6*w^3*x^4 + (1686*I)*a^9*w^4*x^4 + 
     (2400*I)*a^9*m^2*w^4*x^4 + (4122*I)*a^7*r^2*w^4*x^4 + 
     (4608*I)*a^7*m^2*r^2*w^4*x^4 + (3312*I)*a^5*r^4*w^4*x^4 + 
     (2592*I)*a^5*m^2*r^4*w^4*x^4 + (906*I)*a^3*r^6*w^4*x^4 + 
     (384*I)*a^3*m^2*r^6*w^4*x^4 + (30*I)*a*r^8*w^4*x^4 + 55*a^6*cM*w^2*x^5 - 
     50*a^6*r*w^2*x^5 - 140*a^4*cM^2*r*w^2*x^5 + 200*a^4*cM*r^2*w^2*x^5 - 
     70*a^4*r^3*w^2*x^5 - 120*a^2*cM^2*r^3*w^2*x^5 + 85*a^2*cM*r^4*w^2*x^5 - 
     20*a^2*r^5*w^2*x^5 - 52*a^6*cM*sss*w^2*x^5 - 12*a^6*cM*m^2*sss*w^2*x^5 + 
     59*a^6*r*sss*w^2*x^5 + 36*a^6*m^2*r*sss*w^2*x^5 - 
     221*a^4*cM*r^2*sss*w^2*x^5 - 84*a^4*cM*m^2*r^2*sss*w^2*x^5 + 
     91*a^4*r^3*sss*w^2*x^5 + 36*a^4*m^2*r^3*sss*w^2*x^5 - 
     115*a^2*cM*r^4*sss*w^2*x^5 + 32*a^2*r^5*sss*w^2*x^5 - 
     108*a^7*cM*m*w^3*x^5 + 258*a^7*m*r*w^3*x^5 + 84*a^7*m^3*r*w^3*x^5 - 
     756*a^5*cM*m*r^2*w^3*x^5 - 144*a^5*cM*m^3*r^2*w^3*x^5 + 
     378*a^5*m*r^3*w^3*x^5 + 72*a^5*m^3*r^3*w^3*x^5 - 
     324*a^3*cM*m*r^4*w^3*x^5 + 108*a^3*m*r^5*w^3*x^5 - 384*a^8*r*w^4*x^5 - 
     336*a^8*m^2*r*w^4*x^5 - 750*a^6*r^3*w^4*x^5 - 480*a^6*m^2*r^3*w^4*x^5 - 
     396*a^4*r^5*w^4*x^5 - 144*a^4*m^2*r^5*w^4*x^5 - 30*a^2*r^7*w^4*x^5 + 
     (16*I)*a^6*m*w*x^6 + (16*I)*a^4*cM^2*m*w*x^6 + (16*I)*a^6*m^3*w*x^6 - 
     (64*I)*a^4*cM*m*r*w*x^6 + (32*I)*a^4*m*r^2*w*x^6 - 
     (24*I)*a^6*m*sss*w*x^6 - (8*I)*a^4*cM^2*m*sss*w*x^6 - 
     (8*I)*a^6*m^3*sss*w*x^6 + (64*I)*a^4*cM*m*r*sss*w*x^6 - 
     (32*I)*a^4*m*r^2*sss*w*x^6 - (72*I)*a^7*w^2*x^6 - 
     (64*I)*a^5*cM^2*w^2*x^6 - (144*I)*a^7*m^2*w^2*x^6 - 
     (48*I)*a^5*cM^2*m^2*w^2*x^6 + (280*I)*a^5*cM*r*w^2*x^6 + 
     (256*I)*a^5*cM*m^2*r*w^2*x^6 - (136*I)*a^5*r^2*w^2*x^6 - 
     (208*I)*a^3*cM^2*r^2*w^2*x^6 - (192*I)*a^5*m^2*r^2*w^2*x^6 + 
     (200*I)*a^3*cM*r^3*w^2*x^6 - (64*I)*a^3*r^4*w^2*x^6 + 
     (96*I)*a^7*sss*w^2*x^6 + (96*I)*a^7*m^2*sss*w^2*x^6 - 
     (312*I)*a^5*cM*r*sss*w^2*x^6 - (128*I)*a^5*cM*m^2*r*sss*w^2*x^6 + 
     (184*I)*a^5*r^2*sss*w^2*x^6 + (96*I)*a^5*m^2*r^2*sss*w^2*x^6 - 
     (264*I)*a^3*cM*r^3*sss*w^2*x^6 + (88*I)*a^3*r^4*sss*w^2*x^6 + 
     (460*I)*a^8*m*w^3*x^6 + (308*I)*a^8*m^3*w^3*x^6 - 
     (1184*I)*a^6*cM*m*r*w^3*x^6 - (128*I)*a^6*cM*m^3*r*w^3*x^6 + 
     (848*I)*a^6*m*r^2*w^3*x^6 + (256*I)*a^6*m^3*r^2*w^3*x^6 - 
     (640*I)*a^4*cM*m*r^3*w^3*x^6 + (336*I)*a^4*m*r^4*w^3*x^6 - 
     (626*I)*a^9*w^4*x^6 - (752*I)*a^9*m^2*w^4*x^6 - 
     (1436*I)*a^7*r^2*w^4*x^6 - (1184*I)*a^7*m^2*r^2*w^4*x^6 - 
     (1050*I)*a^5*r^4*w^4*x^6 - (432*I)*a^5*m^2*r^4*w^4*x^6 - 
     (240*I)*a^3*r^6*w^4*x^6 + 8*a^6*cM*sss*w^2*x^7 - 8*a^6*r*sss*w^2*x^7 + 
     24*a^4*cM*r^2*sss*w^2*x^7 - 8*a^4*r^3*sss*w^2*x^7 + 
     16*a^7*cM*m*w^3*x^7 - 44*a^7*m*r*w^3*x^7 - 4*a^7*m^3*r*w^3*x^7 + 
     112*a^5*cM*m*r^2*w^3*x^7 - 48*a^5*m*r^3*w^3*x^7 + 114*a^8*r*w^4*x^7 + 
     64*a^8*m^2*r*w^4*x^7 + 204*a^6*r^3*w^4*x^7 + 64*a^6*m^2*r^3*w^4*x^7 + 
     90*a^4*r^5*w^4*x^7 - (12*I)*a^8*m*w^3*x^8 - (12*I)*a^8*m^3*w^3*x^8 + 
     (48*I)*a^6*cM*m*r*w^3*x^8 - (24*I)*a^6*m*r^2*w^3*x^8 + 
     (54*I)*a^9*w^4*x^8 + (64*I)*a^9*m^2*w^4*x^8 + (96*I)*a^7*r^2*w^4*x^8 + 
     (64*I)*a^7*m^2*r^2*w^4*x^8 + (42*I)*a^5*r^4*w^4*x^8 - 4*a^8*r*w^4*x^9 - 
     4*a^6*r^3*w^4*x^9)*rn[r, x] - 8*m^4*(8*a^2*cM^2*m^2 + 8*a^4*m^4 - 
     16*a^4*m^2*sss + 16*a^2*cM*m^2*r*sss - 8*a^2*m^2*r^2*sss + 
     10*a^4*sss^2 - 20*a^2*cM*r*sss^2 + 10*a^2*r^2*sss^2 + 4*cM^2*r^2*sss^2 - 
     4*cM*r^3*sss^2 + r^4*sss^2 - 48*a^3*cM^2*m*w - 64*a^5*m^3*w - 
     32*a*cM^2*m*r^2*w - 32*a^3*m^3*r^2*w + 96*a^5*m*sss*w - 
     96*a^3*cM*m*r*sss*w + 96*a^3*m*r^2*sss*w - 32*a*cM*m*r^3*sss*w + 
     16*a*m*r^4*sss*w + 120*a^4*cM^2*w^2 + 224*a^6*m^2*w^2 + 
     160*a^2*cM^2*r^2*w^2 + 224*a^4*m^2*r^2*w^2 + 72*cM^2*r^4*w^2 + 
     48*a^2*m^2*r^4*w^2 - 240*a^6*sss*w^2 + 240*a^4*cM*r*sss*w^2 - 
     360*a^4*r^2*sss*w^2 + 160*a^2*cM*r^3*sss*w^2 - 136*a^2*r^4*sss*w^2 + 
     16*cM*r^5*sss*w^2 - 8*r^6*sss*w^2 - 448*a^7*m*w^3 - 672*a^5*m*r^2*w^3 - 
     288*a^3*m*r^4*w^3 - 32*a*m*r^6*w^3 + 560*a^8*w^4 + 1120*a^6*r^2*w^4 + 
     720*a^4*r^4*w^4 + 160*a^2*r^6*w^4 + 8*r^8*w^4 + 8*a^4*m^2*sss*x^2 - 
     10*a^4*sss^2*x^2 + 16*a^2*cM*r*sss^2*x^2 - 8*a^2*r^2*sss^2*x^2 + 
     32*a^3*cM^2*m*w*x^2 + 32*a^5*m^3*w*x^2 - 96*a^5*m*sss*w*x^2 + 
     64*a^3*cM*m*r*sss*w*x^2 - 64*a^3*m*r^2*sss*w*x^2 - 
     160*a^4*cM^2*w^2*x^2 - 224*a^6*m^2*w^2*x^2 - 128*a^2*cM^2*r^2*w^2*x^2 - 
     128*a^4*m^2*r^2*w^2*x^2 + 360*a^6*sss*w^2*x^2 - 
     320*a^4*cM*r*sss*w^2*x^2 + 448*a^4*r^2*sss*w^2*x^2 - 
     128*a^2*cM*r^3*sss*w^2*x^2 + 112*a^2*r^4*sss*w^2*x^2 + 
     672*a^7*m*w^3*x^2 + 768*a^5*m*r^2*w^3*x^2 + 192*a^3*m*r^4*w^3*x^2 - 
     1120*a^8*w^4*x^2 - 1920*a^6*r^2*w^4*x^2 - 960*a^4*r^4*w^4*x^2 - 
     128*a^2*r^6*w^4*x^2 + a^4*sss^2*x^4 + 16*a^5*m*sss*w*x^4 + 
     48*a^4*cM^2*w^2*x^4 + 48*a^6*m^2*w^2*x^4 - 136*a^6*sss*w^2*x^4 + 
     96*a^4*cM*r*sss*w^2*x^4 - 112*a^4*r^2*sss*w^2*x^4 - 288*a^7*m*w^3*x^4 - 
     192*a^5*m*r^2*w^3*x^4 + 720*a^8*w^4*x^4 + 960*a^6*r^2*w^4*x^4 + 
     288*a^4*r^4*w^4*x^4 + 8*a^6*sss*w^2*x^6 + 32*a^7*m*w^3*x^6 - 
     160*a^8*w^4*x^6 - 128*a^6*r^2*w^4*x^6 + 8*a^8*w^4*x^8)*rn[r, x]^2 - 
   32*m*(-24*a^4*m^5 + 4*a^2*m^5*r^2 + 24*a^3*cM^2*w - 40*a^3*cM*r*w + 
     16*a^3*r^2*w - (8*I)*a*cM^2*m*r*x + (8*I)*a^3*m^5*r*x + 
     (14*I)*a*cM*m*r^2*x - (6*I)*a*m*r^3*x - (8*I)*a^4*cM*w*x + 
     (16*I)*a^4*r*w*x + (8*I)*a^2*cM^2*r*w*x - (35*I)*a^2*cM*r^2*w*x + 
     (12*I)*a^2*r^3*w*x + (18*I)*cM^2*r^3*w*x - (15*I)*cM*r^4*w*x + 
     (4*I)*r^5*w*x + 16*a^2*cM^2*m*x^2 - 28*a^2*cM*m*r*x^2 + 
     12*a^2*m*r^2*x^2 - 16*a^5*w*x^2 - 88*a^3*cM^2*w*x^2 + 
     190*a^3*cM*r*w*x^2 - 72*a^3*r^2*w*x^2 - 36*a*cM^2*r^2*w*x^2 + 
     30*a*cM*r^3*w*x^2 - 8*a*r^4*w*x^2 - (6*I)*a^3*cM*m*x^3 + 
     (6*I)*a^3*m*r*x^3 - (8*I)*a*cM^2*m*r*x^3 + (14*I)*a*cM*m*r^2*x^3 - 
     (6*I)*a*m*r^3*x^3 + (39*I)*a^4*cM*w*x^3 - (28*I)*a^4*r*w*x^3 - 
     (10*I)*a^2*cM^2*r*w*x^3 - (8*I)*a^2*cM*r^2*w*x^3 + 
     (18*I)*cM^2*r^3*w*x^3 - (15*I)*cM*r^4*w*x^3 + (4*I)*r^5*w*x^3 - 
     32*a^2*cM^2*m*x^4 + 52*a^2*cM*m*r*x^4 - 20*a^2*m*r^2*x^4 + 
     32*a^5*w*x^4 + 104*a^3*cM^2*w*x^4 - 250*a^3*cM*r*w*x^4 + 
     88*a^3*r^2*w*x^4 + 60*a*cM^2*r^2*w*x^4 - 42*a*cM*r^3*w*x^4 + 
     8*a*r^4*w*x^4 + (10*I)*a^3*cM*m*x^5 - (10*I)*a^3*m*r*x^5 - 
     (49*I)*a^4*cM*w*x^5 + (44*I)*a^4*r*w*x^5 + (30*I)*a^2*cM^2*r*w*x^5 - 
     (45*I)*a^2*cM*r^2*w*x^5 + (20*I)*a^2*r^3*w*x^5 - 24*a^3*cM^2*w*x^6 + 
     40*a^3*cM*r*w*x^6 - 16*a^3*r^2*w*x^6 + (8*I)*a^4*cM*w*x^7 - 
     (8*I)*a^4*r*w*x^7 - (8*I)*a^4*cM*sss*w*x^7 + (8*I)*a^4*r*sss*w*x^7)*
    X[r] + 16*m*((16*I)*a*cM^2*m^2 - (28*I)*a*cM*m^2*r + (12*I)*a*m^2*r^2 + 
     (7*I)*a*cM*r*sss - (3*I)*a*r^2*sss + (4*I)*a^3*sss^2 + 
     (20*I)*a^3*m^2*sss^2 - (11*I)*a*cM*r*sss^2 - (18*I)*a*cM*m^2*r*sss^2 + 
     (5*I)*a*r^2*sss^2 + (8*I)*a*m^2*r^2*sss^2 - a^2*cM*sss*x + 
     2*a^2*r*sss*x - 2*cM*r^2*sss*x + r^3*sss*x + a^2*cM*sss^2*x + 
     2*a^2*cM*m^2*sss^2*x - a^2*r*sss^2*x + a^2*m^2*r*sss^2*x - 
     2*cM*m^2*r^2*sss^2*x + m^2*r^3*sss^2*x + (3*I)*a^3*sss*x^2 - 
     (20*I)*a*cM*r*sss*x^2 + (9*I)*a*r^2*sss*x^2 - (10*I)*a^3*sss^2*x^2 - 
     (33*I)*a^3*m^2*sss^2*x^2 + (26*I)*a*cM*r*sss^2*x^2 + 
     (20*I)*a*cM*m^2*r*sss^2*x^2 - (12*I)*a*r^2*sss^2*x^2 - 
     (9*I)*a*m^2*r^2*sss^2*x^2 + 2*a^2*cM*sss*x^3 - a^2*r*sss*x^3 - 
     2*cM*r^2*sss*x^3 + r^3*sss*x^3 - 2*a^2*cM*sss^2*x^3 - 
     2*a^2*cM*m^2*sss^2*x^3 + a^2*r*sss^2*x^3 + 2*cM*r^2*sss^2*x^3 - 
     r^3*sss^2*x^3 - (5*I)*a^3*sss*x^4 + (17*I)*a*cM*r*sss*x^4 - 
     (8*I)*a*r^2*sss*x^4 + (7*I)*a^3*sss^2*x^4 + (12*I)*a^3*m^2*sss^2*x^4 - 
     (17*I)*a*cM*r*sss^2*x^4 + (8*I)*a*r^2*sss^2*x^4 - a^2*cM*sss*x^5 + 
     a^2*r*sss*x^5 + a^2*cM*sss^2*x^5 - a^2*r*sss^2*x^5 - 10*a^3*cM*m*w*x^5 + 
     10*a^3*m*r*w*x^5 + 13*a^3*cM*m*sss*w*x^5 - 16*a^3*m*r*sss*w*x^5 + 
     24*a^4*cM*m^2*w^2*x^5 - 54*a^4*m^2*r*w^2*x^5 - 8*a^4*cM*w^2*x^7 + 
     8*a^4*r*w^2*x^7)*rn[r, x]*X[r] + 
   8*m*(96*a^2*cM^3*m*r*sss - 192*a^3*cM^3*r*sss*w - 192*a*cM^3*r^3*sss*w - 
     48*a^7*sss^2*w + 176*a^5*cM*r*sss^2*w - 79*a^5*r^2*sss^2*w - 
     158*a^3*cM^2*r^2*sss^2*w + 144*a^3*cM*r^3*sss^2*w - 24*a^3*r^4*sss^2*w - 
     10*a*cM^2*r^4*sss^2*w - 8*a*cM*r^5*sss^2*w + 7*a*r^6*sss^2*w - 
     1152*a^4*cM^3*m*r*w^2 - 1152*a^2*cM^3*m*r^3*w^2 - 
     912*a^4*cM^2*m*r^2*sss*w^2 - 144*a^2*cM^2*m*r^4*sss*w^2 + 
     72*cM^2*m*r^6*sss*w^2 - 384*a^7*cM^2*w^3 - 3588*a^5*cM^2*r^2*w^3 - 
     1184*a^3*cM^2*r^4*w^3 + 324*a*cM^2*r^6*w^3 - 1088*a^7*cM*r*sss*w^3 + 
     696*a^7*r^2*sss*w^3 - 1000*a^5*cM*r^3*sss*w^3 + 196*a^5*r^4*sss*w^3 + 
     192*a^3*cM*r^5*sss*w^3 - 192*a^3*r^6*sss*w^3 + 200*a*cM*r^7*sss*w^3 - 
     76*a*r^8*sss*w^3 - 2880*a^8*cM*m*r*w^4 - 2880*a^6*cM*m*r^3*w^4 + 
     384*a^2*cM*m*r^7*w^4 - 576*a^11*w^5 - 1240*a^9*r^2*w^5 - 
     520*a^7*r^4*w^5 + 428*a^5*r^6*w^5 + 320*a^3*r^8*w^5 + 36*a*r^10*w^5 - 
     (32*I)*a*cM^3*m*r^2*sss*x - (64*I)*a^2*cM^3*r^2*sss*w*x + 
     (72*I)*cM^3*r^4*sss*w*x + (16*I)*a^6*cM*sss^2*w*x - 
     (50*I)*a^6*r*sss^2*w*x - (36*I)*a^4*cM^2*r*sss^2*w*x + 
     (170*I)*a^4*cM*r^2*sss^2*w*x - (84*I)*a^4*r^3*sss^2*w*x - 
     (96*I)*a^2*cM^2*r^3*sss^2*w*x + (104*I)*a^2*cM*r^4*sss^2*w*x - 
     (30*I)*a^2*r^5*sss^2*w*x + (20*I)*cM^2*r^5*sss^2*w*x - 
     (18*I)*cM*r^6*sss^2*w*x + (4*I)*r^7*sss^2*w*x - 
     (384*I)*a^3*cM^3*m*r^2*w^2*x + (432*I)*a*cM^3*m*r^4*w^2*x - 
     (288*I)*a^5*cM^2*m*r*sss*w^2*x - (408*I)*a^3*cM^2*m*r^3*sss*w^2*x - 
     (24*I)*a*cM^2*m*r^5*sss*w^2*x - (1048*I)*a^6*cM^2*r*w^3*x - 
     (1808*I)*a^4*cM^2*r^3*w^3*x - (648*I)*a^2*cM^2*r^5*w^3*x + 
     (656*I)*a^8*r*sss*w^3*x - (1724*I)*a^6*cM*r^2*sss*w^3*x + 
     (1440*I)*a^6*r^3*sss*w^3*x - (1948*I)*a^4*cM*r^4*sss*w^3*x + 
     (960*I)*a^4*r^5*sss*w^3*x - (448*I)*a^2*cM*r^6*sss*w^3*x + 
     (172*I)*a^2*r^7*sss*w^3*x + (8*I)*cM*r^8*sss*w^3*x - 
     (4*I)*r^9*sss*w^3*x - (3840*I)*a^7*cM*m*r^2*w^4*x - 
     (4128*I)*a^5*cM*m*r^4*w^4*x - (1056*I)*a^3*cM*m*r^6*w^4*x + 
     (48*I)*a*cM*m*r^8*w^4*x - (1168*I)*a^10*r*w^5*x - 
     (3136*I)*a^8*r^3*w^5*x - (2872*I)*a^6*r^5*w^5*x - 
     (976*I)*a^4*r^7*w^5*x - (72*I)*a^2*r^9*w^5*x - 
     128*a^2*cM^3*m*r*sss*x^2 + 320*a^3*cM^3*r*sss*w*x^2 + 
     240*a*cM^3*r^3*sss*w*x^2 + 63*a^7*sss^2*w*x^2 - 2*a^5*cM^2*sss^2*w*x^2 - 
     236*a^5*cM*r*sss^2*w*x^2 + 105*a^5*r^2*sss^2*w*x^2 + 
     224*a^3*cM^2*r^2*sss^2*w*x^2 - 208*a^3*cM*r^3*sss^2*w*x^2 + 
     37*a^3*r^4*sss^2*w*x^2 + 26*a*cM^2*r^4*sss^2*w*x^2 - 
     4*a*cM*r^5*sss^2*w*x^2 - 5*a*r^6*sss^2*w*x^2 + 
     1920*a^4*cM^3*m*r*w^2*x^2 + 1440*a^2*cM^3*m*r^3*w^2*x^2 - 
     48*a^6*cM^2*m*sss*w^2*x^2 + 1392*a^4*cM^2*m*r^2*sss*w^2*x^2 + 
     152*a^2*cM^2*m*r^4*sss*w^2*x^2 + 740*a^7*cM^2*w^3*x^2 + 
     7284*a^5*cM^2*r^2*w^3*x^2 + 2300*a^3*cM^2*r^4*w^3*x^2 - 
     180*a*cM^2*r^6*w^3*x^2 + 1744*a^7*cM*r*sss*w^3*x^2 - 
     1024*a^7*r^2*sss*w^3*x^2 + 1648*a^5*cM*r^3*sss*w^3*x^2 - 
     332*a^5*r^4*sss*w^3*x^2 - 136*a^3*cM*r^5*sss*w^3*x^2 + 
     192*a^3*r^6*sss*w^3*x^2 - 184*a*cM*r^7*sss*w^3*x^2 + 
     68*a*r^8*sss*w^3*x^2 + 4800*a^8*cM*m*r*w^4*x^2 + 
     4576*a^6*cM*m*r^3*w^4*x^2 - 480*a^2*cM*m*r^7*w^4*x^2 + 
     1048*a^11*w^5*x^2 + 2200*a^9*r^2*w^5*x^2 + 908*a^7*r^4*w^5*x^2 - 
     644*a^5*r^6*w^5*x^2 - 420*a^3*r^8*w^5*x^2 - 20*a*r^10*w^5*x^2 + 
     (120*I)*a^2*cM^3*r^2*sss*w*x^3 - (26*I)*a^6*cM*sss^2*w*x^3 + 
     (66*I)*a^6*r*sss^2*w*x^3 + (56*I)*a^4*cM^2*r*sss^2*w*x^3 - 
     (224*I)*a^4*cM*r^2*sss^2*w*x^3 + (112*I)*a^4*r^3*sss^2*w*x^3 + 
     (120*I)*a^2*cM^2*r^3*sss^2*w*x^3 - (150*I)*a^2*cM*r^4*sss^2*w*x^3 + 
     (46*I)*a^2*r^5*sss^2*w*x^3 + (720*I)*a^3*cM^3*m*r^2*w^2*x^3 + 
     (408*I)*a^5*cM^2*m*r*sss*w^2*x^3 + (584*I)*a^3*cM^2*m*r^3*sss*w^2*x^3 + 
     (1992*I)*a^6*cM^2*r*w^3*x^3 + (3104*I)*a^4*cM^2*r^3*w^3*x^3 + 
     (360*I)*a^2*cM^2*r^5*w^3*x^3 - (1040*I)*a^8*r*sss*w^3*x^3 + 
     (2852*I)*a^6*cM*r^2*sss*w^3*x^3 - (2144*I)*a^6*r^3*sss*w^3*x^3 + 
     (2808*I)*a^4*cM*r^4*sss*w^3*x^3 - (1284*I)*a^4*r^5*sss*w^3*x^3 + 
     (456*I)*a^2*cM*r^6*sss*w^3*x^3 - (180*I)*a^2*r^7*sss*w^3*x^3 + 
     (6880*I)*a^7*cM*m*r^2*w^4*x^3 + (6528*I)*a^5*cM*m*r^4*w^4*x^3 + 
     (1488*I)*a^3*cM*m*r^6*w^4*x^3 + (2352*I)*a^10*r*w^5*x^3 + 
     (5968*I)*a^8*r^3*w^5*x^3 + (5016*I)*a^6*r^5*w^5*x^3 + 
     (1440*I)*a^4*r^7*w^5*x^3 + (40*I)*a^2*r^9*w^5*x^3 - 
     96*a^3*cM^3*r*sss*w*x^4 - 9*a^7*sss^2*w*x^4 + 2*a^5*cM^2*sss^2*w*x^4 + 
     40*a^5*cM*r*sss^2*w*x^4 - 12*a^5*r^2*sss^2*w*x^4 - 
     50*a^3*cM^2*r^2*sss^2*w*x^4 + 32*a^3*cM*r^3*sss^2*w*x^4 - 
     3*a^3*r^4*sss^2*w*x^4 - 576*a^4*cM^3*m*r*w^2*x^4 + 
     48*a^6*cM^2*m*sss*w^2*x^4 - 360*a^4*cM^2*m*r^2*sss*w^2*x^4 - 
     404*a^7*cM^2*w^3*x^4 - 3968*a^5*cM^2*r^2*w^3*x^4 - 
     1196*a^3*cM^2*r^4*w^3*x^4 - 568*a^7*cM*r*sss*w^3*x^4 + 
     240*a^7*r^2*sss*w^3*x^4 - 592*a^5*cM*r^3*sss*w^3*x^4 + 
     76*a^5*r^4*sss*w^3*x^4 - 24*a^3*cM*r^5*sss*w^3*x^4 - 
     24*a^3*r^6*sss*w^3*x^4 - 1600*a^8*cM*m*r*w^4*x^4 - 
     1472*a^6*cM*m*r^3*w^4*x^4 - 432*a^11*w^5*x^4 - 860*a^9*r^2*w^5*x^4 - 
     276*a^7*r^4*w^5*x^4 + 300*a^5*r^6*w^5*x^4 + 148*a^3*r^8*w^5*x^4 - 
     (112*I)*a^5*cM^2*m*r*sss*w^2*x^5 - (1024*I)*a^6*cM^2*r*w^3*x^5 - 
     (1424*I)*a^4*cM^2*r^3*w^3*x^5 + (400*I)*a^8*r*sss*w^3*x^5 - 
     (1172*I)*a^6*cM*r^2*sss*w^3*x^5 + (724*I)*a^6*r^3*sss*w^3*x^5 - 
     (868*I)*a^4*cM*r^4*sss*w^3*x^5 + (324*I)*a^4*r^5*sss*w^3*x^5 - 
     (2912*I)*a^7*cM*m*r^2*w^4*x^5 - (1680*I)*a^5*cM*m*r^4*w^4*x^5 - 
     (1432*I)*a^10*r*w^5*x^5 - (3360*I)*a^8*r^3*w^5*x^5 - 
     (2520*I)*a^6*r^5*w^5*x^5 - (592*I)*a^4*r^7*w^5*x^5 - 
     8*a^6*cM^2*m*sss*w^2*x^6 + 32*a^7*cM^2*w^3*x^6 + 
     224*a^5*cM^2*r^2*w^3*x^6 - 88*a^7*cM*r*sss*w^3*x^6 + 
     80*a^7*r^2*sss*w^3*x^6 - 40*a^5*cM*r^3*sss*w^3*x^6 + 
     36*a^5*r^4*sss*w^3*x^6 - 160*a^8*cM*m*r*w^4*x^6 + 
     64*a^6*cM*m*r^3*w^4*x^6 - 92*a^11*w^5*x^6 - 204*a^9*r^2*w^5*x^6 - 
     164*a^7*r^4*w^5*x^6 - 52*a^5*r^6*w^5*x^6 + (48*I)*a^6*cM^2*r*w^3*x^7 - 
     (12*I)*a^8*r*sss*w^3*x^7 + (36*I)*a^6*cM*r^2*sss*w^3*x^7 - 
     (12*I)*a^6*r^3*sss*w^3*x^7 + (208*I)*a^7*cM*m*r^2*w^4*x^7 + 
     (216*I)*a^10*r*w^5*x^7 + (400*I)*a^8*r^3*w^5*x^7 + 
     (184*I)*a^6*r^5*w^5*x^7 + 32*a^8*cM*m*r*w^4*x^8 + 36*a^11*w^5*x^8 + 
     56*a^9*r^2*w^5*x^8 + 20*a^7*r^4*w^5*x^8)*Y[x] + 
   32*m*((16*I)*a*cM^3*m^2*r*sss - (48*I)*a^2*cM^3*m*r*sss*w - 
     (36*I)*cM^3*m*r^3*sss*w + (336*I)*a^7*m^4*w^2 - (128*I)*a^3*cM^3*r*w^2 - 
     (160*I)*a^3*cM^3*m^2*r*w^2 - (162*I)*a*cM^3*r^3*w^2 - 
     (144*I)*a*cM^3*m^2*r^3*w^2 - (36*I)*a^5*cM^2*sss*w^2 - 
     (396*I)*a^3*cM^2*r^2*sss*w^2 - (140*I)*a^3*cM^2*m^2*r^2*sss*w^2 - 
     (177*I)*a*cM^2*r^4*sss*w^2 - (40*I)*a*cM^2*m^2*r^4*sss*w^2 - 
     (160*I)*a^6*cM^2*m*w^3 - (912*I)*a^4*cM^2*m*r^2*w^3 - 
     (504*I)*a^2*cM^2*m*r^4*w^3 + (240*I)*a^8*m*sss*w^3 - 
     (470*I)*a^6*cM*m*r*sss*w^3 + (548*I)*a^6*m*r^2*sss*w^3 - 
     (604*I)*a^4*cM*m*r^3*sss*w^3 - (174*I)*a^2*cM*m*r^5*sss*w^3 + 
     (90*I)*a^2*m*r^6*sss*w^3 - (4*I)*cM*m*r^7*sss*w^3 + 
     (2*I)*m*r^8*sss*w^3 - (810*I)*a^7*cM*r*w^4 - (560*I)*a^7*cM*m^2*r*w^4 - 
     (1216*I)*a^5*cM*r^3*w^4 - (720*I)*a^5*cM*m^2*r^3*w^4 - 
     (476*I)*a^3*cM*r^5*w^4 - (240*I)*a^3*cM*m^2*r^5*w^4 - 
     (18*I)*a*cM*r^7*w^4 - (16*I)*a*cM*m^2*r^7*w^4 - (120*I)*a^9*sss*w^4 - 
     (327*I)*a^7*r^2*sss*w^4 - (303*I)*a^5*r^4*sss*w^4 - 
     (104*I)*a^3*r^6*sss*w^4 - (8*I)*a*r^8*sss*w^4 - (336*I)*a^10*m*w^5 - 
     (918*I)*a^8*m*r^2*w^5 - (870*I)*a^6*m*r^4*w^5 - (324*I)*a^4*m*r^6*w^5 - 
     (36*I)*a^2*m*r^8*w^5 + 12*a*cM^3*m*r^2*sss*w*x + 54*a^2*cM^3*r^2*w^2*x + 
     48*a^2*cM^3*m^2*r^2*w^2*x + 51*a^4*cM^2*r*sss*w^2*x + 
     20*a^4*cM^2*m^2*r*sss*w^2*x + 71*a^2*cM^2*r^3*sss*w^2*x + 
     24*a^2*cM^2*m^2*r^3*sss*w^2*x - 9*cM^2*r^5*sss*w^2*x + 
     108*a^5*cM^2*m*r*w^3*x + 120*a^3*cM^2*m*r^3*w^3*x - 
     54*a*cM^2*m*r^5*w^3*x + 10*a^7*cM*m*sss*w^3*x - 44*a^7*m*r*sss*w^3*x + 
     124*a^5*cM*m*r^2*sss*w^3*x - 72*a^5*m*r^3*sss*w^3*x - 
     24*a^3*m*r^5*sss*w^3*x + 4*a*m*r^7*sss*w^3*x + 260*a^6*cM*r^2*w^4*x + 
     240*a^6*cM*m^2*r^2*w^4*x + 272*a^4*cM*r^4*w^4*x + 
     240*a^4*cM*m^2*r^4*w^4*x + 54*a^2*cM*r^6*w^4*x + 
     48*a^2*cM*m^2*r^6*w^4*x + 36*a^8*r*sss*w^4*x + 81*a^6*r^3*sss*w^4*x + 
     54*a^4*r^5*sss*w^4*x + 8*a^2*r^7*sss*w^4*x - r^9*sss*w^4*x + 
     96*a^9*m*r*w^5*x + 210*a^7*m*r^3*w^5*x + 132*a^5*m*r^5*w^5*x + 
     12*a^3*m*r^7*w^5*x - 6*a*m*r^9*w^5*x + (32*I)*a^2*cM^3*m*r*sss*w*x^2 - 
     (216*I)*a^7*m^4*w^2*x^2 + (128*I)*a^3*cM^3*r*w^2*x^2 + 
     (96*I)*a^3*cM^3*m^2*r*w^2*x^2 + (90*I)*a*cM^3*r^3*w^2*x^2 + 
     (53*I)*a^5*cM^2*sss*w^2*x^2 + (476*I)*a^3*cM^2*r^2*sss*w^2*x^2 + 
     (84*I)*a^3*cM^2*m^2*r^2*sss*w^2*x^2 + (166*I)*a*cM^2*r^4*sss*w^2*x^2 + 
     (260*I)*a^6*cM^2*m*w^3*x^2 + (1176*I)*a^4*cM^2*m*r^2*w^3*x^2 + 
     (558*I)*a^2*cM^2*m*r^4*w^3*x^2 - (368*I)*a^8*m*sss*w^3*x^2 + 
     (698*I)*a^6*cM*m*r*sss*w^3*x^2 - (780*I)*a^6*m*r^2*sss*w^3*x^2 + 
     (776*I)*a^4*cM*m*r^3*sss*w^3*x^2 + (162*I)*a^2*cM*m*r^5*sss*w^3*x^2 - 
     (86*I)*a^2*m*r^6*sss*w^3*x^2 + (1542*I)*a^7*cM*r*w^4*x^2 + 
     (720*I)*a^7*cM*m^2*r*w^4*x^2 + (2152*I)*a^5*cM*r^3*w^4*x^2 + 
     (720*I)*a^5*cM*m^2*r^3*w^4*x^2 + (760*I)*a^3*cM*r^5*w^4*x^2 + 
     (144*I)*a^3*cM*m^2*r^5*w^4*x^2 + (10*I)*a*cM*r^7*w^4*x^2 + 
     (237*I)*a^9*sss*w^4*x^2 + (621*I)*a^7*r^2*sss*w^4*x^2 + 
     (543*I)*a^5*r^4*sss*w^4*x^2 + (168*I)*a^3*r^6*sss*w^4*x^2 + 
     (9*I)*a*r^8*sss*w^4*x^2 + (666*I)*a^10*m*w^5*x^2 + 
     (1722*I)*a^8*m*r^2*w^5*x^2 + (1506*I)*a^6*m*r^4*w^5*x^2 + 
     (492*I)*a^4*m*r^6*w^5*x^2 + (42*I)*a^2*m*r^8*w^5*x^2 - 
     30*a^2*cM^3*r^2*w^2*x^3 - 56*a^4*cM^2*r*sss*w^2*x^3 - 
     12*a^4*cM^2*m^2*r*sss*w^2*x^3 - 63*a^2*cM^2*r^3*sss*w^2*x^3 - 
     132*a^5*cM^2*m*r*w^3*x^3 - 144*a^3*cM^2*m*r^3*w^3*x^3 - 
     14*a^7*cM*m*sss*w^3*x^3 + 60*a^7*m*r*sss*w^3*x^3 - 
     152*a^5*cM*m*r^2*sss*w^3*x^3 + 96*a^5*m*r^3*sss*w^3*x^3 + 
     36*a^3*m*r^5*sss*w^3*x^3 - 412*a^6*cM*r^2*w^4*x^3 - 
     240*a^6*cM*m^2*r^2*w^4*x^3 - 352*a^4*cM*r^4*w^4*x^3 - 
     144*a^4*cM*m^2*r^4*w^4*x^3 - 30*a^2*cM*r^6*w^4*x^3 - 
     63*a^8*r*sss*w^4*x^3 - 135*a^6*r^3*sss*w^4*x^3 - 
     84*a^4*r^5*sss*w^4*x^3 - 12*a^2*r^7*sss*w^4*x^3 - 174*a^9*m*r*w^5*x^3 - 
     366*a^7*m*r^3*w^5*x^3 - 228*a^5*m*r^5*w^5*x^3 - 36*a^3*m*r^7*w^5*x^3 + 
     (24*I)*a^7*m^4*w^2*x^4 - (32*I)*a^3*cM^3*r*w^2*x^4 - 
     (16*I)*a^5*cM^2*sss*w^2*x^4 - (104*I)*a^3*cM^2*r^2*sss*w^2*x^4 - 
     (100*I)*a^6*cM^2*m*w^3*x^4 - (240*I)*a^4*cM^2*m*r^2*w^3*x^4 + 
     (132*I)*a^8*m*sss*w^3*x^4 - (244*I)*a^6*cM*m*r*sss*w^3*x^4 + 
     (234*I)*a^6*m*r^2*sss*w^3*x^4 - (184*I)*a^4*cM*m*r^3*sss*w^3*x^4 - 
     (862*I)*a^7*cM*r*w^4*x^4 - (240*I)*a^7*cM*m^2*r*w^4*x^4 - 
     (1070*I)*a^5*cM*r^3*w^4*x^4 - (144*I)*a^5*cM*m^2*r^3*w^4*x^4 - 
     (332*I)*a^3*cM*r^5*w^4*x^4 - (132*I)*a^9*sss*w^4*x^4 - 
     (321*I)*a^7*r^2*sss*w^4*x^4 - (249*I)*a^5*r^4*sss*w^4*x^4 - 
     (60*I)*a^3*r^6*sss*w^4*x^4 - (384*I)*a^10*m*w^5*x^4 - 
     (894*I)*a^8*m*r^2*w^5*x^4 - (654*I)*a^6*m*r^4*w^5*x^4 - 
     (144*I)*a^4*m*r^6*w^5*x^4 + 8*a^4*cM^2*r*sss*w^2*x^5 + 
     18*a^5*cM^2*m*r*w^3*x^5 + 4*a^7*cM*m*sss*w^3*x^5 - 
     12*a^7*m*r*sss*w^3*x^5 + 28*a^5*cM*m*r^2*sss*w^3*x^5 - 
     12*a^5*m*r^3*sss*w^3*x^5 + 182*a^6*cM*r^2*w^4*x^5 + 
     48*a^6*cM*m^2*r^2*w^4*x^5 + 128*a^4*cM*r^4*w^4*x^5 + 
     27*a^8*r*sss*w^4*x^5 + 51*a^6*r^3*sss*w^4*x^5 + 24*a^4*r^5*sss*w^4*x^5 + 
     78*a^9*m*r*w^5*x^5 + 138*a^7*m*r^3*w^5*x^5 + 60*a^5*m*r^5*w^5*x^5 + 
     (6*I)*a^6*cM^2*m*w^3*x^6 + (98*I)*a^7*cM*r*w^4*x^6 + 
     (16*I)*a^7*cM*m^2*r*w^4*x^6 + (62*I)*a^5*cM*r^3*w^4*x^6 + 
     (16*I)*a^9*sss*w^4*x^6 + (31*I)*a^7*r^2*sss*w^4*x^6 + 
     (15*I)*a^5*r^4*sss*w^4*x^6 + (60*I)*a^10*m*w^5*x^6 + 
     (114*I)*a^8*m*r^2*w^5*x^6 + (54*I)*a^6*m*r^4*w^5*x^6 - 
     6*a^6*cM*r^2*w^4*x^7 - a^8*r*sss*w^4*x^7 - a^6*r^3*sss*w^4*x^7 - 
     6*a^9*m*r*w^5*x^7 - 6*a^7*m*r^3*w^5*x^7)*rn[r, x]*Y[x] - 
   32*m^2*w*(-10*a^5*m*sss^2 + 20*a^3*cM*m*r*sss^2 - 15*a^3*m*r^2*sss^2 - 
     4*a*cM^2*m*r^2*sss^2 + 12*a*cM*m*r^3*sss^2 - 5*a*m*r^4*sss^2 - 
     40*a^5*cM^2*m*w^2 - 80*a^3*cM^2*m*r^2*w^2 - 72*a*cM^2*m*r^4*w^2 + 
     80*a^7*m*sss*w^2 - 80*a^5*cM*m*r*sss*w^2 + 160*a^5*m*r^2*sss*w^2 - 
     80*a^3*cM*m*r^3*sss*w^2 + 96*a^3*m*r^4*sss*w^2 - 16*a*cM*m*r^5*sss*w^2 + 
     16*a*m*r^6*sss*w^2 - 60*a^8*sss*w^3 - 150*a^6*r^2*sss*w^3 - 
     124*a^4*r^4*sss*w^3 - 36*a^2*r^6*sss*w^3 - 2*r^8*sss*w^3 - 
     112*a^9*m*w^4 - 280*a^7*m*r^2*w^4 - 240*a^5*m*r^4*w^4 - 
     80*a^3*m*r^6*w^4 - 8*a*m*r^8*w^4 + 5*a^5*m*sss^2*x^2 - 
     8*a^3*cM*m*r*sss^2*x^2 + 5*a^3*m*r^2*sss^2*x^2 + 40*a^5*cM^2*m*w^2*x^2 + 
     48*a^3*cM^2*m*r^2*w^2*x^2 - 80*a^7*m*sss*w^2*x^2 + 
     80*a^5*cM*m*r*sss*w^2*x^2 - 128*a^5*m*r^2*sss*w^2*x^2 + 
     48*a^3*cM*m*r^3*sss*w^2*x^2 - 48*a^3*m*r^4*sss*w^2*x^2 + 
     90*a^8*sss*w^3*x^2 + 202*a^6*r^2*sss*w^3*x^2 + 140*a^4*r^4*sss*w^3*x^2 + 
     28*a^2*r^6*sss*w^3*x^2 + 168*a^9*m*w^4*x^2 + 360*a^7*m*r^2*w^4*x^2 + 
     240*a^5*m*r^4*w^4*x^2 + 48*a^3*m*r^6*w^4*x^2 - 8*a^5*cM^2*m*w^2*x^4 + 
     16*a^7*m*sss*w^2*x^4 - 16*a^5*cM*m*r*sss*w^2*x^4 + 
     16*a^5*m*r^2*sss*w^2*x^4 - 34*a^8*sss*w^3*x^4 - 62*a^6*r^2*sss*w^3*x^4 - 
     28*a^4*r^4*sss*w^3*x^4 - 72*a^9*m*w^4*x^4 - 120*a^7*m*r^2*w^4*x^4 - 
     48*a^5*m*r^4*w^4*x^4 + 2*a^8*sss*w^3*x^6 + 2*a^6*r^2*sss*w^3*x^6 + 
     8*a^9*m*w^4*x^6 + 8*a^7*m*r^2*w^4*x^6)*rn[r, x]^2*Y[x] + 
   (64*I)*a^4*m*(cM - r)*sss^2*w*x^5*X[r]*Y[x] + 
   4*m*sss*((-8*I)*a^3*sss^2 + (15*I)*a*cM*r*sss^2 - (7*I)*a*r^2*sss^2 - 
     (240*I)*a^4*m*sss*w + (216*I)*a^2*cM*m*r*sss*w - 
     (202*I)*a^2*m*r^2*sss*w + (40*I)*cM*m*r^3*sss*w - (16*I)*m*r^4*sss*w + 
     (240*I)*a^5*sss*w^2 + (308*I)*a^3*r^2*sss*w^2 + (76*I)*a*r^4*sss*w^2 - 
     a^2*cM*sss^2*x + 2*cM*r^2*sss^2*x - r^3*sss^2*x - 24*a^3*cM*m*sss*w*x + 
     16*a^3*m*r*sss*w*x - 12*a*cM*m*r^2*sss*w*x - 6*a*m*r^3*sss*w*x - 
     44*a^4*r*sss*w^2*x - 28*a^2*r^3*sss*w^2*x + 8*r^5*sss*w^2*x + 
     (9*I)*a^3*sss^2*x^2 - (17*I)*a*cM*r*sss^2*x^2 + (8*I)*a*r^2*sss^2*x^2 + 
     (262*I)*a^4*m*sss*w*x^2 - (172*I)*a^2*cM*m*r*sss*w*x^2 + 
     (176*I)*a^2*m*r^2*sss*w*x^2 - (368*I)*a^5*sss*w^2*x^2 - 
     (436*I)*a^3*r^2*sss*w^2*x^2 - (84*I)*a*r^4*sss*w^2*x^2 + 
     a^2*cM*sss^2*x^3 - a^2*r*sss^2*x^3 + 16*a^3*cM*m*sss*w*x^3 - 
     22*a^3*m*r*sss*w*x^3 + 60*a^4*r*sss*w^2*x^3 + 44*a^2*r^3*sss*w^2*x^3 - 
     (32*I)*a^4*m*sss*w*x^4 + (120*I)*a^5*sss*w^2*x^4 + 
     (112*I)*a^3*r^2*sss*w^2*x^4 - 8*a^4*r*sss*w^2*x^5 - 
     (48*I)*a^6*m*w^3*x^6)*rn[r, x]*X[r]*Y[x] - 
   8*m^2*sss^2*(-2*a^2*sss + 2*cM*r*sss - r^2*sss + 60*a^4*w^2 + 
     60*a^2*r^2*w^2 + 8*r^4*w^2 + a^2*sss*x^2 - 60*a^4*w^2*x^2 - 
     44*a^2*r^2*w^2*x^2 + 8*a^4*w^2*x^4)*rn[r, x]^2*X[r]*Y[x] + 
   8*w^2*(-96*a^8*sss - 48*a^6*cM^2*sss + 472*a^6*cM*r*sss - 
     210*a^6*r^2*sss - 702*a^4*cM^2*r^2*sss + 608*a^4*cM*r^3*sss - 
     128*a^4*r^4*sss - 300*a^2*cM^2*r^4*sss + 120*a^2*cM*r^5*sss - 
     10*a^2*r^6*sss + 18*cM^2*r^6*sss - 16*cM*r^7*sss + 4*r^8*sss + 
     24*a^8*sss^2 - 88*a^6*cM*r*sss^2 + 45*a^6*r^2*sss^2 + 
     79*a^4*cM^2*r^2*sss^2 - 92*a^4*cM*r^3*sss^2 + 14*a^4*r^4*sss^2 + 
     22*a^2*cM^2*r^4*sss^2 + 8*a^2*cM*r^5*sss^2 - 11*a^2*r^6*sss^2 - 
     9*cM^2*r^6*sss^2 + 12*cM*r^7*sss^2 - 4*r^8*sss^2 + 384*a^9*m*sss*w + 
     608*a^5*cM^2*m*r^2*sss*w + 160*a^3*cM^2*m*r^4*sss*w - 
     144*a*cM^2*m*r^6*sss*w + 192*a^10*w^2 + 96*a^8*cM^2*w^2 - 
     784*a^8*cM*r*w^2 + 414*a^8*r^2*w^2 + 1060*a^6*cM^2*r^2*w^2 - 
     904*a^6*cM*r^3*w^2 + 196*a^6*r^4*w^2 + 368*a^4*cM^2*r^4*w^2 + 
     104*a^4*cM*r^5*w^2 - 96*a^4*cM*m^2*r^5*w^2 - 82*a^4*r^6*w^2 - 
     252*a^2*cM^2*r^6*w^2 + 224*a^2*cM*r^7*w^2 - 56*a^2*r^8*w^2 - 
     96*a^10*sss*w^2 + 272*a^8*cM*r*sss*w^2 - 196*a^8*r^2*sss*w^2 + 
     304*a^6*cM*r^3*sss*w^2 - 56*a^6*r^4*sss*w^2 - 88*a^4*cM*r^5*sss*w^2 + 
     94*a^4*r^6*sss*w^2 - 120*a^2*cM*r^7*sss*w^2 + 52*a^2*r^8*sss*w^2 + 
     2*r^10*sss*w^2 + 96*a^12*w^4 + 232*a^10*r^2*w^4 + 104*a^8*r^4*w^4 - 
     132*a^6*r^6*w^4 - 128*a^4*r^8*w^4 - 28*a^2*r^10*w^4 + 
     (56*I)*a^7*cM*sss*x - (92*I)*a^7*r*sss*x - (164*I)*a^5*cM^2*r*sss*x + 
     (400*I)*a^5*cM*r^2*sss*x - (192*I)*a^5*r^3*sss*x - 
     (360*I)*a^3*cM^2*r^3*sss*x + (376*I)*a^3*cM*r^4*sss*x - 
     (108*I)*a^3*r^5*sss*x - (36*I)*a*cM^2*r^5*sss*x + 
     (32*I)*a*cM*r^6*sss*x - (8*I)*a*r^7*sss*x - (8*I)*a^7*cM*sss^2*x + 
     (38*I)*a^7*r*sss^2*x + (18*I)*a^5*cM^2*r*sss^2*x - 
     (136*I)*a^5*cM*r^2*sss^2*x + (84*I)*a^5*r^3*sss^2*x + 
     (100*I)*a^3*cM^2*r^3*sss^2*x - (152*I)*a^3*cM*r^4*sss^2*x + 
     (54*I)*a^3*r^5*sss^2*x + (18*I)*a*cM^2*r^5*sss^2*x - 
     (24*I)*a*cM*r^6*sss^2*x + (8*I)*a*r^7*sss^2*x - 
     (64*I)*a^8*cM*m*sss*w*x + (192*I)*a^6*cM^2*m*r*sss*w*x + 
     (600*I)*a^4*cM^2*m*r^3*sss*w*x + (288*I)*a^2*cM^2*m*r^5*sss*w*x - 
     (80*I)*a^9*cM*w^2*x + (388*I)*a^9*r*w^2*x + (344*I)*a^7*cM^2*r*w^2*x - 
     (1308*I)*a^7*cM*r^2*w^2*x + (1000*I)*a^7*r^3*w^2*x + 
     (992*I)*a^5*cM^2*r^3*w^2*x - (1960*I)*a^5*cM*r^4*w^2*x + 
     (836*I)*a^5*r^5*w^2*x + (696*I)*a^3*cM^2*r^5*w^2*x - 
     (732*I)*a^3*cM*r^6*w^2*x + (224*I)*a^3*r^7*w^2*x + 
     (16*I)*a^9*cM*sss*w^2*x - (216*I)*a^9*r*sss*w^2*x + 
     (572*I)*a^7*cM*r^2*sss*w^2*x - (584*I)*a^7*r^3*sss*w^2*x + 
     (928*I)*a^5*cM*r^4*sss*w^2*x - (524*I)*a^5*r^5*sss*w^2*x + 
     (372*I)*a^3*cM*r^6*sss*w^2*x - (160*I)*a^3*r^7*sss*w^2*x - 
     (4*I)*a*r^9*sss*w^2*x + (240*I)*a^11*r*w^4*x + (760*I)*a^9*r^3*w^4*x + 
     (864*I)*a^7*r^5*w^4*x + (408*I)*a^5*r^7*w^4*x + (64*I)*a^3*r^9*w^4*x + 
     82*a^8*sss*x^2 + 46*a^6*cM^2*sss*x^2 - 424*a^6*cM*r*sss*x^2 + 
     188*a^6*r^2*sss*x^2 + 668*a^4*cM^2*r^2*sss*x^2 - 
     576*a^4*cM*r^3*sss*x^2 + 130*a^4*r^4*sss*x^2 + 
     302*a^2*cM^2*r^4*sss*x^2 - 152*a^2*cM*r^5*sss*x^2 + 24*a^2*r^6*sss*x^2 - 
     13*a^8*sss^2*x^2 + a^6*cM^2*sss^2*x^2 + 52*a^6*cM*r*sss^2*x^2 - 
     26*a^6*r^2*sss^2*x^2 - 54*a^4*cM^2*r^2*sss^2*x^2 + 
     64*a^4*cM*r^3*sss^2*x^2 - 13*a^4*r^4*sss^2*x^2 - 
     23*a^2*cM^2*r^4*sss^2*x^2 + 12*a^2*cM*r^5*sss^2*x^2 - 
     184*a^9*m*sss*w*x^2 + 32*a^7*cM^2*m*sss*w*x^2 - 
     608*a^5*cM^2*m*r^2*sss*w*x^2 - 80*a^3*cM^2*m*r^4*sss*w*x^2 - 
     158*a^10*w^2*x^2 - 132*a^8*cM^2*w^2*x^2 + 912*a^8*cM*r*w^2*x^2 - 
     364*a^8*r^2*w^2*x^2 - 1728*a^6*cM^2*r^2*w^2*x^2 + 
     1112*a^6*cM*r^3*w^2*x^2 - 222*a^6*r^4*w^2*x^2 - 
     548*a^4*cM^2*r^4*w^2*x^2 + 72*a^4*cM*r^5*w^2*x^2 + 16*a^4*r^6*w^2*x^2 + 
     144*a^2*cM^2*r^6*w^2*x^2 - 128*a^2*cM*r^7*w^2*x^2 + 32*a^2*r^8*w^2*x^2 + 
     68*a^10*sss*w^2*x^2 - 248*a^8*cM*r*sss*w^2*x^2 + 
     120*a^8*r^2*sss*w^2*x^2 - 248*a^6*cM*r^3*sss*w^2*x^2 + 
     2*a^6*r^4*sss*w^2*x^2 + 96*a^4*cM*r^5*sss*w^2*x^2 - 
     84*a^4*r^6*sss*w^2*x^2 + 96*a^2*cM*r^7*sss*w^2*x^2 - 
     34*a^2*r^8*sss*w^2*x^2 - 104*a^12*w^4*x^2 - 240*a^10*r^2*w^4*x^2 - 
     92*a^8*r^4*w^4*x^2 + 136*a^6*r^6*w^4*x^2 + 108*a^4*r^8*w^4*x^2 + 
     16*a^2*r^10*w^4*x^2 - (56*I)*a^7*cM*sss*x^3 + (72*I)*a^7*r*sss*x^3 + 
     (160*I)*a^5*cM^2*r*sss*x^3 - (336*I)*a^5*cM*r^2*sss*x^3 + 
     (144*I)*a^5*r^3*sss*x^3 + (320*I)*a^3*cM^2*r^3*sss*x^3 - 
     (280*I)*a^3*cM*r^4*sss*x^3 + (72*I)*a^3*r^5*sss*x^3 + 
     (76*I)*a^8*cM*m*sss*w*x^3 - (184*I)*a^6*cM^2*m*r*sss*w*x^3 - 
     (472*I)*a^4*cM^2*m*r^3*sss*w*x^3 + (140*I)*a^9*cM*w^2*x^3 - 
     (352*I)*a^9*r*w^2*x^3 - (512*I)*a^7*cM^2*r*w^2*x^3 + 
     (1332*I)*a^7*cM*r^2*w^2*x^3 - (880*I)*a^7*r^3*w^2*x^3 - 
     (1184*I)*a^5*cM^2*r^3*w^2*x^3 + (1732*I)*a^5*cM*r^4*w^2*x^3 - 
     (704*I)*a^5*r^5*w^2*x^3 - (480*I)*a^3*cM^2*r^5*w^2*x^3 + 
     (540*I)*a^3*cM*r^6*w^2*x^3 - (176*I)*a^3*r^7*w^2*x^3 - 
     (28*I)*a^9*cM*sss*w^2*x^3 + (216*I)*a^9*r*sss*w^2*x^3 - 
     (636*I)*a^7*cM*r^2*sss*w^2*x^3 + (552*I)*a^7*r^3*sss*w^2*x^3 - 
     (932*I)*a^5*cM*r^4*sss*w^2*x^3 + (456*I)*a^5*r^5*sss*w^2*x^3 - 
     (324*I)*a^3*cM*r^6*sss*w^2*x^3 + (120*I)*a^3*r^7*sss*w^2*x^3 - 
     (344*I)*a^11*r*w^4*x^3 - (1024*I)*a^9*r^3*w^4*x^3 - 
     (1056*I)*a^7*r^5*w^4*x^3 - (416*I)*a^5*r^7*w^4*x^3 - 
     (40*I)*a^3*r^9*w^4*x^3 - 44*a^9*m*sss*w*x^4 - 16*a^7*cM^2*m*sss*w*x^4 + 
     48*a^5*cM^2*m*r^2*sss*w*x^4 + 8*a^10*w^2*x^4 + 48*a^8*cM^2*w^2*x^4 - 
     248*a^8*cM*r*w^2*x^4 + 16*a^8*r^2*w^2*x^4 + 704*a^6*cM^2*r^2*w^2*x^4 - 
     304*a^6*cM*r^3*w^2*x^4 + 8*a^6*r^4*w^2*x^4 + 240*a^4*cM^2*r^4*w^2*x^4 - 
     56*a^4*cM*r^5*w^2*x^4 + 16*a^10*sss*w^2*x^4 - 8*a^8*cM*r*sss*w^2*x^4 + 
     50*a^8*r^2*sss*w^2*x^4 - 40*a^6*cM*r^3*sss*w^2*x^4 + 
     52*a^6*r^4*sss*w^2*x^4 - 32*a^4*cM*r^5*sss*w^2*x^4 + 
     18*a^4*r^6*sss*w^2*x^4 - 8*a^12*w^4*x^4 - 28*a^10*r^2*w^4*x^4 - 
     48*a^8*r^4*w^4*x^4 - 44*a^6*r^6*w^4*x^4 - 16*a^4*r^8*w^4*x^4 - 
     (12*I)*a^8*cM*m*sss*w*x^5 + (24*I)*a^6*cM^2*m*r*sss*w*x^5 - 
     (60*I)*a^9*cM*w^2*x^5 + (48*I)*a^9*r*w^2*x^5 + 
     (192*I)*a^7*cM^2*r*w^2*x^5 - (264*I)*a^7*cM*r^2*w^2*x^5 + 
     (96*I)*a^7*r^3*w^2*x^5 + (288*I)*a^5*cM^2*r^3*w^2*x^5 - 
     (204*I)*a^5*cM*r^4*w^2*x^5 + (48*I)*a^5*r^5*w^2*x^5 + 
     (12*I)*a^9*cM*sss*w^2*x^5 - (28*I)*a^9*r*sss*w^2*x^5 + 
     (112*I)*a^7*cM*r^2*sss*w^2*x^5 - (56*I)*a^7*r^3*sss*w^2*x^5 + 
     (100*I)*a^5*cM*r^4*sss*w^2*x^5 - (28*I)*a^5*r^5*sss*w^2*x^5 + 
     (128*I)*a^11*r*w^4*x^5 + (360*I)*a^9*r^3*w^4*x^5 + 
     (336*I)*a^7*r^5*w^4*x^5 + (104*I)*a^5*r^7*w^4*x^5 - 2*a^10*sss*w^2*x^6 + 
     8*a^8*cM*r*sss*w^2*x^6 - 4*a^8*r^2*sss*w^2*x^6 + 
     8*a^6*cM*r^3*sss*w^2*x^6 - 2*a^6*r^4*sss*w^2*x^6 + 28*a^12*w^4*x^6 + 
     72*a^10*r^2*w^4*x^6 + 60*a^8*r^4*w^4*x^6 + 16*a^6*r^6*w^4*x^6)*Y[x]^2 + 
   16*w^2*((96*I)*a^3*cM^3*m*r*sss + (144*I)*a*cM^3*m*r^3*sss - 
     (112*I)*a^8*w - (72*I)*a^6*cM^2*w + (517*I)*a^6*cM*r*w + 
     (112*I)*a^4*cM^3*r*w + (320*I)*a^4*cM^3*m^2*r*w - (284*I)*a^6*r^2*w - 
     (736*I)*a^4*cM^2*r^2*w + (806*I)*a^4*cM*r^3*w + (252*I)*a^2*cM^3*r^3*w + 
     (432*I)*a^2*cM^3*m^2*r^3*w - (232*I)*a^4*r^4*w - 
     (480*I)*a^2*cM^2*r^4*w + (289*I)*a^2*cM*r^5*w - (60*I)*a^2*r^6*w + 
     (96*I)*a^8*sss*w + (24*I)*a^6*cM^2*sss*w - (343*I)*a^6*cM*r*sss*w + 
     (251*I)*a^6*r^2*sss*w + (338*I)*a^4*cM^2*r^2*sss*w + 
     (280*I)*a^4*cM^2*m^2*r^2*sss*w - (558*I)*a^4*cM*r^3*sss*w + 
     (215*I)*a^4*r^4*sss*w + (238*I)*a^2*cM^2*r^4*sss*w + 
     (792*I)*a^4*m^2*r^4*sss*w + (120*I)*a^2*cM^2*m^2*r^4*sss*w - 
     (217*I)*a^2*cM*r^5*sss*w + (61*I)*a^2*r^6*sss*w - (2*I)*cM*r^7*sss*w + 
     I*r^8*sss*w + (470*I)*a^7*cM*m*r*sss*w^2 + (762*I)*a^5*cM*m*r^3*sss*
      w^2 + (312*I)*a^3*cM*m*r^5*sss*w^2 + (16*I)*a*cM*m*r^7*sss*w^2 - 
     (144*I)*a^10*w^3 + (374*I)*a^8*cM*r*w^3 + (672*I)*a^8*cM*m^2*r*w^3 - 
     (430*I)*a^8*r^2*w^3 + (688*I)*a^6*cM*r^3*w^3 + 
     (1080*I)*a^6*cM*m^2*r^3*w^3 - (458*I)*a^6*r^4*w^3 + 
     (342*I)*a^4*cM*r^5*w^3 + (480*I)*a^4*cM*m^2*r^5*w^3 - 
     (202*I)*a^4*r^6*w^3 + (28*I)*a^2*cM*r^7*w^3 + (48*I)*a^2*cM*m^2*r^7*
      w^3 - (30*I)*a^2*r^8*w^3 - 48*a^2*cM^3*m*r^2*sss*x - 
     144*a^3*cM^3*m^2*r^2*w*x + 17*a^7*cM*sss*w*x - 26*a^7*r*sss*w*x - 
     46*a^5*cM^2*r*sss*w*x - 40*a^5*cM^2*m^2*r*sss*w*x + 
     110*a^5*cM*r^2*sss*w*x - 55*a^5*r^3*sss*w*x - 94*a^3*cM^2*r^3*sss*w*x - 
     72*a^3*cM^2*m^2*r^3*sss*w*x + 99*a^3*cM*r^4*sss*w*x + 
     180*a^3*cM*m^2*r^4*sss*w*x - 32*a^3*r^5*sss*w*x + 6*a*cM*r^6*sss*w*x - 
     3*a*r^7*sss*w*x - 182*a^6*cM*m*r^2*sss*w^2*x - 
     216*a^4*cM*m*r^4*sss*w^2*x - 48*a^2*cM*m*r^6*sss*w^2*x - 
     10*a^9*cM*w^3*x + 64*a^9*r*w^3*x - 168*a^7*cM*r^2*w^3*x - 
     360*a^7*cM*m^2*r^2*w^3*x + 178*a^7*r^3*w^3*x - 274*a^5*cM*r^4*w^3*x - 
     480*a^5*cM*m^2*r^4*w^3*x + 164*a^5*r^5*w^3*x - 116*a^3*cM*r^6*w^3*x - 
     144*a^3*cM*m^2*r^6*w^3*x + 50*a^3*r^7*w^3*x - (32*I)*a^3*cM^3*m*r*sss*
      x^2 + (88*I)*a^8*w*x^2 + (48*I)*a^6*cM^2*w*x^2 - 
     (364*I)*a^6*cM*r*w*x^2 - (64*I)*a^4*cM^3*r*w*x^2 - 
     (128*I)*a^4*cM^3*m^2*r*w*x^2 + (224*I)*a^6*r^2*w*x^2 + 
     (448*I)*a^4*cM^2*r^2*w*x^2 - (584*I)*a^4*cM*r^3*w*x^2 - 
     (144*I)*a^2*cM^3*r^3*w*x^2 + (184*I)*a^4*r^4*w*x^2 + 
     (336*I)*a^2*cM^2*r^4*w*x^2 - (220*I)*a^2*cM*r^5*w*x^2 + 
     (48*I)*a^2*r^6*w*x^2 - (83*I)*a^8*sss*w*x^2 - (24*I)*a^6*cM^2*sss*w*
      x^2 + (302*I)*a^6*cM*r*sss*w*x^2 - (214*I)*a^6*r^2*sss*w*x^2 - 
     (308*I)*a^4*cM^2*r^2*sss*w*x^2 - (112*I)*a^4*cM^2*m^2*r^2*sss*w*x^2 + 
     (480*I)*a^4*cM*r^3*sss*w*x^2 - (179*I)*a^4*r^4*sss*w*x^2 - 
     (208*I)*a^2*cM^2*r^4*sss*w*x^2 - (204*I)*a^4*m^2*r^4*sss*w*x^2 + 
     (178*I)*a^2*cM*r^5*sss*w*x^2 - (48*I)*a^2*r^6*sss*w*x^2 - 
     (484*I)*a^7*cM*m*r*sss*w^2*x^2 - (692*I)*a^5*cM*m*r^3*sss*w^2*x^2 - 
     (216*I)*a^3*cM*m*r^5*sss*w^2*x^2 + (178*I)*a^10*w^3*x^2 - 
     (548*I)*a^8*cM*r*w^3*x^2 - (576*I)*a^8*cM*m^2*r*w^3*x^2 + 
     (500*I)*a^8*r^2*w^3*x^2 - (944*I)*a^6*cM*r^3*w^3*x^2 - 
     (720*I)*a^6*cM*m^2*r^3*w^3*x^2 + (490*I)*a^6*r^4*w^3*x^2 - 
     (412*I)*a^4*cM*r^5*w^3*x^2 - (192*I)*a^4*cM*m^2*r^5*w^3*x^2 + 
     (192*I)*a^4*r^6*w^3*x^2 - (16*I)*a^2*cM*r^7*w^3*x^2 + 
     (24*I)*a^2*r^8*w^3*x^2 - 14*a^7*cM*sss*w*x^3 + 17*a^7*r*sss*w*x^3 + 
     40*a^5*cM^2*r*sss*w*x^3 + 16*a^5*cM^2*m^2*r*sss*w*x^3 - 
     80*a^5*cM*r^2*sss*w*x^3 + 34*a^5*r^3*sss*w*x^3 + 
     76*a^3*cM^2*r^3*sss*w*x^3 - 66*a^3*cM*r^4*sss*w*x^3 + 
     17*a^3*r^5*sss*w*x^3 + 140*a^6*cM*m*r^2*sss*w^2*x^3 + 
     120*a^4*cM*m*r^4*sss*w^2*x^3 + 20*a^9*cM*w^3*x^3 - 54*a^9*r*w^3*x^3 + 
     176*a^7*cM*r^2*w^3*x^3 + 240*a^7*cM*m^2*r^2*w^3*x^3 - 
     140*a^7*r^3*w^3*x^3 + 236*a^5*cM*r^4*w^3*x^3 + 
     192*a^5*cM*m^2*r^4*w^3*x^3 - 118*a^5*r^5*w^3*x^3 + 
     80*a^3*cM*r^6*w^3*x^3 - 32*a^3*r^7*w^3*x^3 + (78*I)*a^7*cM*m*r*sss*w^2*
      x^4 + (74*I)*a^5*cM*m*r^3*sss*w^2*x^4 - (58*I)*a^10*w^3*x^4 + 
     (222*I)*a^8*cM*r*w^3*x^4 + (96*I)*a^8*cM*m^2*r*w^3*x^4 - 
     (148*I)*a^8*r^2*w^3*x^4 + (364*I)*a^6*cM*r^3*w^3*x^4 + 
     (72*I)*a^6*cM*m^2*r^3*w^3*x^4 - (122*I)*a^6*r^4*w^3*x^4 + 
     (142*I)*a^4*cM*r^5*w^3*x^4 - (32*I)*a^4*r^6*w^3*x^4 - 
     6*a^6*cM*m*r^2*sss*w^2*x^5 - 10*a^9*cM*w^3*x^5 + 8*a^9*r*w^3*x^5 - 
     44*a^7*cM*r^2*w^3*x^5 - 24*a^7*cM*m^2*r^2*w^3*x^5 + 16*a^7*r^3*w^3*x^5 - 
     34*a^5*cM*r^4*w^3*x^5 + 8*a^5*r^5*w^3*x^5)*rn[r, x]*Y[x]^2 - 
   8*w^2*(24*a^2*cM^2*m^2*r^2*sss^2 - 40*a^7*m*sss^2*w + 
     80*a^5*cM*m*r*sss^2*w - 100*a^5*m*r^2*sss^2*w + 
     112*a^3*cM*m*r^3*sss^2*w - 80*a^3*m*r^4*sss^2*w + 
     32*a*cM*m*r^5*sss^2*w - 20*a*m*r^6*sss^2*w + 120*a^6*cM^2*m^2*w^2 + 
     320*a^4*cM^2*m^2*r^2*w^2 + 432*a^2*cM^2*m^2*r^4*w^2 + 
     240*a^6*cM*m^2*r*sss*w^2 + 320*a^4*cM*m^2*r^3*sss*w^2 + 
     96*a^2*cM*m^2*r^5*sss*w^2 + 10*a^8*sss^2*w^2 + 30*a^6*r^2*sss^2*w^2 + 
     31*a^4*r^4*sss^2*w^2 + 12*a^2*r^6*sss^2*w^2 + r^8*sss^2*w^2 + 
     96*a^9*m*sss*w^3 + 288*a^7*m*r^2*sss*w^3 + 304*a^5*m*r^4*sss*w^3 + 
     128*a^3*m*r^6*sss*w^3 + 16*a*m*r^8*sss*w^3 + 224*a^10*m^2*w^4 + 
     672*a^8*m^2*r^2*w^4 + 720*a^6*m^2*r^4*w^4 + 320*a^4*m^2*r^6*w^4 + 
     48*a^2*m^2*r^8*w^4 + 20*a^7*m*sss^2*w*x^2 - 48*a^5*cM*m*r*sss^2*w*x^2 + 
     40*a^5*m*r^2*sss^2*w*x^2 - 48*a^3*cM*m*r^3*sss^2*w*x^2 + 
     20*a^3*m*r^4*sss^2*w*x^2 - 80*a^6*cM^2*m^2*w^2*x^2 - 
     128*a^4*cM^2*m^2*r^2*w^2*x^2 - 160*a^6*cM*m^2*r*sss*w^2*x^2 - 
     128*a^4*cM*m^2*r^3*sss*w^2*x^2 - 10*a^8*sss^2*w^2*x^2 - 
     28*a^6*r^2*sss^2*w^2*x^2 - 26*a^4*r^4*sss^2*w^2*x^2 - 
     8*a^2*r^6*sss^2*w^2*x^2 - 96*a^9*m*sss*w^3*x^2 - 
     256*a^7*m*r^2*sss*w^3*x^2 - 224*a^5*m*r^4*sss*w^3*x^2 - 
     64*a^3*m*r^6*sss*w^3*x^2 - 224*a^10*m^2*w^4*x^2 - 
     576*a^8*m^2*r^2*w^4*x^2 - 480*a^6*m^2*r^4*w^4*x^2 - 
     128*a^4*m^2*r^6*w^4*x^2 + 8*a^6*cM^2*m^2*w^2*x^4 + 
     16*a^6*cM*m^2*r*sss*w^2*x^4 + a^8*sss^2*w^2*x^4 + 
     2*a^6*r^2*sss^2*w^2*x^4 + a^4*r^4*sss^2*w^2*x^4 + 16*a^9*m*sss*w^3*x^4 + 
     32*a^7*m*r^2*sss*w^3*x^4 + 16*a^5*m*r^4*sss*w^3*x^4 + 
     48*a^10*m^2*w^4*x^4 + 96*a^8*m^2*r^2*w^4*x^4 + 48*a^6*m^2*r^4*w^4*x^4)*
    rn[r, x]^2*Y[x]^2 + (64*I)*a^3*(a^2*cM - 3*a^2*r + 5*cM*r^2 - 3*r^3)*
    sss^2*w^2*x^3*X[r]*Y[x]^2 + 4*((-16*I)*a*cM^2*m*sss + 
     (8*I)*a*cM^2*m*sss^2 + (32*I)*a^4*sss*w + (16*I)*a^2*cM^2*sss*w - 
     (102*I)*a^2*cM*r*sss*w + (40*I)*a^2*r^2*sss*w + (36*I)*cM^2*r^2*sss*w - 
     (30*I)*cM*r^3*sss*w + (8*I)*r^4*sss*w - (32*I)*a^4*sss^2*w - 
     (8*I)*a^2*cM^2*sss^2*w + (81*I)*a^2*cM*r*sss^2*w - 
     (40*I)*a^2*r^2*sss^2*w - (18*I)*cM^2*r^2*sss^2*w + 
     (25*I)*cM*r^3*sss^2*w - (8*I)*r^4*sss^2*w + (8*I)*a^4*sss^3*w - 
     (15*I)*a^2*cM*r*sss^3*w + (10*I)*a^2*r^2*sss^3*w - 
     (5*I)*cM*r^3*sss^3*w + (2*I)*r^4*sss^3*w - (216*I)*a^3*cM*m*r*sss^2*
      w^2 - (80*I)*a*cM*m*r^3*sss^2*w^2 - (80*I)*a^6*sss^2*w^3 - 
     (138*I)*a^4*r^2*sss^2*w^3 - (60*I)*a^2*r^4*sss^2*w^3 - 
     (2*I)*r^6*sss^2*w^3 + 10*a^3*cM*sss*w*x - 8*a^3*r*sss*w*x - 
     12*a*cM^2*r*sss*w*x + 18*a*cM*r^2*sss*w*x - 8*a*r^3*sss*w*x - 
     7*a^3*cM*sss^2*w*x + 8*a^3*r*sss^2*w*x + 6*a*cM^2*r*sss^2*w*x - 
     15*a*cM*r^2*sss^2*w*x + 8*a*r^3*sss^2*w*x + a^3*cM*sss^3*w*x - 
     2*a^3*r*sss^3*w*x + 3*a*cM*r^2*sss^3*w*x - 2*a*r^3*sss^3*w*x + 
     24*a^4*cM*m*sss^2*w^2*x + 48*a^2*cM*m*r^2*sss^2*w^2*x - 
     140*a^5*cM*w^3*x + 112*a^5*r*w^3*x + 168*a^3*cM^2*r*w^3*x - 
     252*a^3*cM*r^2*w^3*x + 112*a^3*r^3*w^3*x + 24*a^5*r*sss^2*w^3*x + 
     30*a^3*r^3*sss^2*w^3*x + 6*a*r^5*sss^2*w^3*x + 
     (104*I)*a^3*cM*m*r*sss^2*w^2*x^2 + (78*I)*a^6*sss^2*w^3*x^2 + 
     (126*I)*a^4*r^2*sss^2*w^3*x^2 + (48*I)*a^2*r^4*sss^2*w^3*x^2 - 
     8*a^4*cM*m*sss^2*w^2*x^3 + 80*a^5*cM*w^3*x^3 - 64*a^5*r*w^3*x^3 - 
     96*a^3*cM^2*r*w^3*x^3 + 144*a^3*cM*r^2*w^3*x^3 - 64*a^3*r^3*w^3*x^3 - 
     18*a^5*r*sss^2*w^3*x^3 - 18*a^3*r^3*sss^2*w^3*x^3 - 
     (6*I)*a^6*sss^2*w^3*x^4 - (6*I)*a^4*r^2*sss^2*w^3*x^4)*rn[r, x]*X[r]*
    Y[x]^2 - 8*sss^3*w*(4*a^3*m - 4*a*cM*m*r + 4*a*m*r^2 - 2*a^4*w - 
     3*a^2*r^2*w - r^4*w + a^4*w*x^2 + a^2*r^2*w*x^2)*rn[r, x]^2*X[r]*
    Y[x]^2 - 32*a^4*(-1 + sss)*sss*w^2*x^4*X[r]^2*Y[x]^2 + 
   (16*I)*a^2*sss*w*x^2*(-4 + 4*sss - sss^2 + 3*a^2*w^2*x^2)*rn[r, x]*X[r]^2*
    Y[x]^2 - (-2 + sss)^2*sss^2*rn[r, x]^2*X[r]^2*Y[x]^2 + 
   64*a^2*cM*w^2*(12*a^2*cM^2*r*sss + 24*cM^2*r^3*sss + 96*a^3*cM^2*m*r*w + 
     144*a*cM^2*m*r^3*w - 24*a^4*cM^2*r*w^2 - 48*a^2*cM^2*r^3*w^2 - 
     19*a^4*cM*r^2*sss*w^2 - 7*a^2*cM*r^4*sss*w^2 + 9*cM*r^6*sss*w^2 + 
     144*a^7*m*r*w^3 + 186*a^5*m*r^3*w^3 + 18*a^3*m*r^5*w^3 - 
     32*a*m*r^7*w^3 - 24*a^8*r*w^4 - 38*a^6*r^3*w^4 + 8*a^2*r^7*w^4 + 
     (12*I)*a*cM^2*r^2*sss*x + (80*I)*a^2*cM^2*m*r^2*w*x - 
     (32*I)*a^3*cM^2*r^2*w^2*x - (18*I)*a*cM^2*r^4*w^2*x - 
     (6*I)*a^5*cM*r*sss*w^2*x - (29*I)*a^3*cM*r^3*sss*w^2*x - 
     (23*I)*a*cM*r^5*sss*w^2*x + (252*I)*a^6*m*r^2*w^3*x + 
     (384*I)*a^4*m*r^4*w^3*x + (148*I)*a^2*m*r^6*w^3*x - 
     (52*I)*a^7*r^2*w^4*x - (102*I)*a^5*r^4*w^4*x - (52*I)*a^3*r^6*w^4*x - 
     (2*I)*a*r^8*w^4*x - 16*a^3*cM^2*m*r*w*x^2 + 16*a^4*cM^2*r*w^2*x^2 + 
     36*a^2*cM^2*r^3*w^2*x^2 - a^6*cM*sss*w^2*x^2 + 
     9*a^4*cM*r^2*sss*w^2*x^2 + 6*a^7*m*r*w^3*x^2 + 20*a^5*m*r^3*w^3*x^2 + 
     14*a^3*m*r^5*w^3*x^2 + 6*a^8*r*w^4*x^2 + 8*a^6*r^3*w^4*x^2 - 
     4*a^2*r^7*w^4*x^2 + (18*I)*a^3*cM^2*r^2*w^2*x^3 + 
     (3*I)*a^5*cM*r*sss*w^2*x^3 + (11*I)*a^3*cM*r^3*sss*w^2*x^3 - 
     (64*I)*a^6*m*r^2*w^3*x^3 - (48*I)*a^4*m*r^4*w^3*x^3 + 
     (38*I)*a^7*r^2*w^4*x^3 + (72*I)*a^5*r^4*w^4*x^3 + 
     (34*I)*a^3*r^6*w^4*x^3 + a^4*cM*r^2*sss*w^2*x^4 - 14*a^7*m*r*w^3*x^4 - 
     6*a^5*m*r^3*w^3*x^4 + 10*a^8*r*w^4*x^4 + 18*a^6*r^3*w^4*x^4)*Y[x]^3 + 
   32*a^2*w^3*((-16*I)*a^2*cM^3*r*sss - (36*I)*cM^3*r^3*sss + 
     (80*I)*a^5*cM^2*m*w - (80*I)*a^3*cM^3*m*r*w + (548*I)*a^3*cM^2*m*r^2*w - 
     (144*I)*a*cM^3*m*r^3*w + (408*I)*a*cM^2*m*r^4*w - 
     (70*I)*a^3*cM^2*m*r^2*sss*w - (40*I)*a*cM^2*m*r^4*sss*w - 
     (16*I)*a^6*cM^2*w^2 - (128*I)*a^4*cM^2*r^2*w^2 - 
     (120*I)*a^2*cM^2*r^4*w^2 + (24*I)*a^8*sss*w^2 - 
     (47*I)*a^6*cM*r*sss*w^2 + (76*I)*a^6*r^2*sss*w^2 - 
     (92*I)*a^4*cM*r^3*sss*w^2 + (86*I)*a^4*r^4*sss*w^2 - 
     (49*I)*a^2*cM*r^5*sss*w^2 + (40*I)*a^2*r^6*sss*w^2 - 
     (4*I)*cM*r^7*sss*w^2 + (6*I)*r^8*sss*w^2 + (112*I)*a^9*m*w^3 - 
     (112*I)*a^7*cM*m*r*w^3 + (356*I)*a^7*m*r^2*w^3 - 
     (216*I)*a^5*cM*m*r^3*w^3 + (408*I)*a^5*m*r^4*w^3 - 
     (120*I)*a^3*cM*m*r^5*w^3 + (196*I)*a^3*m*r^6*w^3 - 
     (16*I)*a*cM*m*r^7*w^3 + (32*I)*a*m*r^8*w^3 - (16*I)*a^10*w^4 - 
     (58*I)*a^8*r^2*w^4 - (78*I)*a^6*r^4*w^4 - (46*I)*a^4*r^6*w^4 - 
     (10*I)*a^2*r^8*w^4 + 12*a*cM^3*r^2*sss*x + 22*a^6*cM*m*w*x - 
     72*a^4*cM^2*m*r*w*x + 48*a^2*cM^3*m*r^2*w*x - 104*a^2*cM^2*m*r^3*w*x - 
     5*a^6*cM*m*sss*w*x + 10*a^4*cM^2*m*r*sss*w*x + 
     24*a^2*cM^2*m*r^3*sss*w*x + 18*a^5*cM^2*r*w^2*x + 
     32*a^3*cM^2*r^3*w^2*x + 18*a*cM^2*r^5*w^2*x + a^7*cM*sss*w^2*x - 
     10*a^7*r*sss*w^2*x + 24*a^5*cM*r^2*sss*w^2*x - 28*a^5*r^3*sss*w^2*x + 
     39*a^3*cM*r^4*sss*w^2*x - 26*a^3*r^5*sss*w^2*x + 16*a*cM*r^6*sss*w^2*x - 
     8*a*r^7*sss*w^2*x - 44*a^8*m*r*w^3*x + 72*a^6*cM*m*r^2*w^3*x - 
     120*a^6*m*r^3*w^3*x + 120*a^4*cM*m*r^4*w^3*x - 108*a^4*m*r^5*w^3*x + 
     48*a^2*cM*m*r^6*w^3*x - 32*a^2*m*r^7*w^3*x + 8*a^9*r*w^4*x + 
     26*a^7*r^3*w^4*x + 30*a^5*r^5*w^4*x + 14*a^3*r^7*w^4*x + 2*a*r^9*w^4*x - 
     (20*I)*a^5*cM^2*m*w*x^2 + (16*I)*a^3*cM^3*m*r*w*x^2 - 
     (60*I)*a^3*cM^2*m*r^2*w*x^2 + (14*I)*a^3*cM^2*m*r^2*sss*w*x^2 + 
     (14*I)*a^6*cM^2*w^2*x^2 + (120*I)*a^4*cM^2*r^2*w^2*x^2 + 
     (102*I)*a^2*cM^2*r^4*w^2*x^2 - (10*I)*a^8*sss*w^2*x^2 + 
     (27*I)*a^6*cM*r*sss*w^2*x^2 - (28*I)*a^6*r^2*sss*w^2*x^2 + 
     (48*I)*a^4*cM*r^3*sss*w^2*x^2 - (26*I)*a^4*r^4*sss*w^2*x^2 + 
     (21*I)*a^2*cM*r^5*sss*w^2*x^2 - (8*I)*a^2*r^6*sss*w^2*x^2 - 
     (48*I)*a^9*m*w^3*x^2 + (48*I)*a^7*cM*m*r*w^3*x^2 - 
     (132*I)*a^7*m*r^2*w^3*x^2 + (72*I)*a^5*cM*m*r^3*w^3*x^2 - 
     (120*I)*a^5*m*r^4*w^3*x^2 + (24*I)*a^3*cM*m*r^5*w^3*x^2 - 
     (36*I)*a^3*m*r^6*w^3*x^2 + (14*I)*a^10*w^4*x^2 + 
     (50*I)*a^8*r^2*w^4*x^2 + (66*I)*a^6*r^4*w^4*x^2 + 
     (38*I)*a^4*r^6*w^4*x^2 + (8*I)*a^2*r^8*w^4*x^2 - 2*a^6*cM*m*w*x^3 + 
     4*a^4*cM^2*m*r*w*x^3 + a^6*cM*m*sss*w*x^3 - 2*a^4*cM^2*m*r*sss*w*x^3 - 
     16*a^5*cM^2*r*w^2*x^3 - 24*a^3*cM^2*r^3*w^2*x^3 - a^7*cM*sss*w^2*x^3 + 
     2*a^7*r*sss*w^2*x^3 - 8*a^5*cM*r^2*sss*w^2*x^3 + 4*a^5*r^3*sss*w^2*x^3 - 
     7*a^3*cM*r^4*sss*w^2*x^3 + 2*a^3*r^5*sss*w^2*x^3 - 6*a^9*r*w^4*x^3 - 
     18*a^7*r^3*w^4*x^3 - 18*a^5*r^5*w^4*x^3 - 6*a^3*r^7*w^4*x^3)*rn[r, x]*
    Y[x]^3 - 32*a^2*w^3*(-4*a*cM^2*m*r^2*sss^2 - 5*a^4*cM*r*sss^2*w - 
     9*a^2*cM*r^3*sss^2*w - 4*cM*r^5*sss^2*w - 12*a^5*cM^2*m*w^2 - 
     40*a^3*cM^2*m*r^2*w^2 - 72*a*cM^2*m*r^4*w^2 - 24*a^5*cM*m*r*sss*w^2 - 
     40*a^3*cM*m*r^3*sss*w^2 - 16*a*cM*m*r^5*sss*w^2 - 4*a^8*sss*w^3 - 
     14*a^6*r^2*sss*w^3 - 18*a^4*r^4*sss*w^3 - 10*a^2*r^6*sss*w^3 - 
     2*r^8*sss*w^3 - 16*a^9*m*w^4 - 56*a^7*m*r^2*w^4 - 72*a^5*m*r^4*w^4 - 
     40*a^3*m*r^6*w^4 - 8*a*m*r^8*w^4 + a^4*cM*r*sss^2*w*x^2 + 
     a^2*cM*r^3*sss^2*w*x^2 + 4*a^5*cM^2*m*w^2*x^2 + 
     8*a^3*cM^2*m*r^2*w^2*x^2 + 8*a^5*cM*m*r*sss*w^2*x^2 + 
     8*a^3*cM*m*r^3*sss*w^2*x^2 + 2*a^8*sss*w^3*x^2 + 6*a^6*r^2*sss*w^3*x^2 + 
     6*a^4*r^4*sss*w^3*x^2 + 2*a^2*r^6*sss*w^3*x^2 + 8*a^9*m*w^4*x^2 + 
     24*a^7*m*r^2*w^4*x^2 + 24*a^5*m*r^4*w^4*x^2 + 8*a^3*m*r^6*w^4*x^2)*
    rn[r, x]^2*Y[x]^3 + 128*a^2*w^2*(6*a^4 + 6*a^2*cM^2 - 25*a^2*cM*r + 
     8*a^2*r^2 + 12*cM^2*r^2 - 9*cM*r^3 + 2*r^4 - (5*I)*a^3*cM*x + 
     (4*I)*a^3*r*x + (6*I)*a*cM^2*r*x - (9*I)*a*cM*r^2*x + (4*I)*a*r^3*x)*
    X[r]*Y[x]^3 + 16*a^2*w^3*((18*I)*a^2*cM*r*sss^2 + (10*I)*cM*r^3*sss^2 - 
     2*a^3*cM*sss^2*x - 7*a*cM*r^2*sss^2*x - (3*I)*a^2*cM*r*sss^2*x^2 + 
     24*a^6*m*r*w^3*x^3 + 24*a^4*m*r^3*w^3*x^3)*rn[r, x]*X[r]*Y[x]^3 - 
   16*a^2*cM*r*sss^3*w^2*rn[r, x]^2*X[r]*Y[x]^3 - 
   128*a^6*cM*r^5*w^6*(3 + 4*x^2)*Y[x]^4 + (64*I)*a^4*cM*r*w^5*
    (8*a^2*cM^2 + 18*cM^2*r^2 + 7*a^2*cM*r*sss + 5*cM*r^3*sss + 8*a^6*w^2 + 
     18*a^4*r^2*w^2 + 12*a^2*r^4*w^2 + 2*r^6*w^2 + (6*I)*a*cM^2*r*x + 
     I*a^3*cM*sss*x + (3*I)*a*cM*r^2*sss*x + (6*I)*a^5*r*w^2*x + 
     (12*I)*a^3*r^3*w^2*x + (6*I)*a*r^5*w^2*x)*rn[r, x]*Y[x]^4 - 
   32*a^4*w^4*(cM^2*r^2*sss^2 + 2*a^4*cM^2*w^2 + 8*a^2*cM^2*r^2*w^2 + 
     18*cM^2*r^4*w^2 + 4*a^4*cM*r*sss*w^2 + 8*a^2*cM*r^3*sss*w^2 + 
     4*cM*r^5*sss*w^2 + 2*a^8*w^4 + 8*a^6*r^2*w^4 + 12*a^4*r^4*w^4 + 
     8*a^2*r^6*w^4 + 2*r^8*w^4)*rn[r, x]^2*Y[x]^4}


==> Supplemental_Eq_40_repD.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{D1[r, x] -> -2*cM*m*(-(m*r^4*w) + 2*a*cM*m*r*x - (2*I)*a^2*m^2*r*x + 
     (6*I)*a^3*m*r*w*x + (4*I)*a*m*r^3*w*x - 2*a*cM*r*x^2 + 2*a*r^2*x^2 - 
     (2*I)*a^3*m*r*w*x^3 + a^4*m*w*x^4) + 
   2*cM*m*((-I)*a*r^2*w + 2*a*m*r*x - 2*a^2*r*w*x - r^3*w*x + I*a^3*w*x^2 + 
     (4*I)*a*r^2*w*x^2 - a^2*r*w*x^3)*rn[r, x] + 
   (2*I)*m*w*(a*m^2 - 3*a^2*m*w - m*r^2*w + a^2*w*x + r^2*w*x - a*x^2 + 
     2*a^2*m*w*x^2)*rn[r, x]^2*rp[r, x]^2 + 
   2*a*cM*w*(a*r^2 - 2*m*r^4*w + 4*a*cM*m*r*x - (2*I)*r^3*x + 
     (6*I)*a^3*m*r*w*x + (8*I)*a*m*r^3*w*x - (2*I)*a^2*r*x^3 + 
     (2*I)*a^3*m*r*w*x^3 - a^3*x^4 + 2*a^4*m*w*x^4)*Y[x] + 
   (2*I)*cM*w^2*(3*r^4 + (2*I)*a*r^3*x - a^4*x^2)*rn[r, x]*Y[x] + 
   a*(-2 + sss)*w*(a - I*r*x)*rn[r, x]^2*rp[r, x]*Y[x] - 
   cM*sss*w*rn[r, x]^3*rp[r, x]*Y[x] + 
   w*((-I)*a*m*sss - (2*I)*a^2*w - 4*a*m*r*w - (2*I)*r^2*w + I*a^2*sss*w + 
     I*r^2*sss*w + (6*I)*a^3*m*w^2 + 4*a^2*r*w^2 + (4*I)*a*m*r^2*w^2 + 
     2*r^3*w^2 - (2*I)*a^3*w^2*x - (2*I)*a*r^2*w^2*x - (2*I)*a^3*m*w^2*x^2 - 
     2*a^2*r*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*Y[x] - 2*a^2*cM*w*x^2*X[r]*Y[x] - 
   2*a^2*cM*w^2*(-(r^4*w) + 2*a*cM*r*x + (2*I)*a^3*r*w*x + (4*I)*a*r^3*w*x + 
     (2*I)*a^3*r*w*x^3 + a^4*w*x^4)*Y[x]^2 + (2*I)*a^2*cM*r^2*w^2*rn[r, x]*
    Y[x]^2 - (2*I)*a^2*(a^2 + r^2)*w^4*rn[r, x]^2*rp[r, x]^2*Y[x]^2, 
 D2[r, x] -> -(cM*((2*I)*cM*m*r^3*sss + 4*a^2*cM*m*r^2*w + (4*I)*a*cM*r^3*w - 
      6*a^2*m*r^3*w + 6*cM*m*r^4*w - 4*m*r^5*w + 4*a^3*r^3*w^2 - 
      4*a*r^5*w^2 - (2*I)*a^2*cM*r*sss*x - (2*I)*cM*r^3*sss*x + I*r^4*sss*x - 
      (8*I)*a^3*cM*m*r*w*x - 2*a^2*cM*r^2*w*x + (24*I)*a^3*m*r^2*w*x - 
      (8*I)*a*cM*m*r^3*w*x - 6*cM*r^4*w*x + (8*I)*a*m*r^4*w*x - 
      (18*I)*a^4*r^2*w^2*x + (4*I)*a^2*r^4*w^2*x + (4*I)*r^6*w^2*x - 
      (2*I)*a^2*cM*m*r*sss*x^2 - 4*a^4*cM*m*w*x^2 + (4*I)*a^3*cM*r*w*x^2 + 
      18*a^4*m*r*w*x^2 - 8*a^2*cM*m*r^2*w*x^2 + (4*I)*a*cM*r^3*w*x^2 + 
      10*a^2*m*r^3*w*x^2 - 12*a^5*r*w^2*x^2 - 8*a^3*r^3*w^2*x^2 + 
      12*a*r^5*w^2*x^2 - I*a^4*sss*x^3 + (4*I)*a^2*cM*r*sss*x^3 + 
      2*a^4*cM*w*x^3 - (8*I)*a^5*m*w*x^3 + (16*I)*a^3*cM*m*r*w*x^3 + 
      6*a^2*cM*r^2*w*x^3 - (24*I)*a^3*m*r^2*w*x^3 + (44*I)*a^4*r^2*w^2*x^3 + 
      (4*I)*a^2*r^4*w^2*x^3 + 2*a^4*cM*m*w*x^4 - (12*I)*a^3*cM*r*w*x^4 - 
      10*a^4*m*r*w*x^4 + 28*a^5*r*w^2*x^4 + 20*a^3*r^3*w^2*x^4 - 
      (22*I)*a^4*r^2*w^2*x^5 - 8*a^5*r*w^2*x^6)) + 
   cM*(I*a^2*m*r*sss + I*m*r^3*sss + (4*I)*a*m^2*r^3*w - (6*I)*a^4*m*r*w^2 - 
     (8*I)*a^2*m*r^3*w^2 + (4*I)*m*r^5*w^2 + a^3*m*sss*x - a*m*r^2*sss*x + 
     2*a^4*w*x + 6*a^4*m^2*w*x - 4*r^4*w*x + 4*a*m*r^4*w^2*x - 
     (2*I)*a^2*m*r*sss*x^2 + (12*I)*a^4*m*r*w^2*x^2 + 
     (20*I)*a^2*m*r^3*w^2*x^2 + 2*a^4*w*x^3 - 2*a^4*m^2*w*x^3 + 
     4*a^3*m*r^2*w^2*x^3 + (2*I)*a^4*m*r*w^2*x^4)*rn[r, x] + 
   2*a*cM*m*(cM*m - I*a*m^2 - cM*x + r*x)*rn[r, x]^2 - 
   2*a*cM*m^2*rn[r, x]^3 + 2*w^2*(-3*a^3 + (4*I)*a^2*r*x + I*r^3*x + 
     a^3*x^2 - I*a^2*r*x^3)*rn[r, x]^3*rp[r, x] - 
   2*m*w^2*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]^3*rp[r, x]^3 - 
   (2*I)*w^2*(m + a*w - I*r*w*x)*rn[r, x]^4*rp[r, x]^3 + 
   a*cM*((2*I)*cM*r^3*sss*w + 2*a^2*cM*r^2*w^2 + 6*cM*r^4*w^2 - 
     (3*I)*a*r^2*sss*x - (4*I)*a^3*cM*r*w^2*x - (8*I)*a*cM*r^3*w^2*x - 
     (2*I)*a^2*cM*r*sss*w*x^2 - 2*a^4*cM*w^2*x^2 - 6*a^2*cM*r^2*w^2*x^2 - 
     (6*I)*a^5*w^2*x^3 + (12*I)*a^3*cM*r*w^2*x^3 + (2*I)*a^5*w^2*x^5)*Y[x] - 
   2*a*cM*w*((-I)*a^2*r - (3*I)*a^2*m^2*r - I*r^3 - I*a^4*r*w^2 - 
     (2*I)*a^2*r^3*w^2 + (2*I)*r^5*w^2 + 5*a*r^2*x + 3*a^4*m*w*x + 
     2*a*r^4*w^2*x + (2*I)*a^4*r*w^2*x^2 + (8*I)*a^2*r^3*w^2*x^2 + 
     a^4*m*w*x^3 + 2*a^3*r^2*w^2*x^3 + (3*I)*a^4*r*w^2*x^4)*rn[r, x]*Y[x] - 
   I*a*cM*(a^2 + r^2)*sss*w*rn[r, x]^2*Y[x] - 2*a*r^2*w^2*rn[r, x]^3*rp[r, x]*
    Y[x] - 2*a*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   2*a^6*cM*w^3*x*(1 + x^2)*rn[r, x]*Y[x]^2, 
 D3[r, x] -> 2*cM*(a*cM*m^2*r^2 - I*a^2*m^3*r^2 - 2*a^2*cM*m*r^2*w + 
     (2*I)*a*r^4*w + 3*cM*m*r^4*w + I*a*m^2*r^4*w - a*cM*m*r^2*x + 
     a*m*r^3*x + 2*a^4*r*w*x - 3*a^2*cM*r^2*w*x + 5*a^2*r^3*w*x - 
     2*a^2*m^2*r^3*w*x - 3*cM*r^4*w*x + 3*r^5*w*x - a^3*cM*m^2*x^2 + 
     I*a^4*m^3*x^2 + 2*a^4*cM*m*w*x^2 - (3*I)*a^5*m^2*w*x^2 + 
     (2*I)*a^3*r^2*w*x^2 + 6*a^2*cM*m*r^2*w*x^2 - (2*I)*a*r^4*w*x^2 + 
     a^3*cM*m*x^3 - a^3*m*r*x^3 - a^4*cM*w*x^3 + 3*a^4*r*w*x^3 - 
     2*a^4*m^2*r*w*x^3 - a^2*cM*r^2*w*x^3 + 3*a^2*r^3*w*x^3 - 
     a^4*cM*m*w*x^4 + (2*I)*a^5*m^2*w*x^4 - (2*I)*a^3*r^2*w*x^4) - 
   2*cM*m*(a*m*r^2 - a^2*r^2*w + 3*r^4*w + (2*I)*a^3*r*w*x + 
     (4*I)*a*r^3*w*x - a^3*m*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2)*rn[r, x] + 
   2*(a - I*r)*((-I)*a + r)*w*(a - I*r*x)*rn[r, x]^2*rp[r, x] - 
   2*w*(-(a^2*m^3) - m*r^2 + 3*a^3*m^2*w + 2*a*m^2*r^2*w - 3*a^4*m*w^2 - 
     4*a^2*m*r^2*w^2 - m*r^4*w^2 - 2*a^3*m*w*x - 2*a*m*r^2*w*x + 
     2*a^4*w^2*x + 3*a^2*r^2*w^2*x + r^4*w^2*x - a^3*m^2*w*x^2 + 
     2*a^4*m*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2 - a^4*w^2*x^3 - a^2*r^2*w^2*x^3)*
    rn[r, x]^2*rp[r, x]^2 + sss*w*(I*a + r*x)*rn[r, x]^2*rp[r, x]*X[r] - 
   m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r] + 
   2*a*cM*w*((3*I)*a^2*m^2*r^2 + a^2*cM*r^2*w - 3*cM*r^4*w - 
     (2*I)*a*m*r^4*w + 4*a^2*m*r^3*w*x - a^4*cM*w*x^2 + (3*I)*a^5*m*w*x^2 - 
     5*a^2*cM*r^2*w*x^2 + 4*a^4*m*r*w*x^3 - I*a^5*m*w*x^4)*Y[x] + 
   4*a*cM*r*w^2*(2*r^3 + I*a^3*x + (3*I)*a*r^2*x + a^2*r*x^2 + I*a^3*x^3)*
    rn[r, x]*Y[x] - 2*a*w^2*(a^2 - I*a*m*r + r^2 + I*a^2*r*w + I*r^3*w + 
     a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   a*sss*w^2*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] - 
   (2*I)*a^3*cM*w^2*(3*a*m*r^2 - r^4*w - (2*I)*a*r^3*w*x + a^4*w*x^2 - 
     (2*I)*a^3*r*w*x^3)*Y[x]^2 + (2*I)*a^5*cM*r^2*w^3*Y[x]^3, 
 D4[r, x] -> 2*m*((-I)*a^2*m^2 - a*cM*x + a*r*x + a*m^2*r*x + I*cM*r*x^2 - 
     I*r^2*x^2 + 2*a*cM*x^3 - 2*a*r*x^3)*rp[r, x] + 
   2*m*(-(a*m) - I*cM*m^2 - a*m^3 + 6*a^2*w + 4*a^2*m^2*w + r^2*w + 
     m^2*r^2*w + 2*a*m*x^2 - 9*a^2*w*x^2 - 3*a^2*m^2*w*x^2 - 2*r^2*w*x^2 + 
     2*a^2*w*x^4)*rn[r, x]*rp[r, x] + (2*I)*m^3*rn[r, x]*rp[r, x]^2 + 
   cM*(-4*a^2*m*r*w - 6*m*r^3*w - I*a^2*sss*x + I*r^2*sss*x - 
     (4*I)*a^3*m*w*x + 2*a^2*r*w*x + (4*I)*a*m*r^2*w*x + 6*r^3*w*x + 
     (2*I)*a^2*m*sss*x^2 + (8*I)*a^3*w*x^2 + 2*a^2*m*r*w*x^2 - 
     (4*I)*a*r^2*w*x^2 - (4*I)*a^3*w*x^4)*Y[x] + 
   (2*a*cM*m^2 + I*a^2*m*sss - I*m*r^2*sss + (2*I)*a^3*w + (6*I)*a^3*m^2*w - 
     (2*I)*a*r^2*w - (6*I)*a*m^2*r^2*w - I*a^3*sss*w + I*a*r^2*sss*w - 
     (6*I)*a^4*m*w^2 + (6*I)*a^2*m*r^2*w^2 + (2*I)*m*r^4*w^2 - 
     2*a*m*r*sss*x - 6*a^2*r*w*x - 12*a^2*m^2*r*w*x - 2*r^3*w*x + 
     3*a^2*r*sss*w*x + r^3*sss*w*x + 18*a^3*m*r*w^2*x + 6*a*m*r^3*w^2*x + 
     (4*I)*a*r^2*w*x^2 - (2*I)*a*r^2*sss*w*x^2 - (8*I)*a^2*m*r^2*w^2*x^2 + 
     4*a^2*r*w*x^3 - 2*a^2*r*sss*w*x^3 - 12*a^3*m*r*w^2*x^3 + 
     (2*I)*a^4*m*w^2*x^4)*rp[r, x]*Y[x] + 
   2*(a*m^2*sss + (3*I)*a*cM*m^2*w - 2*a^2*m*sss*w - m*r^2*sss*w - 
     5*a^3*w^2 - 6*a^3*m^2*w^2 - 3*a*r^2*w^2 - 3*a*m^2*r^2*w^2 - 
     (2*I)*a^2*r*w^2*x - I*r^3*w^2*x + a^2*m*sss*w*x^2 + 3*a^3*w^2*x^2 + 
     3*a^3*m^2*w^2*x^2 + a*r^2*w^2*x^2 + I*a^2*r*w^2*x^3)*rn[r, x]*rp[r, x]*
    Y[x] + 2*a*cM*w*(a^2*r*w + 3*r^3*w + I*a^3*w*x - (2*I)*a*r^2*w*x - 
     I*a^2*sss*x^2 + I*a^3*w*x^3)*Y[x]^2 + 
   2*a*w^3*(I*a^4 - I*a^2*r^2 - I*r^4 - 4*a^3*r*x - 3*a*r^3*x + I*a^4*x^2 + 
     (2*I)*a^2*r^2*x^2 + a^3*r*x^3)*rp[r, x]*Y[x]^2 - 
   2*a*w^2*((3*I)*a*cM*m - a^2*sss - r^2*sss - 4*a^3*m*w - 3*a*m*r^2*w + 
     a^3*m*w*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 - 
   2*a^3*w^3*((-I)*cM + a^2*w + r^2*w)*rn[r, x]*rp[r, x]*Y[x]^3, 
 D5[r, x] -> -2*cM*m*x^2*(-2*a^2*r^2 + r^4 + 4*a^2*r^2*x^2 + a^4*x^4) + 
   2*m*(cM*m^2 - I*a*m^3 - m^2*r + I*a^2*w + (3*I)*a^2*m^2*w + I*m^2*r^2*w + 
     I*a*m*x^2 + r*x^2 - (2*I)*a^2*w*x^2 - (2*I)*a^2*m^2*w*x^2 - I*r^2*w*x^2)*
    rn[r, x]^2*rp[r, x]^2 - 4*a*cM*m*(2*m*r^4*w - a*cM*m*r*x + 
     I*a^2*m^2*r*x - (3*I)*a^3*m*r*w*x - (2*I)*a*m*r^3*w*x + a*cM*r*x^2 + 
     3*a^2*m*r^2*w*x^2 + I*a^3*m*r*w*x^3 + a^4*m*w*x^4)*Y[x] + 
   2*a*cM*m*(I*a*r^2*w - 2*a*m*r*x + 2*a^2*r*w*x + r^3*w*x - I*a^3*w*x^2 - 
     (4*I)*a*r^2*w*x^2 + a^2*r*w*x^3)*rn[r, x]*Y[x] + 
   m*(-(cM*sss) + I*a*m*sss + r*sss + 6*a*m*r*w - I*a^2*sss*w - I*r^2*sss*w - 
     (6*I)*a^3*m*w^2 - (4*I)*a*m*r^2*w^2 + (2*I)*a^3*m*w^2*x^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x] - 2*a*m*w^2*(a + I*r*x)*rn[r, x]^2*rp[r, x]^3*Y[x] + 
   2*a*cM*w*(-(a^2*r^2) - r^4 + 5*a*m*r^4*w - 4*a^2*cM*m*r*x + 
     (2*I)*a*r^3*x - (6*I)*a^4*m*r*w*x - (8*I)*a^2*m*r^3*w*x + a^4*x^2 - 
     2*a^2*cM*r*x^2 - a^2*r^2*x^2 + 6*a^3*m*r^2*w*x^2 + (2*I)*a^3*r*x^3 - 
     (2*I)*a^4*m*r*w*x^3 + a^5*m*w*x^4)*Y[x]^2 + 
   2*a*cM*w^2*((-3*I)*r^4 + 2*a*r^3*x + I*a^4*x^2)*rn[r, x]*Y[x]^2 + 
   2*a*(a^2 + r^2)*w*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   (2*I)*a^2*m*(a^2 + r^2)*w^3*rn[r, x]^2*rp[r, x]^2*Y[x]^2 - 
   2*a*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 
   a*sss*w*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 + 
   4*a^3*cM*r*w^2*(-(r^3*w) + a*cM*x + I*a^3*w*x + (2*I)*a*r^2*w*x - 
     a^2*r*w*x^2 + I*a^3*w*x^3)*Y[x]^3 - (2*I)*a^3*cM*r^2*w^2*rn[r, x]*
    Y[x]^3, D6[r, x] -> -4*cM*m*(-(a^2*m*r) + 2*cM*m*r^2 - I*a*m^2*r^2 - 
     3*m*r^3 + 2*a^3*r*w + 7*a*r^3*w + I*m*r^4*w - I*a^3*m*x + a^2*r*x - 
     2*cM*r^2*x + I*a*m*r^2*x + 3*r^3*x + (2*I)*a^4*w*x - 2*a*m*r^3*w*x - 
     I*r^4*w*x + I*a^3*m^2*x^2 - (3*I)*a^4*m*w*x^2 - a^3*r*w*x^2 - 
     5*a*r^3*w*x^2 - I*a^4*w*x^3 - 2*a^3*m*r*w*x^3 + (2*I)*a^4*m*w*x^4 + 
     a^3*r*w*x^4) + 2*m*((-2*I)*a^3*m^2 + I*a^3*sss - I*a*cM*r*sss + 
     (6*I)*a^4*m*w - (6*I)*a^5*w^2 + (4*I)*a*r^4*w^2 + 2*a^2*m^2*r*x + 
     a^2*cM*sss*x - 2*a^2*r*sss*x + 2*cM*r^2*sss*x - r^3*sss*x - 
     12*a^3*m*r*w*x - 6*a*m*r^3*w*x + 18*a^4*r*w^2*x + 18*a^2*r^3*w^2*x + 
     2*r^5*w^2*x - I*a*cM*r*sss*x^2 + I*a*r^2*sss*x^2 + 
     (6*I)*a^2*m*r^2*w*x^2 - (10*I)*a^3*r^2*w^2*x^2 - (6*I)*a*r^4*w^2*x^2 - 
     a^2*cM*sss*x^3 + a^2*r*sss*x^3 + 6*a^3*m*r*w*x^3 - 18*a^4*r*w^2*x^3 - 
     14*a^2*r^3*w^2*x^3 + (4*I)*a^5*w^2*x^4 + (6*I)*a^3*r^2*w^2*x^4 + 
     2*a^4*r*w^2*x^5)*rp[r, x] - 2*m*(2*a^2*m^3 + 2*m*r^2 - 2*a^2*m*sss + 
     2*cM*m*r*sss - m*r^2*sss - 6*a^3*w - 8*a^3*m^2*w - 4*a*r^2*w - 
     4*a*m^2*r^2*w + 12*a^4*m*w^2 + 12*a^2*m*r^2*w^2 + 2*m*r^4*w^2 - 
     2*r^2*x + a^2*m*sss*x^2 + 4*a^3*w*x^2 + 4*a^3*m^2*w*x^2 + 
     2*a*r^2*w*x^2 - 12*a^4*m*w^2*x^2 - 8*a^2*m*r^2*w^2*x^2 + 
     2*a^4*m*w^2*x^4)*rn[r, x]*rp[r, x] + 
   4*cM*((-2*I)*a^2*r^2*w + 4*a*cM*m*r^2*w - (3*I)*a^2*m^2*r^2*w + 
     (2*I)*r^4*w + a^4*r*w^2 + 4*a^2*r^3*w^2 + (2*I)*a*m*r^4*w^2 + r^5*w^2 + 
     4*a^3*r*w*x - 4*a*cM*r^2*w*x + I*a^2*m*r^2*w*x + 6*a*r^3*w*x + 
     I*a^5*w^2*x - 4*a^2*m*r^3*w^2*x + I*a*r^4*w^2*x - I*a^3*m*x^2 + 
     I*a^4*w*x^2 + (3*I)*a^2*r^2*w*x^2 - (3*I)*a^5*m*w^2*x^2 - 
     2*a^2*r^3*w^2*x^2 + 2*a^3*r*w*x^3 - 4*a^4*m*r*w^2*x^3 + 
     (2*I)*a^3*r^2*w^2*x^3 + I*a^5*m*w^2*x^4)*Y[x] + 
   2*((2*I)*a^4*w - (2*I)*r^4*w - I*a^4*sss*w + I*a^2*cM*r*sss*w - 
     I*cM*r^3*sss*w + I*r^4*sss*w + (2*I)*a^6*w^3 - (4*I)*a^2*r^4*w^3 - 
     (2*I)*r^6*w^3 + 2*a^2*m*r*x - 6*a^3*r*w*x - 6*a*r^3*w*x - 
     a^3*cM*sss*w*x + 3*a^3*r*sss*w*x - 5*a*cM*r^2*sss*w*x + 
     3*a*r^3*sss*w*x - 8*a^5*r*w^3*x - 12*a^3*r^3*w^3*x - 4*a*r^5*w^3*x + 
     (2*I)*a^4*w*x^2 + (2*I)*a^2*r^2*w*x^2 + (2*I)*a^6*w^3*x^2 + 
     (4*I)*a^4*r^2*w^3*x^2 + (2*I)*a^2*r^4*w^3*x^2 + 4*a^5*r*w^3*x^3 + 
     4*a^3*r^3*w^3*x^3 - (2*I)*a^6*w^3*x^4 - (2*I)*a^4*r^2*w^3*x^4)*rp[r, x]*
    Y[x] - 2*(2*a^2*m^2 + 4*a^3*m*sss*w - 4*a*cM*m*r*sss*w + 
     4*a*m*r^2*sss*w + 4*a^4*w^2 + 4*a^2*r^2*w^2 - 2*a^4*sss*w^2 - 
     3*a^2*r^2*sss*w^2 - r^4*sss*w^2 - 8*a^5*m*w^3 - 12*a^3*m*r^2*w^3 - 
     4*a*m*r^4*w^3 + (2*I)*a^3*r*w^2*x + (2*I)*a*r^3*w^2*x + 
     a^4*sss*w^2*x^2 + a^2*r^2*sss*w^2*x^2 + 4*a^5*m*w^3*x^2 + 
     4*a^3*m*r^2*w^3*x^2)*rn[r, x]*rp[r, x]*Y[x] - 2*cM*r*sss*X[r]*Y[x] - 
   (2*I)*a^2*sss*w*x^2*rp[r, x]*X[r]*Y[x] - (-2 + sss)*sss*rn[r, x]*rp[r, x]*
    X[r]*Y[x] + 4*a^2*cM*w^2*(-2*cM*r^2 + (3*I)*a*m*r^2 - I*r^4*w + 
     2*a*r^3*w*x + I*a^4*w*x^2 + 2*a^3*r*w*x^3)*Y[x]^2 - 
   4*a^2*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]*rp[r, x]*
    Y[x]^2 - (4*I)*a^4*cM*r^2*w^3*Y[x]^3, 
 D7[r, x] -> -2*cM*w*(2*a^4*m*r + (3*I)*a^3*r^2 - 6*a^2*cM*m*r^2 - 
     (2*I)*a*cM*r^3 + 22*a^2*m*r^3 + I*a*r^4 - 9*cM*m*r^4 + 8*m*r^5 - 
     a^5*r*w - 17*a^3*r^3*w - 10*a*r^5*w - 3*a^4*r*x + 3*a^2*cM*r^2*x - 
     13*a^2*r^3*x + 9*cM*r^4*x - 8*r^5*x + I*a^4*r^2*w*x - 
     (2*I)*a^2*r^4*w*x - (2*I)*r^6*w*x - (3*I)*a^5*x^2 - 2*a^4*cM*m*x^2 + 
     (6*I)*a^3*cM*r*x^2 + 16*a^4*m*r*x^2 - (6*I)*a^3*r^2*x^2 - 
     (2*I)*a*cM*r^3*x^2 + I*a*r^4*x^2 - 12*a^5*r*w*x^2 + 6*a^3*r^3*w*x^2 + 
     6*a*r^5*w*x^2 + a^4*cM*x^3 - 5*a^4*r*x^3 + 3*a^2*cM*r^2*x^3 - 
     3*a^2*r^3*x^3 - (6*I)*a^4*r^2*w*x^3 - (2*I)*a^2*r^4*w*x^3 + I*a^5*x^4 + 
     a^4*cM*m*x^4 - (2*I)*a^3*cM*r*x^4 - 4*a^4*m*r*x^4 + (3*I)*a^3*r^2*x^4 + 
     9*a^5*r*w*x^4 + 3*a^3*r^3*w*x^4 + (3*I)*a^4*r^2*w*x^5) + 
   2*(a^3*cM*m^2 - I*a^4*m^3 - 3*a*cM^2*m^2*r + (2*I)*a^2*cM*m^3*r + 
     5*a*cM*m^2*r^2 + I*a^5*w + I*a^3*r^2*w + I*a^7*w^3 + I*a^5*r^2*w^3 - 
     I*a^3*r^4*w^3 - I*a*r^6*w^3 - a^3*cM*m*x + I*a^2*cM^2*m^2*x + 
     a^3*m*r*x + 3*a*cM^2*m*r*x - (4*I)*a^2*cM*m^2*r*x + a^3*m^3*r*x - 
     5*a*cM*m*r^2*x + 2*a*m*r^3*x - 3*a^4*r*w*x - 6*a^4*m^2*r*w*x + 
     6*a^2*cM*m^2*r^2*w*x - 5*a^2*r^3*w*x - 6*a^2*m^2*r^3*w*x - 2*r^5*w*x + 
     9*a^5*m*r*w^2*x - 12*a^3*cM*m*r^2*w^2*x + 15*a^3*m*r^3*w^2*x - 
     6*a*cM*m*r^4*w^2*x + 6*a*m*r^5*w^2*x - 4*a^6*r*w^3*x - 9*a^4*r^3*w^3*x - 
     6*a^2*r^5*w^3*x - r^7*w^3*x - I*a^2*cM^2*m*x^2 + (2*I)*a^2*cM*m*r*x^2 - 
     I*a^2*m*r^2*x^2 + I*a^5*w*x^2 + (3*I)*a^5*m^2*w*x^2 + 
     (3*I)*a^3*r^2*w*x^2 + (3*I)*a^3*m^2*r^2*w*x^2 + (2*I)*a*r^4*w*x^2 - 
     (3*I)*a^6*m*w^2*x^2 - (7*I)*a^4*m*r^2*w^2*x^2 + 
     (2*I)*a^2*cM*m*r^3*w^2*x^2 - (4*I)*a^2*m*r^4*w^2*x^2 + I*a^7*w^3*x^2 + 
     (4*I)*a^5*r^2*w^3*x^2 + (5*I)*a^3*r^4*w^3*x^2 + (2*I)*a*r^6*w^3*x^2 + 
     a^4*r*w*x^3 + a^2*r^3*w*x^3 + 3*a^6*r*w^3*x^3 + 6*a^4*r^3*w^3*x^3 + 
     3*a^2*r^5*w^3*x^3 - I*a^7*w^3*x^4 - (2*I)*a^5*r^2*w^3*x^4 - 
     I*a^3*r^4*w^3*x^4)*rp[r, x] - 2*(a^3*m^2 + a^3*m^4 + 2*a*m^2*r^2 - 
     6*a^4*m*w - 4*a^4*m^3*w - 9*a^2*m*r^2*w - 3*a^2*m^3*r^2*w - 2*m*r^4*w + 
     5*a^5*w^2 + 6*a^5*m^2*w^2 + 8*a^3*r^2*w^2 + 9*a^3*m^2*r^2*w^2 + 
     3*a*r^4*w^2 + 3*a*m^2*r^4*w^2 - 4*a^6*m*w^3 - 9*a^4*m*r^2*w^3 - 
     6*a^2*m*r^4*w^3 - m*r^6*w^3 + (2*I)*a^4*r*w^2*x + (3*I)*a^2*r^3*w^2*x + 
     I*r^5*w^2*x + a^4*m*w*x^2 + a^4*m^3*w*x^2 + 2*a^2*m*r^2*w*x^2 - 
     3*a^5*w^2*x^2 - 3*a^5*m^2*w^2*x^2 - 4*a^3*r^2*w^2*x^2 - 
     3*a^3*m^2*r^2*w^2*x^2 - a*r^4*w^2*x^2 + 3*a^6*m*w^3*x^2 + 
     6*a^4*m*r^2*w^3*x^2 + 3*a^2*m*r^4*w^3*x^2 - I*a^4*r*w^2*x^3 - 
     I*a^2*r^3*w^2*x^3)*rn[r, x]*rp[r, x] - (2*I)*a^2*m^3*rn[r, x]*
    rp[r, x]^2 - I*cM*(m*r^2*sss + a^2*sss*x - r^2*sss*x + 4*a^3*m*w*x - 
     4*a*m*r^2*w*x - a^2*m*sss*x^2)*X[r] + 
   (I*a^2*m*sss + (6*I)*a^3*m^2*w - I*a^3*sss*w - (6*I)*a^4*m*w^2 + 
     (2*I)*m*r^4*w^2 - 2*a*m*r*sss*x + 3*a^2*r*sss*w*x + 2*r^3*sss*w*x + 
     I*a^2*m*sss*x^2 - I*a^3*sss*w*x^2 - (2*I)*a*r^2*sss*w*x^2 - 
     a^2*r*sss*w*x^3 - 6*a^3*m*r*w^2*x^3 + (2*I)*a^4*m*w^2*x^4)*rp[r, x]*
    X[r] + 2*m*sss*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]*rp[r, x]*
    X[r] + (2*I)*a*cM*w^2*((3*I)*a^2*cM*r^2 + (9*I)*cM*r^4 + a^5*x - 
     2*a^3*cM*r*x + 4*a*cM*r^3*x + I*a^4*cM*x^2 + (3*I)*a^2*cM*r^2*x^2 + 
     a^5*x^3 - 2*a^3*cM*r*x^3)*Y[x] + 4*a*cM*(a - I*r)*(a + I*r)*r*w^3*
    ((-I)*a^2 + I*r^2 + 3*a*r*x - I*a^2*x^2)*rp[r, x]*Y[x] - 
   2*a*(a^2 + r^2)^3*w^4*rn[r, x]*rp[r, x]*Y[x] - 
   I*a*cM*sss*w*(-r + a*x)*(r + a*x)*X[r]*Y[x] + 
   2*a*(a^2 + r^2)*sss*w^2*rn[r, x]*rp[r, x]*X[r]*Y[x], 
 D8[r, x] -> 2*cM*m*w*(3*a^3*r^3 + a*r^5 - (12*I)*a^4*r^2*x - 
     (11*I)*a^2*r^4*x - I*r^6*x - 9*a^5*r*x^2 - 16*a^3*r^3*x^2 - 
     5*a*r^5*x^2 + (4*I)*a^6*x^3 + (18*I)*a^4*r^2*x^3 + (10*I)*a^2*r^4*x^3 + 
     7*a^5*r*x^4 + 5*a^3*r^3*x^4 - (3*I)*a^6*x^5 - (5*I)*a^4*r^2*x^5 - 
     2*a^5*r*x^6) + 2*cM*m*(a^2*cM*m*r - I*a^3*m^2*r + (3*I)*a^4*m*r*w + 
     (2*I)*a^2*m*r^3*w + I*m*r^5*w - a^2*cM*r*x + a^2*r^2*x - 
     (2*I)*a*cM*m*r^2*x - 2*a^2*m^2*r^2*x + 3*a^5*m*w*x + 6*a^3*m*r^2*w*x + 
     3*a*m*r^4*w*x - I*a^3*r*x^2 + a^2*cM*m*r*x^2 - I*a^3*m^2*r*x^2 + 
     (2*I)*a*cM*r^2*x^2 - (2*I)*a*r^3*x^2 + (2*I)*a^2*m*r^3*w*x^2 - 
     a^2*cM*r*x^3 + a^2*r^2*x^3 - 4*a^5*m*w*x^3 - 2*a^3*m*r^2*w*x^3 + 
     I*a^3*r*x^4 + 2*a^5*m*w*x^5)*rn[r, x] - 
   2*a*cM*m^2*r*(a - (2*I)*r*x + a*x^2)*rn[r, x]^2 - 
   2*m*w*(-a + a*m^2 - 2*a^2*m*w - m*r^2*w + a^2*m*w*x^2)*rn[r, x]^3*
    rp[r, x]^3 - (2*I)*m*w^2*(a - I*r*x)*rn[r, x]^4*rp[r, x]^3 + 
   cM*((-2*I)*a*cM*m*r^3*sss - 4*a^3*cM*m*r^2*w - (4*I)*a^2*cM*r^3*w - 
     6*a*cM*m*r^4*w - 4*a^4*r^3*w^2 + 6*a^2*r^5*w^2 + 6*r^7*w^2 + 
     (2*I)*a^3*cM*r*sss*x - (3*I)*a^3*r^2*sss*x + (4*I)*a*cM*r^3*sss*x - 
     (3*I)*a*r^4*sss*x + 2*a^3*cM*r^2*w*x + (16*I)*a^2*cM*m*r^3*w*x + 
     6*a*cM*r^4*w*x + (18*I)*a^5*r^2*w^2*x + (6*I)*a^3*r^4*w^2*x - 
     (4*I)*a*r^6*w^2*x + (2*I)*a^3*cM*m*r*sss*x^2 + 4*a^5*cM*m*w*x^2 + 
     8*a^3*cM*m*r^2*w*x^2 - (12*I)*a^2*cM*r^3*w*x^2 + 12*a^6*r*w^2*x^2 + 
     20*a^4*r^3*w^2*x^2 + 4*a^2*r^5*w^2*x^2 - 2*a^5*cM*w*x^3 - 
     6*a^3*cM*r^2*w*x^3 - (36*I)*a^5*r^2*w^2*x^3 - (14*I)*a^3*r^4*w^2*x^3 - 
     2*a^5*cM*m*w*x^4 - 18*a^6*r*w^2*x^4 - 14*a^4*r^3*w^2*x^4 + 
     (14*I)*a^5*r^2*w^2*x^5 + 4*a^6*r*w^2*x^6)*Y[x] - 
   a*cM*((-2*I)*a^3*r*w - (2*I)*a*r^3*w + I*a^3*r*sss*w + I*a*r^3*sss*w + 
     (6*I)*a^4*m*r*w^2 + (8*I)*a^2*m*r^3*w^2 + (2*I)*a^2*cM*m^2*x + 
     2*a^3*m^3*x - 2*a^4*w*x + 6*a^2*r^2*w*x + 8*r^4*w*x + 
     3*a^2*r^2*sss*w*x + 2*r^4*sss*w*x + 6*a^5*m*w^2*x + 12*a^3*m*r^2*w^2*x + 
     8*a*m*r^4*w^2*x - (2*I)*a^2*cM*m*x^2 - (2*I)*a^3*r*w*x^2 - 
     (2*I)*a*r^3*w*x^2 + I*a^3*r*sss*w*x^2 + I*a*r^3*sss*w*x^2 - 
     (4*I)*a^2*m*r^3*w^2*x^2 - 2*a^4*w*x^3 - 2*a^2*r^2*w*x^3 - 
     a^2*r^2*sss*w*x^3 - 4*a^5*m*w^2*x^3 - (2*I)*a^4*m*r*w^2*x^4 + 
     2*a^5*m*w^2*x^5)*rn[r, x]*Y[x] + 
   I*a*cM*m*(a^2*sss + r^2*sss + 2*a^2*m*x)*rn[r, x]^2*Y[x] + 
   2*(a - I*r)*(a + I*r)*w^2*(-3*a^2 - r^2 + I*a*r*x + a^2*x^2)*rn[r, x]^3*
    rp[r, x]*Y[x] - 2*a*m*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^3*Y[x] - 
   (2*I)*(a^2 + r^2)*w^3*rn[r, x]^4*rp[r, x]^3*Y[x] + 
   I*a^3*cM*sss*x^3*X[r]*Y[x] + 2*a^2*cM*w*(I*cM*r^3*sss + a^2*cM*r^2*w + 
     3*cM*r^4*w + (4*I)*a^2*cM*m*r*x - (2*I)*a^3*cM*r*w*x - 
     (6*I)*a*cM*r^3*w*x - (2*I)*a^2*cM*r*x^2 - I*a^2*cM*r*sss*x^2 - 
     a^4*cM*w*x^2 - 3*a^2*cM*r^2*w*x^2 - (3*I)*a^5*w*x^3 + 
     (4*I)*a^3*cM*r*w*x^3)*Y[x]^2 - a^5*cM*sss*w*x*rn[r, x]*Y[x]^2 + 
   2*a^2*cM*w^3*(I*a^4 - I*r^4 + 2*a*r^3*x + 2*a^3*r*x^3)*rn[r, x]^2*Y[x]^2 + 
   (4*I)*a^4*cM*r^2*w^3*rn[r, x]^2*Y[x]^3, 
 D9[r, x] -> 2*cM*m*(a^2*cM*m*r^2 + 2*cM*m*r^4 - I*a*m^2*r^4 + 
     (3*I)*a^4*m*r^2*w + (4*I)*a^2*m*r^4*w + I*m*r^6*w - a^2*cM*r^2*x + 
     a^2*r^3*x - 2*cM*r^4*x + 3*r^5*x - 2*a^3*m*r^3*w*x - 2*a*m*r^5*w*x + 
     I*a^5*m^2*x^2 + a^2*cM*m*r^2*x^2 - (3*I)*a^6*m*w*x^2 - 
     (6*I)*a^4*m*r^2*w*x^2 - (3*I)*a^2*m*r^4*w*x^2 - a^4*r*x^3 - 
     a^2*cM*r^2*x^3 + 3*a^2*r^3*x^3 - 2*a^5*m*r*w*x^3 - 2*a^3*m*r^3*w*x^3 + 
     (2*I)*a^6*m*w*x^4 + (2*I)*a^4*m*r^2*w*x^4 + 2*a^4*r*x^5) + 
   2*cM*m*(-(a^2*m*r^2) - 3*m*r^4 + a^3*r^2*w + 5*a*r^4*w - (2*I)*a*m*r^3*x - 
     (2*I)*a^4*r*w*x + I*a^2*r^3*w*x - I*r^5*w*x + a^4*m*x^2 - 
     a^2*m*r^2*x^2 - a^5*w*x^2 + 3*a^3*r^2*w*x^2 - 2*a*r^4*w*x^2 - 
     (2*I)*a^3*m*r*x^3 + (7*I)*a^4*r*w*x^3 + I*a^2*r^3*w*x^3 - 
     2*a^3*r^2*w*x^4 - (2*I)*a^4*r*w*x^5)*rn[r, x] - 
   2*m*(-(a^2*m^3) - m*r^2 + a^3*w + 3*a^3*m^2*w + 2*a*r^2*w + 
     2*a*m^2*r^2*w - 3*a^4*m*w^2 - 4*a^2*m*r^2*w^2 - m*r^4*w^2 + a^2*m^2*x + 
     r^2*x - 3*a^3*m*w*x - 3*a*m*r^2*w*x - a^3*m^2*w*x^2 - a*r^2*w*x^2 + 
     2*a^4*m*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^2 + 
   2*m*(a + I*r)*(I*a + r)*w^2*(a + I*r*x)*rn[r, x]^2*rp[r, x]^3 - 
   m*sss*(m - x)*rn[r, x]^2*rp[r, x]^2*X[r] + 
   2*cM*((-I)*a^3*m^3*r^2 + (2*I)*a^2*r^4*w - a*cM*m*r^4*w + (2*I)*r^6*w - 
     (3*I)*a^5*m*r^2*w^2 - (5*I)*a^3*m*r^4*w^2 - (2*I)*a*m*r^6*w^2 + 
     2*a^5*r*w*x - 3*a^3*cM*r^2*w*x + 7*a^3*r^3*w*x - 5*a*cM*r^4*w*x + 
     3*a*r^5*w*x + 4*a^4*m*r^3*w^2*x + 4*a^2*m*r^5*w^2*x - a^4*cM*m^2*x^2 + 
     2*a^5*cM*m*w*x^2 + (2*I)*a^4*r^2*w*x^2 + (2*I)*a^2*r^4*w*x^2 + 
     (3*I)*a^7*m*w^2*x^2 + (6*I)*a^5*m*r^2*w^2*x^2 + 
     (3*I)*a^3*m*r^4*w^2*x^2 + a^4*cM*m*x^3 - a^5*cM*w*x^3 + 5*a^5*r*w*x^3 - 
     3*a^3*cM*r^2*w*x^3 + 3*a^3*r^3*w*x^3 + 4*a^6*m*r*w^2*x^3 + 
     4*a^4*m*r^3*w^2*x^3 - a^5*cM*m*w*x^4 - I*a^7*m*w^2*x^4 - 
     I*a^5*m*r^2*w^2*x^4)*Y[x] + 2*cM*r*w^2*(-(a^2*r^3) + r^5 + (2*I)*a^5*x + 
     (3*I)*a^3*r^2*x + (3*I)*a*r^4*x - 3*a^4*r*x^2 - a^2*r^3*x^2 - 
     (3*I)*a^5*x^3 - I*a^3*r^2*x^3)*rn[r, x]*Y[x] - 
   (2*I)*(a^2 + r^2)^2*w*rn[r, x]^2*rp[r, x]*Y[x] - 
   2*a*m*(a^2 + r^2)^2*w^3*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   (2*I)*(a^2 + r^2)^2*w^3*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   I*(a^2 + r^2)*sss*w*rn[r, x]^2*rp[r, x]*X[r]*Y[x] + 
   a*m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   2*a^2*cM*w*(-2*a*cM*m*r^2 + a^2*cM*r^2*w - cM*r^4*w + I*a^4*r^2*w^2 + 
     (2*I)*a^2*r^4*w^2 + I*r^6*w^2 - 2*a^3*r^3*w^2*x - 2*a*r^5*w^2*x - 
     a^4*cM*w*x^2 - 3*a^2*cM*r^2*w*x^2 - I*a^6*w^2*x^2 - 
     (2*I)*a^4*r^2*w^2*x^2 - I*a^2*r^4*w^2*x^2 - 2*a^5*r*w^2*x^3 - 
     2*a^3*r^3*w^2*x^3)*Y[x]^2, D10[r, x] -> 
  2*cM*m*((-I)*a^4*m^2*r - I*m^2*r^5 - a^5*m^2*x + a^3*r^2*x - 
     4*a^3*m^2*r^2*x + a*r^4*x + a*m^2*r^4*x - I*a^4*r*x^2 - 
     (2*I)*a^4*m^2*r*x^2 - (2*I)*a^2*r^3*x^2 - (2*I)*a^2*m^2*r^3*x^2 + 
     I*r^5*x^2 + 2*a^5*m^2*x^3 + 2*a^3*r^2*x^3 + 6*a^3*m^2*r^2*x^3 - 
     2*a*r^4*x^3 + (4*I)*a^4*r*x^4 + (2*I)*a^4*m^2*r*x^4 + 
     (4*I)*a^2*r^3*x^4 - a^5*x^5 - 5*a^3*r^2*x^5 - (2*I)*a^4*r*x^6)*
    rn[r, x] - (2*I)*m*r*x*((-I)*a + r*x)*rn[r, x]^2*rp[r, x]^3 - 
   2*m*(-(a*m) + a*m^3 - I*m^2*r + 2*a^2*w - 2*a^2*m^2*w + r^2*w - 
     m^2*r^2*w - a^2*w*x^2 + a^2*m^2*w*x^2)*rn[r, x]^3*rp[r, x]^3 + 
   cM*(6*a^4*m*r^3*w + 4*a^2*m*r^5*w + 6*m*r^7*w - (3*I)*a^4*r^2*sss*x - 
     (4*I)*a^2*r^4*sss*x - I*r^6*sss*x - (24*I)*a^5*m*r^2*w*x - 
     (32*I)*a^3*m*r^4*w*x - (8*I)*a*m*r^6*w*x - 18*a^6*m*r*w*x^2 - 
     40*a^4*m*r^3*w*x^2 - 6*a^2*m*r^5*w*x^2 + I*a^6*sss*x^3 + 
     (4*I)*a^4*r^2*sss*x^3 + (3*I)*a^2*r^4*sss*x^3 + (8*I)*a^7*m*w*x^3 + 
     (32*I)*a^5*m*r^2*w*x^3 + (24*I)*a^3*m*r^4*w*x^3 + 4*a^6*m*r*w*x^4 + 
     12*a^4*m*r^3*w*x^4)*Y[x] - cM*m*(-2*a^3*cM*m*r - I*a^2*r^3*sss - 
     (2*I)*r^5*sss - (6*I)*a^5*m*r*w - (4*I)*a^3*m*r^3*w - (10*I)*a*m*r^5*w + 
     2*a^3*cM*r*x + (8*I)*a^2*cM*m*r^2*x - 3*a^3*r^2*sss*x + 2*a*r^4*sss*x - 
     6*a^6*m*w*x - 24*a^4*m*r^2*w*x - 6*a^2*m*r^4*w*x - 6*a^3*cM*m*r*x^2 - 
     (8*I)*a^2*cM*r^2*x^2 - I*a^2*r^3*sss*x^2 - (12*I)*a^5*m*r*w*x^2 - 
     (24*I)*a^3*m*r^3*w*x^2 + 6*a^3*cM*r*x^3 + 5*a^3*r^2*sss*x^3 + 
     8*a^6*m*w*x^3 + 20*a^4*m*r^2*w*x^3)*rn[r, x]*Y[x] + 
   2*cM*w*(I*a^5 + I*a^3*r^2 + (2*I)*a*r^4 - 2*a^4*r*x - 11*a^2*r^3*x - 
     3*r^5*x - (10*I)*a^3*r^2*x^2 - (6*I)*a*r^4*x^2 + 7*a^4*r*x^3 + 
     9*a^2*r^3*x^3 + I*a^5*x^4 + (3*I)*a^3*r^2*x^4)*rn[r, x]^2*Y[x] - 
   2*a*cM*m^2*(a^2 + r^2)*rn[r, x]^3*Y[x] + 
   2*w^2*(-3*a^5 - 4*a^3*r^2 + (4*I)*a^4*r*x + (5*I)*a^2*r^3*x + I*r^5*x + 
     a^5*x^2 + 2*a^3*r^2*x^2 - I*a^4*r*x^3 - I*a^2*r^3*x^3)*rn[r, x]^3*
    rp[r, x]*Y[x] + ((2*I)*a^2*m^3 - I*a^2*m*sss - I*m*r^2*sss - 
     (2*I)*a^3*w - (6*I)*a^3*m^2*w - (2*I)*a*r^2*w - (6*I)*a*m^2*r^2*w + 
     I*a^3*sss*w + I*a*r^2*sss*w + (6*I)*a^4*m*w^2 + (4*I)*a^2*m*r^2*w^2 - 
     (2*I)*m*r^4*w^2 + 2*a^2*r*w*x + 2*r^3*w*x - a^2*r*sss*w*x - 
     r^3*sss*w*x - 10*a^3*m*r*w^2*x - 10*a*m*r^3*w^2*x + 
     (2*I)*a^4*m*w^2*x^2 + (2*I)*a^2*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^3*
    Y[x] - 2*a*m^2*(a^2 + r^2)*w^2*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   2*a*cM*((-I)*a*cM*m*r^3*sss - 2*a^3*cM*m*r^2*w - (2*I)*a^2*cM*r^3*w - 
     3*a*cM*m*r^4*w - 2*a^4*r^3*w^2 + 3*a^2*r^5*w^2 + 3*r^7*w^2 + 
     I*a^3*cM*r*sss*x + (3*I)*a*cM*r^3*sss*x + (4*I)*a^4*cM*m*r*w*x + 
     a^3*cM*r^2*w*x + (12*I)*a^2*cM*m*r^3*w*x + 3*a*cM*r^4*w*x + 
     (9*I)*a^5*r^2*w^2*x + (7*I)*a^3*r^4*w^2*x + I*a^3*cM*m*r*sss*x^2 + 
     2*a^5*cM*m*w*x^2 - (2*I)*a^4*cM*r*w*x^2 + 4*a^3*cM*m*r^2*w*x^2 - 
     (10*I)*a^2*cM*r^3*w*x^2 + 6*a^6*r*w^2*x^2 + 14*a^4*r^3*w^2*x^2 + 
     4*a^2*r^5*w^2*x^2 - a^5*cM*w*x^3 - 3*a^3*cM*r^2*w*x^3 - 
     (3*I)*a^7*w^2*x^3 - (16*I)*a^5*r^2*w^2*x^3 - (9*I)*a^3*r^4*w^2*x^3 - 
     a^5*cM*m*w*x^4 - (2*I)*a^4*cM*r*w*x^4 - 5*a^6*r*w^2*x^4 - 
     7*a^4*r^3*w^2*x^4 + I*a^7*w^2*x^5 + (3*I)*a^5*r^2*w^2*x^5)*Y[x]^2 + 
   a*cM*((-I)*a^4*r*sss*w - I*a^2*r^3*sss*w - (2*I)*r^5*sss*w - 
     (6*I)*a^5*m*r*w^2 - (8*I)*a^3*m*r^3*w^2 - (10*I)*a*m*r^5*w^2 - 
     (2*I)*a^3*cM*m^2*x - 5*a^3*r^2*sss*w*x - 2*a*r^4*sss*w*x - 
     6*a^6*m*w^2*x - 24*a^4*m*r^2*w^2*x - 14*a^2*m*r^4*w^2*x + 
     (2*I)*a^3*cM*m*x^2 + (2*I)*a^3*m*r*sss*x^2 - (3*I)*a^4*r*sss*w*x^2 - 
     (5*I)*a^2*r^3*sss*w*x^2 - (12*I)*a^5*m*r*w^2*x^2 - 
     (24*I)*a^3*m*r^3*w^2*x^2 + 3*a^3*r^2*sss*w*x^3 + 4*a^6*m*w^2*x^3 + 
     8*a^4*m*r^2*w^2*x^3 - (4*I)*a^5*m*r*w^2*x^4)*rn[r, x]*Y[x]^2 + 
   I*a^4*cM*m*sss*rn[r, x]^2*Y[x]^2 - 2*a*r^4*w^2*rn[r, x]^3*rp[r, x]*
    Y[x]^2 - (2*I)*a*(a^2 + r^2)^2*w^3*rn[r, x]^2*rp[r, x]^3*Y[x]^2 - 
   2*a^3*cM^2*w*((-I)*r^3*sss - a^2*r^2*w - 3*r^4*w + (8*I)*a*r^3*w*x + 
     I*a^2*r*sss*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2)*Y[x]^3 + 
   a^3*cM*w*((2*I)*a^4*r*w^2 + (4*I)*a^2*r^3*w^2 + (2*I)*r^5*w^2 - 
     a^3*sss*x + 2*a^5*w^2*x + 8*a^3*r^2*w^2*x + 6*a*r^4*w^2*x + 
     (4*I)*a^4*r*w^2*x^2 + (4*I)*a^2*r^3*w^2*x^2)*rn[r, x]*Y[x]^3 - 
   (4*I)*a^6*cM^2*r*w^2*x*Y[x]^4, 
 D11[r, x] -> 2*cM*m*(5*a*m*r^4*w - 8*a^2*cM*m*r*x + (8*I)*a^3*m^2*r*x - 
     (2*I)*a*cM*r^2*x + (2*I)*a*r^3*x + (2*I)*a*m^2*r^3*x - 
     (24*I)*a^4*m*r*w*x - (22*I)*a^2*m*r^3*w*x - (3*I)*m*r^5*w*x + 
     6*a^2*cM*r*x^2 - 6*a^2*r^2*x^2 + (6*I)*a*cM*m*r^2*x^2 + 
     8*a^2*m^2*r^2*x^2 - 16*a^3*m*r^2*w*x^2 - 20*a*m*r^4*w*x^2 + 
     14*a^2*cM*m*r*x^3 - (14*I)*a^3*m^2*r*x^3 - (2*I)*a*cM*r^2*x^3 + 
     (2*I)*a*r^3*x^3 + (44*I)*a^4*m*r*w*x^3 + (34*I)*a^2*m*r^3*w*x^3 - 
     10*a^2*cM*r*x^4 + 10*a^2*r^2*x^4 - 3*a^5*m*w*x^4 + 4*a^3*m*r^2*w*x^4 - 
     (5*I)*a^4*m*r*w*x^5 + 6*a^5*m*w*x^6) + 
   2*cM*m*(I*r^4*w + I*m^2*r^4*w + 6*a^2*m*r*x - (2*I)*a*cM*m^2*r*x - 
     2*a^2*m^3*r*x - 4*a^3*r*w*x + 8*a^3*m^2*r*w*x + 4*a*m^2*r^3*w*x - 
     (6*I)*a*m*r^2*x^2 + (3*I)*a^4*w*x^2 + I*r^4*w*x^2 - 10*a^2*m*r*x^3 + 
     8*a^3*r*w*x^3 - 4*a^3*m^2*r*w*x^3 + 8*a*r^3*w*x^3 - (7*I)*a^4*w*x^4 - 
     I*a^4*m^2*w*x^4 + 4*a^3*r*w*x^5 + (2*I)*a^4*w*x^6)*rn[r, x] + 
   2*m*w^2*(-5*a^2*r^2 + 2*r^4 + 2*a^4*x^2 + 14*a^2*r^2*x^2 - 2*a^4*x^4 - 
     5*a^2*r^2*x^4 + 2*a^4*x^6)*rn[r, x]^2*rp[r, x] + 
   2*m*w*((4*I)*a^2*m^2 - (12*I)*a^3*m*w - (6*I)*a*m*r^2*w + 2*a*m^2*r*x - 
     6*a^2*m*r*w*x - 3*m*r^3*w*x - (6*I)*a^2*m^2*x^2 + (24*I)*a^3*m*w*x^2 + 
     (9*I)*a*m*r^2*w*x^2 + 3*a^2*m*r*w*x^3 + (4*I)*a^2*x^4 - 
     (9*I)*a^3*m*w*x^4)*rn[r, x]^2*rp[r, x]^2 - 
   2*m^2*w*(a + a*m^2 - 4*a^2*m*w - m*r^2*w - 2*a*x^2 + 3*a^2*m*w*x^2)*
    rn[r, x]^3*rp[r, x]^2 - 4*a*m*w*x*rn[r, x]^2*rp[r, x]^3 - 
   2*cM*w*(-4*a^3*r^2 + 10*a^2*m*r^4*w + 3*m*r^6*w - 16*a^3*cM*m*r*x - 
     (2*I)*a^2*cM*r^2*x + (14*I)*a^2*r^3*x - (24*I)*a^5*m*r*w*x - 
     (38*I)*a^3*m*r^3*w*x - (6*I)*a*m*r^5*w*x - 10*a^3*cM*r*x^2 + 
     18*a^3*r^2*x^2 + (2*I)*a^2*cM*m*r^2*x^2 + 4*a*r^4*x^2 - 
     8*a^4*m*r^2*w*x^2 - 19*a^2*m*r^4*w*x^2 + 18*a^3*cM*m*r*x^3 + 
     (6*I)*a^2*cM*r^2*x^3 - (18*I)*a^2*r^3*x^3 + (22*I)*a^5*m*r*w*x^3 + 
     (44*I)*a^3*m*r^3*w*x^3 + 14*a^3*cM*r*x^4 - 10*a^3*r^2*x^4 - 
     6*a^6*m*w*x^4 - a^4*m*r^2*w*x^4 - (8*I)*a^4*r*x^5 + 
     (14*I)*a^5*m*r*w*x^5 - 4*a^5*x^6 + 9*a^6*m*w*x^6)*Y[x] + 
   2*cM*((-3*I)*a^2*m*r^2*w - 2*a*r^3*sss*w - I*m*r^4*sss*w + 
     (11*I)*a*r^4*w^2 - (3*I)*a*m^2*r^4*w^2 + I*a*cM*m*r*sss*x + 
     a^2*m^2*r*sss*x - I*a*m*r^2*sss*x + (6*I)*a^2*cM*m^2*r*w*x - 
     2*a^3*m*r*sss*w*x - 3*a*m*r^3*sss*w*x + I*r^4*sss*w*x - 2*a^4*r*w^2*x - 
     12*a^4*m^2*r*w^2*x - 12*a^2*r^3*w^2*x - 12*a^2*m^2*r^3*w^2*x + 
     6*r^5*w^2*x + (17*I)*a^2*m*r^2*w*x^2 + 4*a*r^3*sss*w*x^2 - 
     (3*I)*a^5*w^2*x^2 - (13*I)*a*r^4*w^2*x^2 + I*a^4*sss*w*x^3 - 
     a^3*m*r*sss*w*x^3 - 4*a^4*r*w^2*x^3 + 16*a^2*r^3*w^2*x^3 + 
     I*a^4*m*sss*w*x^4 + 2*a^3*r*sss*w*x^4 + (7*I)*a^5*w^2*x^4 + 
     (3*I)*a^5*m^2*w^2*x^4 - (2*I)*a^4*sss*w*x^5 + 4*a^4*r*w^2*x^5 - 
     (2*I)*a^5*w^2*x^6)*rn[r, x]*Y[x] + a*(-2 + sss)*w*
    (5*a^2*r - r^3 + (3*I)*a^3*x - (7*I)*a*r^2*x - 3*a^2*r*x^2 - r^3*x^2 - 
     (5*I)*a^3*x^3 + (5*I)*a*r^2*x^3 - 4*a^2*r*x^4)*rn[r, x]^2*Y[x] - 
   2*w^2*(-6*a^3*r^2*w - 2*a*r^4*w + I*a^3*m*r*x - (8*I)*a*m*r^3*x - 
     I*a^4*r*w*x + (4*I)*a^2*r^3*w*x + (2*I)*r^5*w*x + a^5*w*x^2 + 
     13*a^3*r^2*w*x^2 + 4*a*r^4*w*x^2 - (9*I)*a^3*m*r*x^3 + 
     (6*I)*a^4*r*w*x^3 + a^5*w*x^4 - 3*a^3*r^2*w*x^4 - (3*I)*a^4*r*w*x^5)*
    rn[r, x]^2*rp[r, x]*Y[x] + 2*w^2*((-4*I)*a^3 - (6*I)*a*r^2 + 
     (2*I)*a^3*sss + (3*I)*a*r^2*sss + (12*I)*a^4*m*w + (12*I)*a^2*m*r^2*w + 
     I*m*r^4*w - 4*a^2*r*x - 2*r^3*x + 2*a^2*r*sss*x + r^3*sss*x + 
     6*a^3*m*r*w*x + 4*a*m*r^3*w*x + (6*I)*a^3*x^2 + (8*I)*a*r^2*x^2 - 
     (3*I)*a^3*sss*x^2 - (4*I)*a*r^2*sss*x^2 - (18*I)*a^4*m*w*x^2 - 
     (14*I)*a^2*m*r^2*w*x^2 + 2*a^2*r*x^3 - a^2*r*sss*x^3 - 2*a^3*m*r*w*x^3 + 
     (3*I)*a^4*m*w*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   2*m*w*(a*m*sss - 2*a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 3*a*m*r^2*w^2 + 
     a^2*sss*w*x^2 + 3*a^3*m*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   2*a*cM*w*(5*a^2*r^4*w^2 + 3*r^6*w^2 - 8*a^3*cM*r*w*x - (8*I)*a^5*r*w^2*x - 
     (18*I)*a^3*r^3*w^2*x - (3*I)*a*r^5*w^2*x - 4*a^4*x^2 - 
     (4*I)*a^2*cM*r^2*w*x^2 + a^2*r^4*w^2*x^2 + 4*a^3*cM*r*w*x^3 + 
     (12*I)*a^3*r^3*w^2*x^3 + 3*a^4*r^2*w^2*x^4 + (5*I)*a^5*r*w^2*x^5)*
    Y[x]^2 + 2*a*cM*w*((3*I)*a^2*r^2*w + I*r^4*sss*w + (3*I)*a*m*r^4*w^2 - 
     I*a*cM*r*sss*x + (4*I)*a*r^2*sss*x - (6*I)*a^2*cM*m*r*w*x + 
     a^3*r*sss*w*x + 3*a*r^3*sss*w*x + 8*a^4*m*r*w^2*x + 12*a^2*m*r^3*w^2*x + 
     I*a^2*r^2*w*x^2 + 2*a^3*r*sss*w*x^3 + 4*a^4*m*r*w^2*x^3 - 
     I*a^4*sss*w*x^4 - (3*I)*a^5*m*w^2*x^4)*rn[r, x]*Y[x]^2 + 
   2*a*w*((-2*I)*a*m*sss - (6*I)*a^2*r^2*w^3 - I*r^4*w^3 - 2*a^3*r*w^3*x - 
     a*r^3*w^3*x + (5*I)*a^2*r^2*w^3*x^2 + a^3*r*w^3*x^3)*rn[r, x]^2*
    rp[r, x]^2*Y[x]^2 - 2*a*w^3*(-(a^2*sss) - r^2*sss - 4*a^3*m*w - 
     3*a*m*r^2*w + a^3*m*w*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 
   6*a^7*cM*w^3*x^4*Y[x]^3 + (2*I)*a^3*cM*w^3*(-(r^4*w) + 2*a*cM*r*x + 
     (2*I)*a^3*r*w*x + (4*I)*a*r^3*w*x + (2*I)*a^3*r*w*x^3 + a^4*w*x^4)*
    rn[r, x]*Y[x]^3 - (8*I)*a^5*w^4*rn[r, x]^2*rp[r, x]^2*Y[x]^3 - 
   2*a^3*(a^2 + r^2)*w^5*rn[r, x]^3*rp[r, x]^2*Y[x]^3, 
 D12[r, x] -> 2*cM*((-9*I)*a*cM*m*r^3*sss - 16*a^3*cM*m*r^2*w - 
     (18*I)*a^2*cM*r^3*w + 18*a^3*m*r^3*w - 20*a*cM*m*r^4*w - 
     (6*I)*cM*r^5*w + 10*a*m*r^5*w - 12*a^4*r^3*w^2 - 4*r^7*w^2 + 
     (8*I)*a^3*cM*r*sss*x - (11*I)*a^3*r^2*sss*x - 5*a^2*cM*m*r^2*sss*x + 
     (6*I)*a*cM*r^3*sss*x - (3*I)*a*r^4*sss*x - 6*cM*m*r^4*sss*x + 
     (32*I)*a^4*cM*m*r*w*x - 10*a^3*cM*r^2*w*x - (66*I)*a^4*m*r^2*w*x + 
     (34*I)*a^2*cM*m*r^3*w*x + 2*a*cM*r^4*w*x - (38*I)*a^2*m*r^4*w*x + 
     (18*I)*cM*m*r^5*w*x - (12*I)*m*r^6*w*x + (48*I)*a^5*r^2*w^2*x - 
     (64*I)*a^3*r^4*w^2*x - (20*I)*a*r^6*w^2*x + a^4*r*sss*x^2 + 
     (13*I)*a^3*cM*m*r*sss*x^2 + 2*a^2*cM*r^2*sss*x^2 - 4*a^2*r^3*sss*x^2 + 
     (15*I)*a*cM*m*r^3*sss*x^2 + 2*cM*r^4*sss*x^2 - r^5*sss*x^2 + 
     16*a^5*cM*m*w*x^2 + (2*I)*a^4*cM*r*w*x^2 - 42*a^5*m*r*w*x^2 + 
     66*a^3*cM*m*r^2*w*x^2 + (20*I)*a^2*cM*r^3*w*x^2 - 116*a^3*m*r^3*w*x^2 + 
     62*a*cM*m*r^4*w*x^2 - (6*I)*cM*r^5*w*x^2 - 42*a*m*r^5*w*x^2 + 
     24*a^6*r*w^2*x^2 - 12*a^4*r^3*w^2*x^2 - 4*r^7*w^2*x^2 + 
     (3*I)*a^5*sss*x^3 - (26*I)*a^3*cM*r*sss*x^3 + (28*I)*a^3*r^2*sss*x^3 + 
     11*a^2*cM*m*r^2*sss*x^3 - (10*I)*a*cM*r^3*sss*x^3 + 
     (5*I)*a*r^4*sss*x^3 - 6*a^5*cM*w*x^3 + (26*I)*a^6*m*w*x^3 - 
     (114*I)*a^4*cM*m*r*w*x^3 + 4*a^3*cM*r^2*w*x^3 + 
     (228*I)*a^4*m*r^2*w*x^3 - (70*I)*a^2*cM*m*r^3*w*x^3 - 
     30*a*cM*r^4*w*x^3 + (66*I)*a^2*m*r^4*w*x^3 - (176*I)*a^5*r^2*w^2*x^3 + 
     (136*I)*a^3*r^4*w^2*x^3 + (44*I)*a*r^6*w^2*x^3 + a^4*r*sss*x^4 - 
     (19*I)*a^3*cM*m*r*sss*x^4 - 6*a^2*cM*r^2*sss*x^4 + 5*a^2*r^3*sss*x^4 - 
     30*a^5*cM*m*w*x^4 + (34*I)*a^4*cM*r*w*x^4 + 122*a^5*m*r*w*x^4 - 
     86*a^3*cM*m*r^2*w*x^4 + (22*I)*a^2*cM*r^3*w*x^4 + 106*a^3*m*r^3*w*x^4 - 
     104*a^6*r*w^2*x^4 - 8*a^4*r^3*w^2*x^4 - (5*I)*a^5*sss*x^5 + 
     (22*I)*a^3*cM*r*sss*x^5 - (17*I)*a^3*r^2*sss*x^5 + 10*a^5*cM*w*x^5 - 
     (46*I)*a^6*m*w*x^5 + (100*I)*a^4*cM*m*r*w*x^5 + 30*a^3*cM*r^2*w*x^5 - 
     (142*I)*a^4*m*r^2*w*x^5 + (236*I)*a^5*r^2*w^2*x^5 - 
     (24*I)*a^3*r^4*w^2*x^5 + 8*a^5*cM*m*w*x^6 - (48*I)*a^4*cM*r*w*x^6 - 
     40*a^5*m*r*w*x^6 + 128*a^6*r*w^2*x^6 + 56*a^4*r^3*w^2*x^6 - 
     (84*I)*a^5*r^2*w^2*x^7 - 32*a^6*r*w^2*x^8) + 
   2*cM*(2*cM*m^2*r^3*sss + (8*I)*a^4*r*w + (24*I)*a^4*m^2*r*w - 
     (6*I)*a^2*cM*m^2*r^2*w + (24*I)*a^2*m^2*r^3*w - (6*I)*cM*m^2*r^4*w + 
     (4*I)*r^5*w + (4*I)*m^2*r^5*w - (24*I)*a^5*m*r*w^2 - 
     (42*I)*a^3*m*r^3*w^2 + (16*I)*a*m*r^5*w^2 + 4*a^4*m*sss*x + 
     3*m*r^4*sss*x + 24*a^5*m^2*w*x - 12*a^3*cM*m^2*r*w*x + 
     36*a^3*m^2*r^2*w*x - 8*a*cM*m^2*r^3*w*x - 8*a*r^4*w*x + 
     16*a*m^2*r^4*w*x - 42*a^4*m*r^2*w^2*x + 8*a^2*m*r^4*w^2*x + 
     12*m*r^6*w^2*x - 2*a^2*cM*m^2*r*sss*x^2 + (6*I)*a^4*cM*m^2*w*x^2 - 
     (28*I)*a^4*r*w*x^2 - (84*I)*a^4*m^2*r*w*x^2 + (10*I)*a^2*cM*m^2*r^2*w*
      x^2 - (36*I)*a^2*m^2*r^3*w*x^2 + (4*I)*r^5*w*x^2 + 
     (102*I)*a^5*m*r*w^2*x^2 + (140*I)*a^3*m*r^3*w^2*x^2 - 
     (40*I)*a*m*r^5*w^2*x^2 - 7*a^4*m*sss*x^3 - 48*a^5*m^2*w*x^3 + 
     20*a^3*cM*m^2*r*w*x^3 - 36*a^3*m^2*r^2*w*x^3 + 16*a*r^4*w*x^3 + 
     108*a^4*m*r^2*w^2*x^3 + 16*a^2*m*r^4*w^2*x^3 - (4*I)*a^4*cM*m^2*w*x^4 + 
     (12*I)*a^4*r*w*x^4 + (44*I)*a^4*m^2*r*w*x^4 - (92*I)*a^5*m*r*w^2*x^4 - 
     (146*I)*a^3*m*r^3*w^2*x^4 - 8*a^5*w*x^5 + 8*a^5*m^2*w*x^5 - 
     54*a^4*m*r^2*w^2*x^5 - (10*I)*a^5*m*r*w^2*x^6)*rn[r, x] + 
   2*cM*m*(8*a^2*cM*m - (8*I)*a^3*m^2 + (2*I)*a*cM*r - (2*I)*a*r^2 - 
     (2*I)*a*m^2*r^2 - 2*a^2*m*r*sss - m*r^3*sss - 4*a*m^2*r^3*w + 
     12*a^4*m*r*w^2 + 12*a^2*m*r^3*w^2 - 4*m*r^5*w^2 - 6*a^2*cM*x + 
     6*a^2*r*x - (6*I)*a*cM*m*r*x - 8*a^2*m^2*r*x + (2*I)*a^3*m*sss*x - 
     I*a*m*r^2*sss*x + (8*I)*a^4*m^2*w*x + (4*I)*a*m*r^4*w^2*x - 
     14*a^2*cM*m*x^2 + (14*I)*a^3*m^2*x^2 + (2*I)*a*cM*r*x^2 - 
     (2*I)*a*r^2*x^2 + 3*a^2*m*r*sss*x^2 - 24*a^4*m*r*w^2*x^2 - 
     24*a^2*m*r^3*w^2*x^2 + 10*a^2*cM*x^3 - 10*a^2*r*x^3 - I*a^3*m*sss*x^3 - 
     (4*I)*a^4*m^2*w*x^3 + (4*I)*a^3*m*r^2*w^2*x^3 + 4*a^4*m*r*w^2*x^4)*
    rn[r, x]^2 + 4*(-3*a^2*cM*m^2 + I*a*cM^2*m^3 + a^2*cM*m^4 - 
     15*a^4*r*w^2 + r^5*w^2 + (3*I)*a*cM*m^2*r*x - (9*I)*a^5*w^2*x + 
     (23*I)*a^3*r^2*w^2*x + 5*a^2*cM*m^2*x^2 + 11*a^4*r*w^2*x^2 + 
     8*a^2*r^3*w^2*x^2 + r^5*w^2*x^2 + (18*I)*a^5*w^2*x^3 - 
     (20*I)*a^3*r^2*w^2*x^3 + 14*a^4*r*w^2*x^4 - (5*I)*a^5*w^2*x^5 + 
     I*a^3*r^2*w^2*x^5 - 4*a^4*r*w^2*x^6)*rn[r, x]^3 - 
   4*w^2*((6*I)*a*m*r + (5*I)*a^2*r*w - I*r^3*w + 3*m*r^2*x + a^3*w*x + 
     9*a*r^2*w*x - (7*I)*a*m*r*x^2 - (5*I)*a^2*r*w*x^2 - I*r^3*w*x^2 + 
     4*a^2*m*x^3 + a^3*w*x^3 - 7*a*r^2*w*x^3 - (2*I)*a^2*r*w*x^4)*rn[r, x]^4*
    rp[r, x]^2 + 4*m*w^2*(-4*a^2*m + m*r^2 + 8*a^3*w + 4*a*r^2*w - 
     I*a^2*r*w*x - (3*I)*r^3*w*x + 5*a^2*m*x^2 - 13*a^3*w*x^2 - 
     7*a*r^2*w*x^2 - (2*I)*a^2*r*w*x^3 + 2*a^3*w*x^4)*rn[r, x]^3*rp[r, x]^3 - 
   (4*I)*m^2*w^2*(a*m - 3*a^2*w - r^2*w + 2*a^2*w*x^2)*rn[r, x]^4*
    rp[r, x]^3 - 2*cM*r^3*sss*X[r] - 2*cM*((-9*I)*a^2*cM*r^3*sss*w - 
     (3*I)*cM*r^5*sss*w - 28*a^2*r^5*w^2 - 5*a^3*cM*r^2*sss*w*x - 
     7*a*cM*r^4*sss*w*x + (13*I)*a^4*cM*r*sss*w*x^2 + 
     (15*I)*a^2*cM*r^3*sss*w*x^2 + 92*a^2*r^5*w^2*x^2 - a^4*cM*m*sss*x^3 + 
     a^5*cM*sss*w*x^3 + 11*a^3*cM*r^2*sss*w*x^3 - (16*I)*a^4*cM*r*sss*w*x^4)*
    Y[x] + 2*a*cM*((4*I)*a^2*m*r*sss + (5*I)*m*r^3*sss + (12*I)*a*r^3*w - 
     4*cM*m*r^3*sss*w + (6*I)*a^2*cM*m*r^2*w^2 + (12*I)*cM*m*r^4*w^2 + 
     3*a*m*r^2*sss*x + 8*a^4*w*x - 16*a^2*r^2*w*x - 24*a^5*m*w^2*x + 
     12*a^3*cM*m*r*w^2*x + 16*a*cM*m*r^3*w^2*x - (13*I)*a^2*m*r*sss*x^2 + 
     (4*I)*a*r^3*w*x^2 + 4*a^2*cM*m*r*sss*w*x^2 - (6*I)*a^4*cM*m*w^2*x^2 - 
     (14*I)*a^2*cM*m*r^2*w^2*x^2 + 40*a^2*r^2*w*x^3 + 30*a^5*m*w^2*x^3 - 
     28*a^3*cM*m*r*w^2*x^3 + (2*I)*a^4*cM*m*w^2*x^4 + 10*a^5*m*w^2*x^5)*
    rn[r, x]*Y[x] + 2*cM*w*(-8*a^3*m^3*r - (4*I)*a^4*sss - 
     (6*I)*a^2*r^2*sss + 4*a*m*r^3*sss - (2*I)*r^4*sss - 2*a^4*r*sss*w - 
     3*a^2*r^3*sss*w + 2*r^5*sss*w - 8*a^5*m*r*w^2 - 12*a^3*m*r^3*w^2 + 
     8*a*m*r^5*w^2 - (4*I)*a^4*m*sss*x - 4*a^3*r*sss*x - (12*I)*a^5*m^2*w*x + 
     I*a^3*r^2*sss*w*x - (2*I)*a*r^4*sss*w*x - (8*I)*a^2*m*r^4*w^2*x + 
     (6*I)*a^4*sss*x^2 + (10*I)*a^2*r^2*sss*x^2 + 3*a^4*r*sss*w*x^2 + 
     9*a^2*r^3*sss*w*x^2 + 16*a^5*m*r*w^2*x^2 + 36*a^3*m*r^3*w^2*x^2 - 
     (3*I)*a^3*r^2*sss*w*x^3 - (8*I)*a^4*m*r^2*w^2*x^3 + 3*a^4*r*sss*w*x^4 + 
     8*a^5*m*r*w^2*x^4)*rn[r, x]^2*Y[x] + (24*I)*a*r^4*w^2*x*rn[r, x]^3*
    Y[x] - 2*sss*w^2*(2*a^2 + r^2 - I*a*r*x)*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   (2*I)*w^2*(a*m*sss - a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 4*a*m*r^2*w^2 + 
     2*a^3*m*w^2*x^2)*rn[r, x]^4*rp[r, x]^3*Y[x] + 
   cM*sss^2*(r - a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x] + 
   8*a^2*cM*w^2*(2*a^2*cM*r^2 + 5*cM*r^4 - (4*I)*a^3*cM*r*x - 
     (7*I)*a*cM*r^3*x - 2*a^4*cM*x^2 - 6*a^2*cM*r^2*x^2 - (5*I)*a^5*x^3 + 
     (12*I)*a^3*cM*r*x^3 + (2*I)*a^5*x^5)*Y[x]^2 - 
   4*a^2*cM*w^2*(-(cM*r^3*sss) - (4*I)*a^4*r*w + I*a^2*cM*r^2*w - 
     (10*I)*a^2*r^3*w + (3*I)*cM*r^4*w + (10*I)*r^5*w - 4*a^5*w*x + 
     2*a^3*cM*r*w*x - 8*a^3*r^2*w*x + 4*a*cM*r^3*w*x + 12*a*r^4*w*x + 
     a^2*cM*r*sss*x^2 - I*a^4*cM*w*x^2 + (12*I)*a^4*r*w*x^2 - 
     (3*I)*a^2*cM*r^2*w*x^2 + (32*I)*a^2*r^3*w*x^2 + 2*a^5*w*x^3 - 
     6*a^3*cM*r*w*x^3 + 20*a^3*r^2*w*x^3 + (4*I)*a^4*r*w*x^4 + 2*a^5*w*x^5)*
    rn[r, x]*Y[x]^2 + 2*a^2*cM*w*(4*a*m*r*sss + 2*a^4*r*w^3 + 4*a^2*r^3*w^3 - 
     4*r^5*w^3 + (2*I)*a^3*sss*w*x + (8*I)*a^4*m*w^2*x + (4*I)*a*r^4*w^3*x - 
     4*a^4*r*w^3*x^2 - 16*a^2*r^3*w^3*x^2 + I*a^3*sss*w*x^3 + 
     (4*I)*a^4*m*w^2*x^3 + (4*I)*a^3*r^2*w^3*x^3 - 6*a^4*r*w^3*x^4)*
    rn[r, x]^2*Y[x]^2 - 8*a^2*r^3*w^2*rn[r, x]^3*Y[x]^2 - 
   4*a^2*w^4*(4*a^2 + 5*r^2 - I*a*r*x)*rn[r, x]^3*rp[r, x]^3*Y[x]^2 + 
   (4*I)*a^2*(a^2 + r^2)*w^5*rn[r, x]^4*rp[r, x]^3*Y[x]^2 + 
   4*a^7*cM*w^4*(1 - I*x)*x*(-I + x)*rn[r, x]^2*Y[x]^3, 
 D13[r, x] -> 2*cM*((-8*I)*a^2*cM*m*r^3*sss + (8*I)*cM^2*m*r^4*sss - 
     (8*I)*cM*m*r^5*sss + (8*I)*a*cM*r^5*sss*w + 4*a^5*cM*r^2*w^2 - 
     3*a^5*r^3*w^2 + 16*a^3*cM*r^4*w^2 + 22*a^3*r^5*w^2 - 8*a*cM*r^6*w^2 + 
     13*a*r^7*w^2 - 9*a^3*cM*m*r^2*sss*x - 2*a*cM*m*r^4*sss*x + 
     (16*I)*a^5*cM*m*r*w*x - (36*I)*a^5*m*r^2*w*x - 
     (32*I)*a^3*cM^2*m*r^2*w*x + (104*I)*a^3*cM*m*r^3*w*x - 
     (52*I)*a^3*m*r^4*w*x - (20*I)*a*cM^2*m*r^4*w*x + (32*I)*a*cM*m*r^5*w*x - 
     (12*I)*a*m*r^6*w*x + 9*a^4*cM*r^2*sss*w*x + 2*cM*r^6*sss*w*x - 
     (8*I)*a^6*cM*r*w^2*x + (27*I)*a^6*r^2*w^2*x - (77*I)*a^4*cM*r^3*w^2*x + 
     (3*I)*a^4*r^4*w^2*x - (6*I)*a^2*cM*r^5*w^2*x - (29*I)*a^2*r^6*w^2*x + 
     (7*I)*cM*r^7*w^2*x - (7*I)*r^8*w^2*x + (9*I)*a^4*cM*m*r*sss*x^2 - 
     (8*I)*a^2*cM^2*m*r^2*sss*x^2 + (12*I)*a^2*cM*m*r^3*sss*x^2 + 
     8*a^6*cM*m*w*x^2 - 24*a^6*m*r*w*x^2 - 16*a^4*cM^2*m*r*w*x^2 + 
     78*a^4*cM*m*r^2*w*x^2 - 44*a^4*m*r^3*w*x^2 - 20*a^2*cM^2*m*r^3*w*x^2 + 
     30*a^2*cM*m*r^4*w*x^2 - 12*a^2*m*r^5*w*x^2 - (9*I)*a^5*cM*r*sss*w*x^2 - 
     (10*I)*a*cM*r^5*sss*w*x^2 - 4*a^7*cM*w^2*x^2 + 15*a^7*r*w^2*x^2 - 
     53*a^5*cM*r^2*w^2*x^2 + 76*a^5*r^3*w^2*x^2 - 58*a^3*cM*r^4*w^2*x^2 + 
     13*a^3*r^5*w^2*x^2 + 3*a*cM*r^6*w^2*x^2 - 10*a*r^7*w^2*x^2 + 
     13*a^3*cM*m*r^2*sss*x^3 + (10*I)*a^7*m*w*x^3 - (54*I)*a^5*cM*m*r*w*x^3 + 
     (48*I)*a^5*m*r^2*w*x^3 + (52*I)*a^3*cM^2*m*r^2*w*x^3 - 
     (94*I)*a^3*cM*m*r^3*w*x^3 + (38*I)*a^3*m*r^4*w*x^3 - 
     15*a^4*cM*r^2*sss*w*x^3 - (7*I)*a^8*w^2*x^3 + (45*I)*a^6*cM*r*w^2*x^3 - 
     (168*I)*a^6*r^2*w^2*x^3 + (214*I)*a^4*cM*r^3*w^2*x^3 - 
     (195*I)*a^4*r^4*w^2*x^3 + (65*I)*a^2*cM*r^5*w^2*x^3 - 
     (40*I)*a^2*r^6*w^2*x^3 - (3*I)*a^4*cM*m*r*sss*x^4 - 6*a^6*cM*m*w*x^4 + 
     14*a^6*m*r*w*x^4 + 8*a^4*cM^2*m*r*w*x^4 - 38*a^4*cM*m*r^2*w*x^4 + 
     22*a^4*m*r^3*w*x^4 + (11*I)*a^5*cM*r*sss*w*x^4 + 5*a^7*cM*w^2*x^4 - 
     82*a^7*r*w^2*x^4 + 122*a^5*cM*r^2*w^2*x^4 - 200*a^5*r^3*w^2*x^4 + 
     81*a^3*cM*r^4*w^2*x^4 - 76*a^3*r^5*w^2*x^4 + (4*I)*a^5*cM*m*r*w*x^5 - 
     (4*I)*a^5*m*r^2*w*x^5 + 4*a^4*cM*r^2*sss*w*x^5 + (13*I)*a^8*w^2*x^5 - 
     (48*I)*a^6*cM*r*w^2*x^5 + (96*I)*a^6*r^2*w^2*x^5 - 
     (88*I)*a^4*cM*r^3*w^2*x^5 + (77*I)*a^4*r^4*w^2*x^5 + 18*a^7*r*w^2*x^6 - 
     28*a^5*cM*r^2*w^2*x^6 + 36*a^5*r^3*w^2*x^6 - (4*I)*a^8*w^2*x^7 + 
     (8*I)*a^6*cM*r*w^2*x^7 - (6*I)*a^6*r^2*w^2*x^7 + 2*a^7*r*w^2*x^8) + 
   2*cM*((2*I)*a^4*m*r*sss + (4*I)*a^2*m*r^3*sss + 2*a*cM*m^2*r^3*sss + 
     (2*I)*m*r^5*sss + (12*I)*a^5*m^2*r*w - (27*I)*a^3*cM*m^2*r^2*w + 
     (21*I)*a^3*m^2*r^3*w - (14*I)*a*cM*m^2*r^4*w + (8*I)*a*m^2*r^5*w - 
     2*cM*m*r^5*sss*w - (12*I)*a^6*m*r*w^2 + (27*I)*a^4*cM*m*r^2*w^2 - 
     (27*I)*a^4*m*r^3*w^2 + (28*I)*a^2*cM*m*r^4*w^2 - (14*I)*a^2*m*r^5*w^2 - 
     (7*I)*cM*m*r^6*w^2 + (7*I)*m*r^7*w^2 + (4*I)*a^7*r*w^3 + 
     (11*I)*a^5*r^3*w^3 + (6*I)*a^3*r^5*w^3 - (7*I)*a*r^7*w^3 + 
     2*a^5*m*sss*x - (2*I)*a^2*cM*m^2*r^2*sss*x - a*m*r^4*sss*x + 
     12*a^6*m^2*w*x - 30*a^4*cM*m^2*r*w*x + 21*a^4*m^2*r^2*w*x + 
     6*a^2*cM*m^2*r^3*w*x + a^2*m^2*r^4*w*x - 12*a^7*m*w^2*x + 
     30*a^5*cM*m*r*w^2*x - 21*a^5*m*r^2*w^2*x - 12*a^3*cM*m*r^3*w^2*x - 
     18*a^3*m*r^4*w^2*x + 12*a*cM*m*r^5*w^2*x - 18*a*m*r^6*w^2*x - 
     (5*I)*a^4*m*r*sss*x^2 - 2*a^3*cM*m^2*r*sss*x^2 - 
     (5*I)*a^2*m*r^3*sss*x^2 + (3*I)*a^5*cM*m^2*w*x^2 - 
     (21*I)*a^5*m^2*r*w*x^2 + (23*I)*a^3*cM*m^2*r^2*w*x^2 - 
     (17*I)*a^3*m^2*r^3*w*x^2 + 4*a^4*cM*m*r*sss*w*x^2 - 
     (3*I)*a^6*cM*m*w^2*x^2 + (33*I)*a^6*m*r*w^2*x^2 - 
     (46*I)*a^4*cM*m*r^2*w^2*x^2 + (70*I)*a^4*m*r^3*w^2*x^2 - 
     (75*I)*a^2*cM*m*r^4*w^2*x^2 + (63*I)*a^2*m*r^5*w^2*x^2 - 
     (15*I)*a^7*r*w^3*x^2 - (53*I)*a^5*r^3*w^3*x^2 - (39*I)*a^3*r^5*w^3*x^2 + 
     (19*I)*a*r^7*w^3*x^2 - a^5*m*sss*x^3 - 9*a^6*m^2*w*x^3 + 
     16*a^4*cM*m^2*r*w*x^3 - 17*a^4*m^2*r^2*w*x^3 + 15*a^7*m*w^2*x^3 - 
     32*a^5*cM*m*r*w^2*x^3 + 18*a^5*m*r^2*w^2*x^3 + 20*a^3*cM*m*r^3*w^2*x^3 - 
     14*a^3*m*r^4*w^2*x^3 - I*a^5*cM*m^2*w*x^4 + (5*I)*a^5*m^2*r*w*x^4 - 
     2*a^4*cM*m*r*sss*w*x^4 + (2*I)*a^6*cM*m*w^2*x^4 - 
     (22*I)*a^4*cM*m*r^2*w^2*x^4 + (34*I)*a^4*m*r^3*w^2*x^4 - 
     (5*I)*a^7*r*w^3*x^4 + (40*I)*a^5*r^3*w^3*x^4 + (69*I)*a^3*r^5*w^3*x^4 - 
     2*a^5*cM*m*r*w^2*x^5 - 7*a^5*m*r^2*w^2*x^5 + (14*I)*a^6*m*r*w^2*x^6 + 
     (26*I)*a^7*r*w^3*x^6 + (38*I)*a^5*r^3*w^3*x^6 + a^7*m*w^2*x^7 + 
     (2*I)*a^7*r*w^3*x^8)*rn[r, x] + 2*cM*(4*a^3*cM*m^2 - (4*I)*a^4*m^3 - 
     8*a*cM^2*m^2*r + (9*I)*a^2*cM*m^3*r + 10*a*cM*m^2*r^2 - 
     (5*I)*a^2*m^3*r^2 - a*m^2*r^3*sss - 4*a^4*m^3*r*w - 3*a^2*m^3*r^3*w - 
     (2*I)*a^5*sss*w + 2*a^4*m*r*sss*w - (2*I)*a*r^4*sss*w + m*r^5*sss*w + 
     6*a^5*m^2*r*w^2 + 9*a^3*m^2*r^3*w^2 + 8*a*m^2*r^5*w^2 - a^5*r*sss*w^2 - 
     2*a^3*r^3*sss*w^2 - 3*a*r^5*sss*w^2 - 4*a^6*m*r*w^3 - 9*a^4*m*r^3*w^3 - 
     16*a^2*m*r^5*w^3 + a^3*cM*m^3*x - (7*I)*a^2*cM*m^2*r*x - 2*a^3*m^3*r*x + 
     I*a^4*m^2*sss*x + (4*I)*a^5*m^3*w*x + I*a^3*m^3*r^2*w*x - 
     (2*I)*a^5*m*sss*w*x - a^4*r*sss*w*x + I*a*m*r^4*sss*w*x - r^5*sss*w*x - 
     (6*I)*a^6*m^2*w^2*x - (3*I)*a^4*m^2*r^2*w^2*x + 
     (18*I)*a^2*m^2*r^4*w^2*x + I*a^4*r^2*sss*w^2*x + I*r^6*sss*w^2*x + 
     (3*I)*a^5*m*r^2*w^3*x - (36*I)*a^3*m*r^4*w^3*x - (12*I)*a*m*r^6*w^3*x - 
     a^3*cM*m^2*x^2 + I*a^4*m^3*x^2 + 3*a^4*m^3*r*w*x^2 + 
     (3*I)*a^5*sss*w*x^2 - 3*a^4*m*r*sss*w*x^2 + I*a*r^4*sss*w*x^2 - 
     9*a^5*m^2*r*w^2*x^2 - 13*a^3*m^2*r^3*w^2*x^2 + 2*a^5*r*sss*w^2*x^2 - 
     a^3*r^3*sss*w^2*x^2 + 2*a*r^5*sss*w^2*x^2 + 9*a^6*m*r*w^3*x^2 + 
     26*a^4*m*r^3*w^3*x^2 + 28*a^2*m*r^5*w^3*x^2 - I*a^5*m^3*w*x^3 + 
     I*a^5*m*sss*w*x^3 + 2*a^4*r*sss*w*x^3 + (3*I)*a^6*m^2*w^2*x^3 + 
     (19*I)*a^4*m^2*r^2*w^2*x^3 - I*a^4*r^2*sss*w^2*x^3 + 
     (2*I)*a^2*r^4*sss*w^2*x^3 - (38*I)*a^5*m*r^2*w^3*x^3 + 
     (12*I)*a^3*m*r^4*w^3*x^3 - 9*a^5*m^2*r*w^2*x^4 - 3*a^5*r*sss*w^2*x^4 + 
     a^3*r^3*sss*w^2*x^4 + 18*a^6*m*r*w^3*x^4 + 7*a^4*m*r^3*w^3*x^4 + 
     I*a^6*m^2*w^2*x^5 + I*a^4*r^2*sss*w^2*x^5 + (23*I)*a^5*m*r^2*w^3*x^5 + 
     a^5*r*sss*w^2*x^6 - 11*a^6*m*r*w^3*x^6)*rn[r, x]^2 + 
   2*(-3*a^3*cM*m^2 + a^3*cM*m^4 - 3*a*cM*m^2*r^2 - 9*a^5*r*w^2 - 
     12*a^3*r^3*w^2 - 3*a*r^5*w^2 + I*a^2*cM*m^2*r*x - (15*I)*a^6*w^2*x - 
     (11*I)*a^4*r^2*w^2*x + (6*I)*a^2*r^4*w^2*x + (2*I)*r^6*w^2*x - 
     17*a^5*r*w^2*x^2 - 20*a^3*r^3*w^2*x^2 - 3*a*r^5*w^2*x^2 + 
     (2*I)*a^6*w^2*x^3 + (4*I)*a^4*r^2*w^2*x^3 + (2*I)*a^2*r^4*w^2*x^3 + 
     4*a^5*r*w^2*x^4 + 4*a^3*r^3*w^2*x^4 + I*a^6*w^2*x^5 + I*a^4*r^2*w^2*x^5)*
    rn[r, x]^3 + w^2*((-4*I)*m*r^3 + 2*a^3*sss + 2*a*r^2*sss + 
     (2*I)*a^3*r*w + (2*I)*a*r^3*w + 12*a^3*m*x + 14*a*m*r^2*x - 
     I*a^2*r*sss*x - I*r^3*sss*x + 10*a^4*w*x + 10*a^2*r^2*w*x - 
     (2*I)*a^2*m*r*x^2 - a^3*sss*x^2 - a*r^2*sss*x^2 - (14*I)*a^3*r*w*x^2 - 
     (14*I)*a*r^3*w*x^2 + 2*a^4*w*x^3 + 2*a^2*r^2*w*x^3)*rn[r, x]^4*
    rp[r, x]^2 + 2*w^2*(-4*a^3*m^2 - 3*a*m^2*r^2 + 8*a^4*m*w + 
     9*a^2*m*r^2*w - 4*a^5*w^2 - 6*a^3*r^2*w^2 - 2*a*r^4*w^2 - 
     (2*I)*a^2*m^2*r*x + (3*I)*a^3*m*r*w*x + (4*I)*a*m*r^3*w*x - 
     I*a^4*r*w^2*x + I*r^5*w^2*x - a^3*m^2*x^2 - 4*a^4*m*w*x^2 - 
     5*a^2*m*r^2*w*x^2 + 5*a^5*w^2*x^2 + 8*a^3*r^2*w^2*x^2 + 
     3*a*r^4*w^2*x^2 + I*a^3*m*r*w*x^3 + (2*I)*a^4*r*w^2*x^3 + 
     (2*I)*a^2*r^3*w^2*x^3)*rn[r, x]^3*rp[r, x]^3 + 
   (2*I)*m*w^2*(-(a^2*m^2) + 3*a^3*m*w + 2*a*m*r^2*w - 3*a^4*w^2 - 
     4*a^2*r^2*w^2 - r^4*w^2 - a^3*m*w*x^2 + 2*a^4*w^2*x^2 + 
     2*a^2*r^2*w^2*x^2)*rn[r, x]^4*rp[r, x]^3 - 
   2*cM*(8*a^2*cM*m*r^2*w + (8*I)*a*cM*r^3*w - 6*a^2*m*r^3*w + 6*cM*m*r^4*w - 
     4*m*r^5*w - (4*I)*a^2*cM*r*sss*x - (4*I)*cM*r^3*sss*x + 
     (2*I)*r^4*sss*x - 4*a^2*cM*r^2*w*x - 6*cM*r^4*w*x - a^3*r*sss*x^2 + 
     (8*I)*a^3*cM*r*w*x^2 + (2*I)*a*cM*r^3*w*x^2 - (2*I)*a^4*sss*x^3 + 
     (8*I)*a^2*cM*r*sss*x^3 + 4*a^4*cM*w*x^3 + 6*a^2*cM*r^2*w*x^3 + 
     a^3*r*sss*x^4 - (18*I)*a^3*cM*r*w*x^4)*X[r] + 
   8*cM*(a - r)*(a + r)*(a^2 + r^2)*w*x*rn[r, x]*X[r] + 
   2*a*cM*m*x*(-4*cM + 3*r + I*a*x)*rn[r, x]^2*X[r] + 
   I*m*sss*w^2*rn[r, x]^4*rp[r, x]^3*X[r] + 
   2*a*cM^2*r*w*((8*I)*a^2*r^2*sss - (8*I)*cM*r^3*sss - 8*a^2*cM*r^2*w - 
     12*cM*r^4*w + 9*a*r^3*sss*x + (16*I)*a^3*cM*r*w*x + 
     (20*I)*a*cM*r^3*w*x + (8*I)*a^2*cM*r*sss*x^2 - (13*I)*a^2*r^2*sss*x^2 + 
     8*a^4*cM*w*x^2 + 12*a^2*cM*r^2*w*x^2 - (36*I)*a^3*cM*r*w*x^3)*Y[x] - 
   2*a*cM*(-2*cM*r^5*sss*w^2 + (9*I)*a^4*cM*r^2*w^3 + (14*I)*a^2*cM*r^4*w^3 - 
     (7*I)*cM*r^6*w^3 - 2*a^2*m*r^2*sss*x - 4*a^7*w^3*x + 10*a^5*cM*r*w^3*x - 
     7*a^5*r^2*w^3*x - 6*a^3*cM*r^3*w^3*x - 17*a^3*r^4*w^3*x + 
     12*a*cM*r^5*w^3*x + 2*a^4*cM*r*sss*w^2*x^2 - I*a^6*cM*w^3*x^2 - 
     (14*I)*a^4*cM*r^2*w^3*x^2 - (61*I)*a^2*cM*r^4*w^3*x^2 + 3*a^7*w^3*x^3 - 
     6*a^5*cM*r*w^3*x^3 - 6*a^5*r^2*w^3*x^3 + 14*a^3*cM*r^3*w^3*x^3 + 
     19*a^3*r^4*w^3*x^3 - (36*I)*a^4*cM*r^2*w^3*x^4 + 3*a^7*w^3*x^5 - 
     8*a^5*cM*r*w^3*x^5 + 17*a^5*r^2*w^3*x^5)*rn[r, x]*Y[x] + 
   2*a^2*cM*(-(a*m^2*r*sss) - (4*I)*a*r^2*sss*w - 4*cM*m*r^2*sss*w + 
     3*m*r^3*sss*w + a^5*r*w^4 + 3*a^3*r^3*w^4 + 8*a*r^5*w^4 - 
     I*a*m*r^2*sss*w*x - 2*r^3*sss*w*x + I*a^4*sss*w^2*x + 
     (4*I)*a^5*m*w^3*x - I*a^4*r^2*w^4*x + (18*I)*a^2*r^4*w^4*x + 
     (12*I)*r^6*w^4*x - 2*a^5*r*w^4*x^2 - 10*a^3*r^3*w^4*x^2 - 
     20*a*r^5*w^4*x^2 + I*a^5*m*w^3*x^3 + (18*I)*a^4*r^2*w^4*x^3 + 
     (6*I)*a^2*r^4*w^4*x^3 - 11*a^5*r*w^4*x^4 - 17*a^3*r^3*w^4*x^4 - 
     I*a^5*m*w^3*x^5 - (5*I)*a^4*r^2*w^4*x^5)*rn[r, x]^2*Y[x] + 
   (2*I)*a*(a^2 + r^2)^2*w^5*rn[r, x]^4*rp[r, x]^3*Y[x] - 
   (10*I)*a^2*cM*r^2*sss*x*X[r]*Y[x] - 
   a*cM*r*((-8*I)*r^2*w + I*a*sss^2*x + 24*a*r*w*x)*rn[r, x]*X[r]*Y[x] - 
   I*a*sss*w^3*rn[r, x]^4*rp[r, x]^3*X[r]*Y[x] + 
   2*a^3*cM*w^2*(2*cM*r^2*sss - I*a^5*w^2*x - I*a^5*w^2*x^3)*rn[r, x]^2*
    Y[x]^2 + (8*I)*a^3*cM*r*w*rn[r, x]*X[r]*Y[x]^2, 
 D14[r, x] -> (-8*I)*m*w*x*(-9*a^4 + 4*a^2*r^2 + r^4 + 28*a^4*x^2 - 
     2*a^2*r^2*x^2 - 2*r^4*x^2 - 24*a^4*x^4 - 4*a^2*r^2*x^4 + 4*a^4*x^6)*
    rn[r, x] + 4*m*(4*a^2*cM*m - (4*I)*a^3*m^2 + I*a*cM*r - I*a*r^2 + 
     cM*m*r^2 + (2*I)*a*m^2*r^2 + (12*I)*a^4*m*w + (2*I)*m*r^4*w - 
     3*a^2*cM*x + 3*a^2*r*x - (5*I)*a*cM*m*r*x + cM*r^2*x - r^3*x + 
     2*m^2*r^3*x - a^3*m*r*w*x + a*m*r^3*w*x - 12*a^2*cM*m*x^2 + 
     (12*I)*a^3*m^2*x^2 + (2*I)*a*cM*r*x^2 - (2*I)*a*r^2*x^2 - 
     2*cM*m*r^2*x^2 - (5*I)*a*m^2*r^2*x^2 - (37*I)*a^4*m*w*x^2 - 
     (3*I)*m*r^4*w*x^2 + 11*a^2*cM*x^3 - 11*a^2*r*x^3 + (7*I)*a*cM*m*r*x^3 + 
     cM*r^2*x^3 - r^3*x^3 + 29*a^3*m*r*w*x^3 - 3*a*m*r^3*w*x^3 + 
     9*a^2*cM*m*x^4 - (9*I)*a^3*m^2*x^4 - (7*I)*a*cM*r*x^4 + 
     (7*I)*a*r^2*x^4 + (26*I)*a^4*m*w*x^4 - 10*a^2*cM*x^5 + 10*a^2*r*x^5 - 
     30*a^3*m*r*w*x^5)*rp[r, x] + 4*m^2*(-3*a^2 - (3*I)*a*cM*m - 3*a^2*m^2 - 
     r^2 - m^2*r^2 + 12*a^3*m*w + 8*a*m*r^2*w + (3*I)*a*r*x - 2*cM*m*r*x + 
     (3*I)*a*m^2*r*x - (12*I)*a^2*m*r*w*x - (2*I)*m*r^3*w*x + 11*a^2*x^2 + 
     (5*I)*a*cM*m*x^2 + 5*a^2*m^2*x^2 + 2*r^2*x^2 - 28*a^3*m*w*x^2 - 
     10*a*m*r^2*w*x^2 - (6*I)*a*r*x^3 + (10*I)*a^2*m*r*w*x^3 - 10*a^2*x^4 + 
     14*a^3*m*w*x^4)*rn[r, x]*rp[r, x] + 
   4*m^4*(cM - I*a*m + (5*I)*a^2*w + I*r^2*w - (4*I)*a^2*w*x^2)*rn[r, x]^2*
    rp[r, x] + 2*cM*((-I)*a*m*r^2*sss - 16*a^3*m*r*w - (2*I)*a^2*r^2*w - 
     28*a*m*r^3*w - (6*I)*r^4*w - (4*I)*a^3*sss*x + a^2*m*r*sss*x + 
     (4*I)*a*r^2*sss*x - 2*m*r^3*sss*x - (16*I)*a^4*m*w*x + 14*a^3*r*w*x + 
     (26*I)*a^2*m*r^2*w*x + 10*a*r^3*w*x + (18*I)*m*r^4*w*x + 
     (6*I)*a^3*m*sss*x^2 - 4*a^2*r*sss*x^2 + (3*I)*a*m*r^2*sss*x^2 + 
     2*r^3*sss*x^2 + (24*I)*a^4*w*x^2 + 14*a^3*m*r*w*x^2 - 
     (10*I)*a^2*r^2*w*x^2 + 54*a*m*r^3*w*x^2 - (6*I)*r^4*w*x^2 + 
     (8*I)*a^3*sss*x^3 + 3*a^2*m*r*sss*x^3 - (6*I)*a*r^2*sss*x^3 + 
     (32*I)*a^4*m*w*x^3 - 10*a^3*r*w*x^3 - (28*I)*a^2*m*r^2*w*x^3 - 
     30*a*r^3*w*x^3 - (10*I)*a^3*m*sss*x^4 + 2*a^2*r*sss*x^4 - 
     (48*I)*a^4*w*x^4 - 8*a^3*m*r*w*x^4 + (16*I)*a^2*r^2*w*x^4 - 
     (2*I)*a^3*sss*x^5 + (16*I)*a^4*w*x^6)*Y[x] - 
   2*(cM*m^2*r^2*sss - 42*a^3*m*r*w - (18*I)*a^2*cM*m^2*r*w - 18*a*m*r^3*w + 
     (6*I)*cM*m^2*r^3*w + 36*a^4*r*w^2 + 38*a^2*r^3*w^2 + 6*r^5*w^2 + 
     18*a^3*cM*m^2*w*x - 2*a*cM*m^2*r^2*w*x + (30*I)*a^5*w^2*x + 
     (26*I)*a^3*r^2*w^2*x + 3*a^2*cM*m^2*sss*x^2 + 54*a^3*m*r*w*x^2 + 
     (20*I)*a^2*cM*m^2*r*w*x^2 + 22*a*m*r^3*w*x^2 - 48*a^4*r*w^2*x^2 - 
     42*a^2*r^3*w^2*x^2 - 2*r^5*w^2*x^2 - 28*a^3*cM*m^2*w*x^3 - 
     (60*I)*a^5*w^2*x^3 - (60*I)*a^3*r^2*w^2*x^3 - (8*I)*a*r^4*w^2*x^3 - 
     8*a^3*m*r*w*x^4 + 16*a^4*r*w^2*x^4 + 12*a^2*r^3*w^2*x^4 + 
     (22*I)*a^5*w^2*x^5 + (18*I)*a^3*r^2*w^2*x^5)*rn[r, x]*Y[x] + 
   2*((4*I)*a^3*m*sss - I*a*m*r^2*sss + (8*I)*a^4*w - (4*I)*a^2*m^2*r^2*w - 
     (4*I)*a^4*sss*w - (2*I)*r^4*sss*w - (24*I)*a^5*m*w^2 - 
     (4*I)*a^3*m*r^2*w^2 + (2*I)*a*m*r^4*w^2 - 4*a^2*m^3*r*x - 
     a^2*m*r*sss*x - m*r^3*sss*x - 8*a^3*r*w*x - 8*a*r^3*w*x + 
     16*a^4*m*r*w^2*x + 16*a^2*m*r^3*w^2*x + 6*m*r^5*w^2*x - 
     (8*I)*a^3*m*sss*x^2 + (5*I)*a*m*r^2*sss*x^2 - (16*I)*a^4*w*x^2 + 
     (36*I)*a^2*m^2*r^2*w*x^2 + (4*I)*r^4*w*x^2 + (10*I)*a^4*sss*w*x^2 + 
     (52*I)*a^5*m*w^2*x^2 - (38*I)*a^3*m*r^2*w^2*x^2 - 
     (30*I)*a*m*r^4*w^2*x^2 + 6*a^2*m*r*sss*x^3 + 32*a^3*r*w*x^3 + 
     16*a*r^3*w*x^3 - 12*a^3*r*sss*w*x^3 - 4*a*r^3*sss*w*x^3 - 
     84*a^4*m*r*w^2*x^3 - 48*a^2*m*r^3*w^2*x^3 + (2*I)*a^3*m*sss*x^4 + 
     (4*I)*a^4*w*x^4 - (4*I)*a^4*sss*w*x^4 - (12*I)*a^5*m*w^2*x^4 + 
     (30*I)*a^3*m*r^2*w^2*x^4 - 16*a^3*r*w*x^5 + 8*a^3*r*sss*w*x^5 + 
     30*a^4*m*r*w^2*x^5)*rp[r, x]*Y[x] - 
   4*m*(-3*a^2*m*sss - m*r^2*sss + 6*a^3*sss*w + 7*a*r^2*sss*w + 
     18*a^4*m*w^2 + 18*a^2*m*r^2*w^2 + m*r^4*w^2 + (3*I)*a*m*r*sss*x - 
     (7*I)*a^2*r*sss*w*x - (2*I)*r^3*sss*w*x - (18*I)*a^3*m*r*w^2*x - 
     (6*I)*a*m*r^3*w^2*x + 5*a^2*m*sss*x^2 - 12*a^3*sss*w*x^2 - 
     9*a*r^2*sss*w*x^2 - 36*a^4*m*w^2*x^2 - 22*a^2*m*r^2*w^2*x^2 + 
     (5*I)*a^2*r*sss*w*x^3 + (12*I)*a^3*m*r*w^2*x^3 + 4*a^3*sss*w*x^4 + 
     13*a^4*m*w^2*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   (2*I)*m^2*(3*a*m*sss + (8*I)*a*cM*m*w - 9*a^2*sss*w - 3*r^2*sss*w - 
     20*a^3*m*w^2 - 8*a*m*r^2*w^2 + 6*a^2*sss*w*x^2 + 12*a^3*m*w^2*x^2)*
    rn[r, x]^2*rp[r, x]*Y[x] + 2*cM*w*(I*a^2*r^2*sss + (3*I)*r^4*sss + 
     26*a^2*r^3*w + 6*r^5*w - a^3*r*sss*x + 5*a*r^3*sss*x - 
     (18*I)*a^3*r^2*w*x - (6*I)*a*r^4*w*x - (6*I)*a^4*sss*x^2 - 
     (2*I)*a^2*r^2*sss*x^2 - 20*a^2*r^3*w*x^2 + (12*I)*a^3*r^2*w*x^3 + 
     (8*I)*a^4*sss*x^4)*Y[x]^2 - (2*a^2*r*sss - 2*r^3*sss - a^2*r*sss^2 + 
     r^3*sss^2 - 4*a*cM*m*r^2*sss*w + (36*I)*a^3*cM*m*r*w^2 - 
     (24*I)*a*cM*m*r^3*w^2 - 36*a^4*cM*m*w^2*x - 16*a^2*cM*m*r^2*w^2*x - 
     4*a^2*r*sss*x^2 - 2*a^2*cM*sss^2*x^2 + 2*a^2*r*sss^2*x^2 - 
     12*a^3*cM*m*sss*w*x^2 - (44*I)*a^3*cM*m*r*w^2*x^2 + 52*a^4*cM*m*w^2*x^3)*
    rn[r, x]*Y[x]^2 + 4*r^2*w*((-I)*a^2*sss + (2*I)*a^4*w^2 - (3*I)*r^4*w^2 - 
     11*a^3*r*w^2*x - 6*a*r^3*w^2*x + (10*I)*a^2*x^2 - (4*I)*a^2*sss*x^2 + 
     (6*I)*a^4*w^2*x^2 + 5*a^3*r*w^2*x^3 - (5*I)*a^4*w^2*x^4)*rp[r, x]*
    Y[x]^2 - 2*w^2*(-6*a^4*sss - 12*a^2*r^2*sss - 3*r^4*sss - 24*a^5*m*w - 
     32*a^3*m*r^2*w - 4*a*m*r^4*w + (8*I)*a^3*r*sss*x + (5*I)*a*r^3*sss*x + 
     (24*I)*a^4*m*r*w*x + (12*I)*a^2*m*r^3*w*x + 8*a^4*sss*x^2 + 
     11*a^2*r^2*sss*x^2 + 40*a^5*m*w*x^2 + 36*a^3*m*r^2*w*x^2 - 
     (3*I)*a^3*r*sss*x^3 - (12*I)*a^4*m*r*w*x^3 - 8*a^5*m*w*x^4)*rn[r, x]*
    rp[r, x]*Y[x]^2 + 2*((-I)*a*m*sss^2 + I*a^2*sss^2*w + I*r^2*sss^2*w + 
     12*a^2*cM*m^2*w^2 + (9*I)*a^3*m*sss*w^2 + (6*I)*a*m*r^2*sss*w^2 + 
     (20*I)*a^4*m^2*w^3 + (12*I)*a^2*m^2*r^2*w^3 - (3*I)*a^3*m*sss*w^2*x^2 - 
     (8*I)*a^4*m^2*w^3*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   16*a^4*cM*r*w^2*x^2*Y[x]^3 + 2*a^2*cM*w^2*(-(r^2*sss) + (6*I)*a^2*r*w - 
     (6*I)*r^3*w - 6*a^3*w*x - 6*a*r^2*w*x - 3*a^2*sss*x^2 - 
     (8*I)*a^2*r*w*x^2 + 8*a^3*w*x^3)*rn[r, x]*Y[x]^3 + 
   4*a^2*w^2*(4*a^2*cM + (4*I)*a^4*w - (3*I)*r^4*w - 5*a^3*r*w*x - 
     I*a^4*w*x^2 + 4*a^3*r*w*x^3)*rp[r, x]*Y[x]^3 + 
   4*a^2*w^4*(-3*a^4 - r^4 + (3*I)*a^3*r*x + (2*I)*a*r^3*x + 4*a^4*x^2 - 
     I*a^3*r*x^3)*rn[r, x]*rp[r, x]*Y[x]^3 + 
   (2*I)*a^2*w^3*((8*I)*a*cM*m - 3*a^2*sss - 3*r^2*sss - 10*a^3*m*w - 
     8*a*m*r^2*w + 2*a^3*m*w*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^3 - 
   20*a^4*r^2*w^4*rn[r, x]*rp[r, x]*Y[x]^4 + 
   4*a^4*w^4*(cM + I*a^2*w + I*r^2*w)*rn[r, x]^2*rp[r, x]*Y[x]^4, 
 D15[r, x] -> -4*cM*m*((-8*I)*a*cM*r^4*w - 5*a^2*m*r^4*w + 8*cM*m*r^5*w - 
     6*m*r^6*w + 10*a^3*r^4*w^2 + 6*a*r^6*w^2 + 8*a^3*cM*m*r*x - 
     (8*I)*a^4*m^2*r*x - 16*a*cM^2*m*r^2*x + (18*I)*a^2*cM*m^2*r^2*x + 
     20*a*cM*m*r^3*x - (10*I)*a^2*m^2*r^3*x - 16*a^4*cM*r*w*x + 
     (24*I)*a^5*m*r*w*x - (54*I)*a^3*cM*m*r^2*w*x - 32*a^2*cM*r^3*w*x + 
     (40*I)*a^3*m*r^3*w*x - (22*I)*a*cM*m*r^4*w*x - 8*cM*r^5*w*x + 
     (15*I)*a*m*r^5*w*x - (24*I)*a^6*r*w^2*x - (50*I)*a^4*r^3*w^2*x - 
     (37*I)*a^2*r^5*w^2*x + I*r^7*w^2*x + 2*a^3*cM*m^2*r*x^2 - 
     (14*I)*a^2*cM*m*r^2*x^2 - 4*a^3*m^2*r^2*x^2 - 6*a^4*cM*m*r*w*x^2 + 
     (16*I)*a^3*cM*r^2*w*x^2 + 4*a^4*m*r^2*w*x^2 + 10*a^2*cM*m*r^3*w*x^2 + 
     (30*I)*a*cM*r^4*w*x^2 + 4*a^5*r^2*w^2*x^2 - 33*a^3*r^4*w^2*x^2 - 
     17*a*r^6*w^2*x^2 - 2*a^3*cM*m*r*x^3 + (2*I)*a^4*m^2*r*x^3 + 
     24*a^4*cM*r*w*x^3 - (14*I)*a^5*m*r*w*x^3 + (20*I)*a^3*cM*m*r^2*w*x^3 + 
     22*a^2*cM*r^3*w*x^3 - (14*I)*a^3*m*r^3*w*x^3 + (22*I)*a^6*r*w^2*x^3 + 
     (46*I)*a^4*r^3*w^2*x^3 + (52*I)*a^2*r^5*w^2*x^3 + 3*a^6*m*w*x^4 - 
     4*a^4*cM*m*r*w*x^4 + (18*I)*a^3*cM*r^2*w*x^4 - 6*a^7*w^2*x^4 - 
     32*a^5*r^2*w^2*x^4 + 2*a^3*r^4*w^2*x^4 + 2*a^4*cM*r*w*x^5 + 
     I*a^5*m*r*w*x^5 + (11*I)*a^6*r*w^2*x^5 + (31*I)*a^4*r^3*w^2*x^5 + 
     7*a^7*w^2*x^6 + 19*a^5*r^2*w^2*x^6 + (4*I)*a^6*r*w^2*x^7) + 
   4*cM*m*((-3*I)*a^3*r^2*w - (6*I)*a*r^4*w - (7*I)*a*m^2*r^4*w + 
     (21*I)*a^2*m*r^4*w^2 + I*m*r^6*w^2 + 6*a^3*m*r*x - 2*a^3*m^3*r*x + 
     6*a*m*r^3*x - 4*a^4*r*w*x + 8*a^4*m^2*r*w*x - 8*a^2*r^3*w*x + 
     14*a^2*m^2*r^3*w*x - 6*r^5*w*x - 2*a^4*r*sss*w*x - 6*a^2*r^3*sss*w*x + 
     r^5*sss*w*x - 12*a^5*m*r*w^2*x - 42*a^3*m*r^3*w^2*x - 12*a*m*r^5*w^2*x - 
     (2*I)*a^2*m*r^2*x^2 + (3*I)*a^5*w*x^2 + (12*I)*a^3*r^2*w*x^2 - 
     (8*I)*a^3*m^2*r^2*w*x^2 + (22*I)*a*r^4*w*x^2 + 
     (24*I)*a^4*m*r^2*w^2*x^2 - (18*I)*a^2*m*r^4*w^2*x^2 - 8*a^4*r*w*x^3 + 
     6*a^4*m^2*r*w*x^3 - 20*a^2*r^3*w*x^3 - 2*a^4*r*sss*w*x^3 + 
     8*a^2*r^3*sss*w*x^3 - 18*a^5*m*r*w^2*x^3 + 18*a^3*m*r^3*w^2*x^3 - 
     I*a^5*m^2*w*x^4 + (11*I)*a^3*r^2*w*x^4 + (3*I)*a^6*m*w^2*x^4 - 
     (21*I)*a^4*m*r^2*w^2*x^4 - 10*a^4*r*w*x^5 + 5*a^4*r*sss*w*x^5 + 
     18*a^5*m*r*w^2*x^5 + I*a^5*w*x^6 - (2*I)*a^6*m*w^2*x^6)*rn[r, x] - 
   4*m*(a - I*r)*(a + I*r)*w^2*(2*a*r^2 + (7*I)*a^2*r*x - I*r^3*x + a^3*x^2 + 
     3*a*r^2*x^2 - (8*I)*a^2*r*x^3 + 4*a^3*x^4)*rn[r, x]^2*rp[r, x] + 
   2*m*w*((8*I)*a^3*m^2 + (2*I)*a*r^2 + (8*I)*a*m^2*r^2 - (4*I)*a^3*sss - 
     (5*I)*a*r^2*sss - (24*I)*a^4*m*w - (30*I)*a^2*m*r^2*w - (2*I)*m*r^4*w + 
     (24*I)*a^5*w^2 + (36*I)*a^3*r^2*w^2 + (10*I)*a*r^4*w^2 + 4*a^2*r*x + 
     2*r^3*x - 2*a^2*r*sss*x - r^3*sss*x + 4*a*m*r^3*w*x + 2*r^5*w^2*x - 
     (10*I)*a^3*x^2 - (12*I)*a*r^2*x^2 + (5*I)*a^3*sss*x^2 + 
     (6*I)*a*r^2*sss*x^2 + (18*I)*a^4*m*w*x^2 + (22*I)*a^2*m*r^2*w*x^2 - 
     (36*I)*a^5*w^2*x^2 - (52*I)*a^3*r^2*w^2*x^2 - (12*I)*a*r^4*w^2*x^2 - 
     2*a^2*r*x^3 + a^2*r*sss*x^3 + 4*a^3*m*r*w*x^3 + 4*a^2*r^3*w^2*x^3 + 
     (10*I)*a^5*w^2*x^4 + (12*I)*a^3*r^2*w^2*x^4 + 2*a^4*r*w^2*x^5)*
    rn[r, x]^2*rp[r, x]^2 - 2*m^2*w*(2*a^2*m^2 + 2*r^2 - 2*a^2*sss + 
     2*cM*r*sss - r^2*sss - 8*a^3*m*w - 4*a*m*r^2*w + 12*a^4*w^2 + 
     12*a^2*r^2*w^2 + 2*r^4*w^2 + a^2*sss*x^2 + 4*a^3*m*w*x^2 - 
     12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*rn[r, x]^3*
    rp[r, x]^2 + 8*a*cM*m*r*x^2*(4*cM - 3*r - I*a*x)*X[r] + 
   4*a*cM*m*r*sss*(m - x)*x*rn[r, x]*X[r] + 
   4*cM*w*((-8*I)*a^2*cM*r^4*w + 16*a*cM*m*r^5*w - (12*I)*cM*r^6*w + 
     5*a^4*r^4*w^2 + r^8*w^2 - 32*a^2*cM^2*m*r^2*x - 8*a^5*cM*r*w*x - 
     (54*I)*a^4*cM*m*r^2*w*x - 12*a^3*cM*r^3*w*x - (44*I)*a^2*cM*m*r^4*w*x + 
     4*a*cM*r^5*w*x - (8*I)*a^7*r*w^2*x - (20*I)*a^5*r^3*w^2*x - 
     (22*I)*a^3*r^5*w^2*x - (8*I)*a*r^7*w^2*x - 6*a^5*cM*m*r*w*x^2 + 
     (2*I)*a^4*cM*r^2*w*x^2 + 20*a^3*cM*m*r^3*w*x^2 - 
     (10*I)*a^2*cM*r^4*w*x^2 + 4*a^6*r^2*w^2*x^2 - 28*a^4*r^4*w^2*x^2 - 
     14*a^2*r^6*w^2*x^2 + 14*a^5*cM*r*w*x^3 - (14*I)*a^4*cM*m*r^2*w*x^3 + 
     10*a^3*cM*r^3*w*x^3 + (2*I)*a^7*r*w^2*x^3 + (12*I)*a^5*r^3*w^2*x^3 + 
     (16*I)*a^3*r^5*w^2*x^3 - 14*a^5*cM*m*r*w*x^4 + (4*I)*a^4*cM*r^2*w*x^4 - 
     3*a^8*w^2*x^4 - 28*a^6*r^2*w^2*x^4 - 7*a^4*r^4*w^2*x^4 + 
     (14*I)*a^7*r*w^2*x^5 + (20*I)*a^5*r^3*w^2*x^5 + 4*a^8*w^2*x^6 + 
     10*a^6*r^2*w^2*x^6 + (2*I)*a^7*r*w^2*x^7)*Y[x] + 
   2*cM*w*((9*I)*a*m*r^4*sss + (6*I)*a^4*r^2*w + (38*I)*a^2*r^4*w + 
     (20*I)*r^6*w - (9*I)*a^2*r^4*sss*w - (3*I)*r^6*sss*w - 
     (42*I)*a^3*m*r^4*w^2 - (4*I)*a*m*r^6*w^2 + 8*a^2*cM*m*r^2*sss*x - 
     4*a^5*r*w*x - 36*a^3*r^3*w*x - 32*a*r^5*w*x + 2*a^5*r*sss*w*x + 
     10*a^3*r^3*sss*w*x + 8*a*r^5*sss*w*x + 16*a^6*m*r*w^2*x + 
     84*a^4*m*r^3*w^2*x + 48*a^2*m*r^5*w^2*x + (10*I)*a^3*m*r^2*sss*x^2 - 
     (6*I)*a^6*w*x^2 + (8*I)*a^4*r^2*w*x^2 - (10*I)*a^2*r^4*w*x^2 - 
     (10*I)*a^4*r^2*sss*w*x^2 + (2*I)*a^2*r^4*sss*w*x^2 - 
     (48*I)*a^5*m*r^2*w^2*x^2 + (30*I)*a^3*m*r^4*w^2*x^2 - 12*a^5*r*w*x^3 - 
     12*a^3*r^3*w*x^3 + 6*a^5*r*sss*w*x^3 + 6*a^3*r^3*sss*w*x^3 + 
     52*a^6*m*r*w^2*x^3 + 12*a^4*m*r^3*w^2*x^3 + I*a^5*m*sss*x^4 + 
     (2*I)*a^6*w*x^4 - (10*I)*a^4*r^2*w*x^4 - I*a^6*sss*w*x^4 + 
     (5*I)*a^4*r^2*sss*w*x^4 - (6*I)*a^7*m*w^2*x^4 + 
     (36*I)*a^5*m*r^2*w^2*x^4 - 20*a^6*m*r*w^2*x^5 + (2*I)*a^7*m*w^2*x^6)*
    rn[r, x]*Y[x] + 4*a*(a - I*r)*(a + I*r)*w^3*(3*a*r^2 + (7*I)*a^2*r*x + 
     (3*I)*r^3*x + 2*a^3*x^2 - (4*I)*a^2*r*x^3 + a^3*x^4)*rn[r, x]^2*rp[r, x]*
    Y[x] + 4*(a + I*r)*(I*a + r)*w^2*(-4*a^2 - 2*r^2 + 2*a^2*sss + r^2*sss - 
     4*a^4*w^2 - 3*a^2*r^2*w^2 - r^4*w^2 - (2*I)*a*r*x + I*a*r*sss*x + 
     (2*I)*a*r^3*w^2*x + 5*a^4*w^2*x^2 + 3*a^2*r^2*w^2*x^2 + 
     (2*I)*a^3*r*w^2*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   2*w*(2*a^2*m^2 + 4*a^3*m*sss*w - 4*a*cM*m*r*sss*w + 4*a*m*r^2*sss*w - 
     2*a^4*sss*w^2 - 3*a^2*r^2*sss*w^2 - r^4*sss*w^2 - 8*a^5*m*w^3 - 
     12*a^3*m*r^2*w^3 - 4*a*m*r^4*w^3 + a^4*sss*w^2*x^2 + 
     a^2*r^2*sss*w^2*x^2 + 4*a^5*m*w^3*x^2 + 4*a^3*m*r^2*w^3*x^2)*rn[r, x]^3*
    rp[r, x]^2*Y[x] - 8*a*cM*w*(-2*a*r^2 + (2*I)*r^3*x + 2*a^3*x^2 - 
     4*a*cM*r*x^2 - a*r^2*x^2 + (5*I)*a^2*r*x^3 + 2*a^3*x^4)*X[r]*Y[x] - 
   4*cM*sss*w*(2*r^3 + 3*a^2*r*x^2 - (2*I)*a^3*x^3)*rn[r, x]*X[r]*Y[x] + 
   2*w*(-6*a^2*r + 3*a^2*r*sss + r^3*sss - (10*I)*a^3*x + (4*I)*a*r^2*x + 
     (5*I)*a^3*sss*x - I*a*r^2*sss*x - 10*a^2*r*x^2 + 6*a^2*r*sss*x^2 - 
     (2*I)*a^3*x^3 + (2*I)*a^3*sss*x^3)*rn[r, x]^2*X[r]*Y[x] - 
   sss^2*w*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 8*a^2*cM^2*r*w^2*
    (-4*r^4*w + 8*a*cM*r*x + (9*I)*a^3*r*w*x + (11*I)*a*r^3*w*x + a^4*w*x^2 - 
     5*a^2*r^2*w*x^2 + (8*I)*a^3*r*w*x^3 + 4*a^4*w*x^4)*Y[x]^2 + 
   (4*I)*a^2*cM*w^2*(7*a^2*r^4*w^2 + r^6*w^2 + (2*I)*a*cM*r^2*sss*x + 
     (2*I)*a^5*r*w^2*x + (14*I)*a^3*r^3*w^2*x + (12*I)*a*r^5*w^2*x + 
     8*a^4*r^2*w^2*x^2 - 4*a^2*r^4*w^2*x^2 + (10*I)*a^5*r*w^2*x^3 + 
     (10*I)*a^3*r^3*w^2*x^3 + a^6*w^2*x^4 - 5*a^4*r^2*w^2*x^4)*rn[r, x]*
    Y[x]^2 - 4*a^2*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^3*rp[r, x]^2*Y[x]^2, 
 D16[r, x] -> 4*cM*(4*a^2*cM*m^2*r^2 - (4*I)*a^3*m^3*r^2 + I*a*cM*m*r^3 - 
     I*a*m*r^4 - I*a*m^3*r^4 - 8*a^3*cM*m*r^2*w + (12*I)*a^4*m^2*r^2*w - 
     I*a^2*cM*r^3*w + (9*I)*a^2*r^4*w + 12*a*cM*m*r^4*w + 
     (6*I)*a^2*m^2*r^4*w + (3*I)*cM*r^5*w - (3*I)*r^6*w - (3*I)*m^2*r^6*w - 
     3*a^2*cM*m*r^2*x + 3*a^2*m*r^3*x - (3*I)*a*cM*m^2*r^3*x - 
     4*a^2*m^3*r^3*x + 8*a^5*r*w*x - 13*a^3*cM*r^2*w*x + 25*a^3*r^3*w*x - 
     I*a^2*cM*m*r^3*w*x + a^3*m^2*r^3*w*x - 9*a*cM*r^4*w*x + 13*a*r^5*w*x - 
     (9*I)*cM*m*r^5*w*x - 4*a^4*cM*m^2*x^2 + (4*I)*a^5*m^3*x^2 - 
     I*a^3*cM*m*r*x^2 + I*a^3*m*r^2*x^2 - 7*a^2*cM*m^2*r^2*x^2 + 
     (8*I)*a^3*m^3*r^2*x^2 + I*a*cM*m*r^3*x^2 - I*a*m*r^4*x^2 + 
     8*a^5*cM*m*w*x^2 - (12*I)*a^6*m^2*w*x^2 + I*a^4*cM*r*w*x^2 - 
     (5*I)*a^4*r^2*w*x^2 + 31*a^3*cM*m*r^2*w*x^2 - (35*I)*a^4*m^2*r^2*w*x^2 + 
     (12*I)*a^2*cM*r^3*w*x^2 - (40*I)*a^2*r^4*w*x^2 - 21*a*cM*m*r^4*w*x^2 - 
     (11*I)*a^2*m^2*r^4*w*x^2 + (3*I)*cM*r^5*w*x^2 - (3*I)*r^6*w*x^2 + 
     3*a^4*cM*m*x^3 - 3*a^4*m*r*x^3 + (3*I)*a^3*cM*m^2*r*x^3 + 
     4*a^4*m^3*r*x^3 + 5*a^2*cM*m*r^2*x^3 - 5*a^2*m*r^3*x^3 - 
     3*a^5*cM*w*x^3 - 5*a^5*r*w*x^3 - (3*I)*a^4*cM*m*r*w*x^3 - 
     17*a^5*m^2*r*w*x^3 + 20*a^3*cM*r^2*w*x^3 - 32*a^3*r^3*w*x^3 - 
     (11*I)*a^2*cM*m*r^3*w*x^3 - 3*a^3*m^2*r^3*w*x^3 + 15*a*cM*r^4*w*x^3 - 
     19*a*r^5*w*x^3 + 7*a^4*cM*m^2*x^4 - (7*I)*a^5*m^3*x^4 - 
     I*a^3*cM*m*r*x^4 + I*a^3*m*r^2*x^4 - 15*a^5*cM*m*w*x^4 + 
     (25*I)*a^6*m^2*w*x^4 + I*a^4*cM*r*w*x^4 - (13*I)*a^4*r^2*w*x^4 - 
     35*a^3*cM*m*r^2*w*x^4 + (24*I)*a^4*m^2*r^2*w*x^4 - 
     (3*I)*a^2*cM*r^3*w*x^4 + (15*I)*a^2*r^4*w*x^4 - 5*a^4*cM*m*x^5 + 
     5*a^4*m*r*x^5 + 5*a^5*cM*w*x^5 - 13*a^5*r*w*x^5 + 15*a^5*m^2*r*w*x^5 + 
     a^3*cM*r^2*w*x^5 - 9*a^3*r^3*w*x^5 + 4*a^5*cM*m*w*x^6 - 
     (10*I)*a^6*m^2*w*x^6 + (8*I)*a^4*r^2*w*x^6) - 
   2*cM*(6*a^2*m^2*r^2 - (2*I)*a*cM*m^3*r^2 - 2*a^2*m^4*r^2 + 
     (6*I)*a^2*cM*m^2*r^2*w + 30*a*m*r^4*w - (6*I)*cM*m^2*r^4*w + 
     2*a*m^3*r^4*w + (9*I)*a^2*r^3*sss*w - (5*I)*r^5*sss*w - 
     (6*I)*a*m^2*r^3*x + (12*I)*a^4*m*r*w*x + (26*I)*a^2*m*r^3*w*x + 
     (4*I)*a^2*m^3*r^3*w*x - (18*I)*m*r^5*w*x - 6*a^4*m^2*x^2 + 
     (2*I)*a^3*cM*m^3*x^2 + 2*a^4*m^4*x^2 - 10*a^2*m^2*r^2*x^2 + 
     4*a^5*m*w*x^2 - (6*I)*a^4*cM*m^2*w*x^2 - 8*a^5*m^3*w*x^2 - 
     (14*I)*a^2*cM*m^2*r^2*w*x^2 - 26*a*m*r^4*w*x^2 + (3*I)*a^4*r*sss*w*x^2 - 
     (26*I)*a^2*r^3*sss*w*x^2 + I*r^5*sss*w*x^2 + (6*I)*a^3*m^2*r*x^3 - 
     (26*I)*a^4*m*r*w*x^3 + (4*I)*a^4*m^3*r*w*x^3 - (66*I)*a^2*m*r^3*w*x^3 + 
     10*a^4*m^2*x^4 - 6*a^5*m*w*x^4 + (4*I)*a^4*cM*m^2*w*x^4 + 
     6*a^5*m^3*w*x^4 - (9*I)*a^4*r*sss*w*x^4 + (9*I)*a^2*r^3*sss*w*x^4 - 
     (8*I)*a^4*m*r*w*x^5 - 2*a^5*m*w*x^6 + (2*I)*a^4*r*sss*w*x^6)*rn[r, x] - 
   2*w*((10*I)*a^4*r - (2*I)*r^5 - (5*I)*a^4*r*sss - (3*I)*a^2*r^3*sss + 
     (2*I)*r^5*sss - 6*a^5*x + 8*a^3*r^2*x + 14*a*r^4*x + 3*a^5*sss*x - 
     5*a^3*r^2*sss*x - 8*a*r^4*sss*x - (6*I)*a^4*r*x^2 - (2*I)*r^5*x^2 + 
     (4*I)*a^4*r*sss*x^2 + (4*I)*a^2*r^3*sss*x^2 + 10*a^5*x^3 - 
     10*a*r^4*x^3 - 6*a^5*sss*x^3 + 6*a*r^4*sss*x^3 - (8*I)*a^4*r*x^4 - 
     (8*I)*a^2*r^3*x^4 + (3*I)*a^4*r*sss*x^4 + (3*I)*a^2*r^3*sss*x^4 + 
     a^5*sss*x^5 + a^3*r^2*sss*x^5)*rn[r, x]^2 - 
   (4*I)*w*(-(a^3*m*r^2*w) + 4*a*m*r^4*w + 2*a^4*r^2*w^2 + a^2*r^4*w^2 - 
     r^6*w^2 - 4*a^2*cM*m*r*sss*x + 3*cM*m*r^3*sss*x - 2*a^5*m*w*x^2 + 
     8*a^3*m*r^2*w*x^2 + 3*a^6*w^2*x^2 - 3*a^4*r^2*w^2*x^2 - 
     7*a^2*r^4*w^2*x^2 - r^6*w^2*x^2 + 7*a^2*cM*m*r*sss*x^3 + 6*a^5*m*w*x^4 + 
     a^3*m*r^2*w*x^4 - 7*a^6*w^2*x^4 - 7*a^4*r^2*w^2*x^4 + 2*a^6*w^2*x^6 + 
     2*a^4*r^2*w^2*x^6)*rn[r, x]^2*rp[r, x] + 
   2*m*w*(8*a^3*m^2 + 10*a*r^2 - 4*a^3*sss - 5*a*r^2*sss - 24*a^4*m*w - 
     18*a^2*m*r^2*w + 24*a^5*w^2 + 36*a^3*r^2*w^2 + 10*a*r^4*w^2 - 
     (4*I)*a^2*r*x - (4*I)*a^2*m^2*r*x - (6*I)*r^3*x + (4*I)*a^2*r*sss*x + 
     (3*I)*r^3*sss*x + (12*I)*a^3*m*r*w*x + (12*I)*a*m*r^3*w*x - 
     (12*I)*a^4*r*w^2*x - (16*I)*a^2*r^3*w^2*x - (6*I)*r^5*w^2*x - 
     2*a^3*x^2 - 12*a^3*m^2*x^2 - 16*a*r^2*x^2 + 7*a^3*sss*x^2 + 
     8*a*r^2*sss*x^2 + 42*a^4*m*w*x^2 + 30*a^2*m*r^2*w*x^2 - 48*a^5*w^2*x^2 - 
     68*a^3*r^2*w^2*x^2 - 16*a*r^4*w^2*x^2 + (2*I)*a^2*r*x^3 - 
     I*a^2*r*sss*x^3 + (8*I)*a^4*r*w^2*x^3 + (4*I)*a^2*r^3*w^2*x^3 - 
     6*a^4*m*w*x^4 + 18*a^5*w^2*x^4 + 20*a^3*r^2*w^2*x^4 - 
     (2*I)*a^4*r*w^2*x^5)*rn[r, x]^2*rp[r, x]^2 + 
   (2*I)*m^2*w*(2*a^2*m^2 + 2*r^2 - 2*a^2*sss + 2*cM*r*sss - r^2*sss - 
     8*a^3*m*w - 4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 2*r^4*w^2 + 
     a^2*sss*x^2 + 4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 
     2*a^4*w^2*x^4)*rn[r, x]^3*rp[r, x]^2 + 
   4*a*cM*m*w^2*((-12*I)*a^4*r^2 - (9*I)*a^2*r^4 + (7*I)*r^6 + 10*a^3*r^3*x + 
     3*a*r^5*x + (12*I)*a^6*x^2 + (34*I)*a^4*r^2*x^2 + (25*I)*a^2*r^4*x^2 + 
     22*a^5*r*x^3 - (17*I)*a^6*x^4 - (15*I)*a^4*r^2*x^4 - 15*a^5*r*x^5 + 
     (3*I)*a^6*x^6)*Y[x] + 2*cM*((-I)*a*cM*m*r^2*sss - a^2*m^2*r^2*sss + 
     I*a*m*r^3*sss + 4*a^3*m*r^2*w - 8*a^3*m^3*r^2*w + I*a^2*cM*r^2*sss*w + 
     2*a^3*m*r^2*sss*w - (3*I)*cM*r^4*sss*w + 11*a*m*r^4*sss*w + 
     2*a^4*r^2*w^2 + (6*I)*a^3*cM*m*r^2*w^2 + 38*a^2*r^4*w^2 - 
     (12*I)*a*cM*m*r^4*w^2 + 6*a^2*m^2*r^4*w^2 - 4*a^3*r^2*sss*w*x - 
     12*a*r^4*sss*w*x + (12*I)*a^5*r*w^2*x + (12*I)*a^3*m^2*r^3*w^2*x - 
     (4*I)*a*r^5*w^2*x + I*a^3*cM*m*sss*x^2 + a^4*m^2*sss*x^2 - 
     I*a^3*m*r*sss*x^2 - 36*a^3*m*r^2*w*x^2 - I*a^4*cM*sss*w*x^2 - 
     2*a^5*m*sss*w*x^2 - (5*I)*a^2*cM*r^2*sss*w*x^2 + 8*a^3*m*r^2*sss*w*x^2 - 
     (6*I)*a^5*cM*m*w^2*x^2 - 12*a^6*m^2*w^2*x^2 + 24*a^4*r^2*w^2*x^2 - 
     (22*I)*a^3*cM*m*r^2*w^2*x^2 - 30*a^2*r^4*w^2*x^2 - 8*a^3*r^2*sss*w*x^3 + 
     (8*I)*a^5*r*w^2*x^3 + (12*I)*a^5*m^2*r*w^2*x^3 + a^5*m*sss*w*x^4 + 
     (2*I)*a^5*cM*m*w^2*x^4 + 6*a^6*m^2*w^2*x^4 - 18*a^4*r^2*w^2*x^4 - 
     (16*I)*a^5*r*w^2*x^5)*rn[r, x]*Y[x] - (16*I)*a^2*r^3*w*rn[r, x]^2*Y[x] + 
   4*a*r*w^2*x*(7*a^3*m + 10*a*m*r^2 - 7*a^4*w - 13*a^2*r^2*w - 6*r^4*w + 
     3*a^3*m*x^2 + a^4*w*x^2 + a^2*r^2*w*x^2)*rn[r, x]^2*rp[r, x]*Y[x] + 
   (2*I)*w*(2*a^2*m^2 + 4*a^3*m*sss*w - 4*a*cM*m*r*sss*w + 4*a*m*r^2*sss*w - 
     2*a^4*sss*w^2 - 3*a^2*r^2*sss*w^2 - r^4*sss*w^2 - 8*a^5*m*w^3 - 
     12*a^3*m*r^2*w^3 - 4*a*m*r^4*w^3 + a^4*sss*w^2*x^2 + 
     a^2*r^2*sss*w^2*x^2 + 4*a^5*m*w^3*x^2 + 4*a^3*m*r^2*w^3*x^2)*rn[r, x]^3*
    rp[r, x]^2*Y[x] + I*sss^2*w*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 
   4*a^2*cM*w^2*(4*a^2*cM*r^2 - 12*cM*r^4 + (4*I)*a^4*r^2*w + 
     (4*I)*a^2*r^4*w - (4*I)*r^6*w + (4*I)*a*cM*r^3*x - 7*a^3*r^3*w*x - 
     3*a*r^5*w*x - 4*a^4*cM*x^2 - 16*a^2*cM*r^2*x^2 - (4*I)*a^6*w*x^2 - 
     (11*I)*a^4*r^2*w*x^2 - (15*I)*a^2*r^4*w*x^2 - 9*a^5*r*w*x^3 - 
     a^3*r^3*w*x^3 + (3*I)*a^6*w*x^4 - I*a^4*r^2*w*x^4 + 4*a^5*r*w*x^5)*
    Y[x]^2 - 2*a^2*cM*w^2*(-12*a^2*m^2*r^2 + a^2*r^2*sss + 11*r^4*sss + 
     (2*I)*a^2*cM*r^2*w - (6*I)*cM*r^4*w + 6*a*m*r^4*w - (48*I)*a*r^3*x + 
     (8*I)*a*r^3*sss*x + (12*I)*a^2*m*r^3*w*x + 2*a^4*x^2 - a^4*sss*x^2 + 
     9*a^2*r^2*sss*x^2 - (2*I)*a^4*cM*w*x^2 - 8*a^5*m*w*x^2 - 
     (10*I)*a^2*cM*r^2*w*x^2 + (8*I)*a^3*r*sss*x^3 + (12*I)*a^4*m*r*w*x^3 + 
     2*a^5*m*w*x^4)*rn[r, x]*Y[x]^2 + 4*a^2*(a - I*r)*(a + I*r)*w^2*
    (-4 + 2*sss - 4*a^2*w^2 - 5*r^2*w^2 + (2*I)*a*r*w^2*x + a^2*w^2*x^2)*
    rn[r, x]^2*rp[r, x]^2*Y[x]^2 + (4*I)*a^2*w^3*(cM*r*sss + a^4*w^2 + 
     2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 
   4*a^4*cM*w^3*(4*a*m*r^2 - r^4*w - (2*I)*a*r^3*w*x + a^4*w*x^2 - 
     (2*I)*a^3*r*w*x^3)*rn[r, x]*Y[x]^3 + 4*a^6*cM*r^2*w^4*rn[r, x]*Y[x]^4, 
 D17[r, x] -> 2*cM*(4*a^3*cM*m^2*r^2 - (4*I)*a^4*m^3*r^2 - 8*a*cM^2*m^2*r^3 + 
     (9*I)*a^2*cM*m^3*r^3 + 10*a*cM*m^2*r^4 - (5*I)*a^2*m^3*r^4 - 
     8*a^4*cM*m*r^2*w + (12*I)*a^5*m^2*r^2*w + 16*a^2*cM^2*m*r^3*w - 
     (27*I)*a^3*cM*m^2*r^3*w + (15*I)*a^3*m^2*r^4*w - 24*cM^2*m*r^5*w + 
     30*cM*m*r^6*w - (3*I)*a*m^2*r^6*w + 4*a^5*cM*r^2*w^2 - 
     (12*I)*a^6*m*r^2*w^2 + (27*I)*a^4*cM*m*r^3*w^2 - 10*a^3*cM*r^4*w^2 - 
     (15*I)*a^4*m*r^4*w^2 - 38*a*cM*r^6*w^2 + (9*I)*a^2*m*r^6*w^2 - 
     (9*I)*cM*m*r^7*w^2 + (8*I)*m*r^8*w^2 + (4*I)*a^7*r^2*w^3 + 
     (5*I)*a^5*r^4*w^3 - (6*I)*a^3*r^6*w^3 - (7*I)*a*r^8*w^3 + 
     a^3*cM*m^3*r^2*x - (7*I)*a^2*cM*m^2*r^3*x - 2*a^3*m^3*r^3*x - 
     3*a^4*cM*m^2*r^2*w*x + (18*I)*a^3*cM*m*r^3*w*x - 5*a^4*m^2*r^3*w*x + 
     24*a^2*cM*m^2*r^4*w*x + (14*I)*a*cM*m*r^5*w*x - 13*a^2*m^2*r^5*w*x + 
     3*a^5*cM*m*r^2*w^2*x - (11*I)*a^4*cM*r^3*w^2*x + 16*a^5*m*r^3*w^2*x - 
     48*a^3*cM*m*r^4*w^2*x - (18*I)*a^2*cM*r^5*w^2*x + 25*a^3*m*r^5*w^2*x - 
     9*a*cM*m*r^6*w^2*x + (9*I)*cM*r^7*w^2*x - 3*a*m*r^7*w^2*x - 
     9*a^6*r^3*w^3*x - 12*a^4*r^5*w^3*x - a^2*r^7*w^3*x + 2*r^9*w^3*x - 
     4*a^5*cM*m^2*x^2 + (4*I)*a^6*m^3*x^2 + 8*a^3*cM^2*m^2*r*x^2 - 
     (9*I)*a^4*cM*m^3*r*x^2 - 11*a^3*cM*m^2*r^2*x^2 + (6*I)*a^4*m^3*r^2*x^2 + 
     8*a^6*cM*m*w*x^2 - (12*I)*a^7*m^2*w*x^2 - 16*a^4*cM^2*m*r*w*x^2 + 
     (27*I)*a^5*cM*m^2*r*w*x^2 + 50*a^4*cM*m*r^2*w*x^2 - 
     (29*I)*a^5*m^2*r^2*w*x^2 - 48*a^2*cM^2*m*r^3*w*x^2 + 
     (25*I)*a^3*cM*m^2*r^3*w*x^2 + 68*a^2*cM*m*r^4*w*x^2 - 
     (23*I)*a^3*m^2*r^4*w*x^2 - 4*a^7*cM*w^2*x^2 + (12*I)*a^8*m*w^2*x^2 - 
     (27*I)*a^6*cM*m*r*w^2*x^2 - 39*a^5*cM*r^2*w^2*x^2 + 
     (40*I)*a^6*m*r^2*w^2*x^2 - (50*I)*a^4*cM*m*r^3*w^2*x^2 - 
     60*a^3*cM*r^4*w^2*x^2 + (36*I)*a^4*m*r^4*w^2*x^2 - 
     (7*I)*a^2*cM*m*r^5*w^2*x^2 + 47*a*cM*r^6*w^2*x^2 + 
     (4*I)*a^2*m*r^6*w^2*x^2 - (17*I)*a^7*r^2*w^3*x^2 - 
     (13*I)*a^5*r^4*w^3*x^2 + (13*I)*a^3*r^6*w^3*x^2 + (13*I)*a*r^8*w^3*x^2 - 
     a^5*cM*m^3*x^3 + (7*I)*a^4*cM*m^2*r*x^3 + 2*a^5*m^3*r*x^3 + 
     3*a^6*cM*m^2*w*x^3 - (6*I)*a^5*cM*m*r*w*x^3 - 11*a^6*m^2*r*w*x^3 + 
     17*a^4*cM*m^2*r^2*w*x^3 - 21*a^4*m^2*r^3*w*x^3 - 3*a^7*cM*m*w^2*x^3 - 
     I*a^6*cM*r*w^2*x^3 + 16*a^7*m*r*w^2*x^3 - 34*a^5*cM*m*r^2*w^2*x^3 - 
     (8*I)*a^4*cM*r^3*w^2*x^3 + 41*a^3*cM*m*r^4*w^2*x^3 + 
     (25*I)*a^2*cM*r^5*w^2*x^3 - 44*a^3*m*r^5*w^2*x^3 - 7*a^8*r*w^3*x^3 + 
     21*a^6*r^3*w^3*x^3 + 43*a^4*r^5*w^3*x^3 + 15*a^2*r^7*w^3*x^3 + 
     a^5*cM*m^2*x^4 - I*a^6*m^3*x^4 - 6*a^6*cM*m*w*x^4 + 
     (10*I)*a^7*m^2*w*x^4 + 8*a^4*cM^2*m*r*w*x^4 - (17*I)*a^5*cM*m^2*r*w*
      x^4 + 10*a^4*cM*m*r^2*w*x^4 + (10*I)*a^5*m^2*r^2*w*x^4 + 
     5*a^7*cM*w^2*x^4 - (17*I)*a^8*m*w^2*x^4 + (34*I)*a^6*cM*m*r*w^2*x^4 + 
     10*a^5*cM*r^2*w^2*x^4 - (41*I)*a^6*m*r^2*w^2*x^4 + 
     (24*I)*a^4*cM*m*r^3*w^2*x^4 + 77*a^3*cM*r^4*w^2*x^4 - 
     (20*I)*a^4*m*r^4*w^2*x^4 + (31*I)*a^7*r^2*w^3*x^4 + 
     (34*I)*a^5*r^4*w^3*x^4 + (11*I)*a^3*r^6*w^3*x^4 - a^6*cM*m^2*w*x^5 - 
     (2*I)*a^5*cM*m*r*w*x^5 - 2*a^6*m^2*r*w*x^5 + 2*a^7*cM*m*w^2*x^5 + 
     (2*I)*a^6*cM*r*w^2*x^5 - 25*a^7*m*r*w^2*x^5 + 32*a^5*cM*m*r^2*w^2*x^5 + 
     (18*I)*a^4*cM*r^3*w^2*x^5 - 45*a^5*m*r^3*w^2*x^5 + 27*a^8*r*w^3*x^5 + 
     26*a^6*r^3*w^3*x^5 - a^4*r^5*w^3*x^5 + (4*I)*a^8*m*w^2*x^6 - 
     (8*I)*a^6*cM*m*r*w^2*x^6 + 24*a^5*cM*r^2*w^2*x^6 + 
     (8*I)*a^6*m*r^2*w^2*x^6 - (12*I)*a^7*r^2*w^3*x^6 - 
     (8*I)*a^5*r^4*w^3*x^6 - 4*a^7*m*r*w^2*x^7 - 12*a^8*r*w^3*x^7 - 
     12*a^6*r^3*w^3*x^7) - 2*cM*(-(a^3*m^4*r^2) + 3*a*m^2*r^4 - 
     2*a^4*m*r^2*w + 4*a^4*m^3*r^2*w + 7*a^2*m*r^4*w + 10*a^2*m^3*r^4*w + 
     13*m*r^6*w - 6*a^5*m^2*r^2*w^2 - 30*a^3*m^2*r^4*w^2 - 11*a*m^2*r^6*w^2 + 
     4*a^6*m*r^2*w^3 + 30*a^4*m*r^4*w^3 + 22*a^2*m*r^6*w^3 + 2*m*r^8*w^3 - 
     I*a^2*m^2*r^3*x + (6*I)*a^5*m*r*w*x + (23*I)*a^3*m*r^3*w*x + 
     (10*I)*a^3*m^3*r^3*w*x + (25*I)*a*m*r^5*w*x - (6*I)*a^6*r*w^2*x - 
     (36*I)*a^4*r^3*w^2*x - (30*I)*a^4*m^2*r^3*w^2*x - (22*I)*a^2*r^5*w^2*x - 
     (18*I)*a^2*m^2*r^5*w^2*x + (8*I)*r^7*w^2*x + (30*I)*a^5*m*r^3*w^3*x + 
     (36*I)*a^3*m*r^5*w^3*x + (8*I)*a*m*r^7*w^3*x - 3*a^5*m^2*x^2 + 
     a^5*m^4*x^2 + 2*a^6*m*w*x^2 - 4*a^6*m^3*w*x^2 + 8*a^4*m*r^2*w*x^2 + 
     4*a^4*m^3*r^2*w*x^2 + 6*a^2*m*r^4*w*x^2 + 6*a^7*m^2*w^2*x^2 - 
     12*a^5*m^2*r^2*w^2*x^2 + 9*a^3*m^2*r^4*w^2*x^2 + 12*a^6*m*r^2*w^3*x^2 - 
     18*a^4*m*r^4*w^3*x^2 - 16*a^2*m*r^6*w^3*x^2 + I*a^4*m^2*r*x^3 + 
     (5*I)*a^5*m*r*w*x^3 + (10*I)*a^5*m^3*r*w*x^3 + (13*I)*a^3*m*r^3*w*x^3 - 
     (14*I)*a^6*r*w^2*x^3 - (30*I)*a^6*m^2*r*w^2*x^3 + 
     (28*I)*a^4*r^3*w^2*x^3 - (6*I)*a^4*m^2*r^3*w^2*x^3 + 
     (42*I)*a^2*r^5*w^2*x^3 + (30*I)*a^7*m*r*w^3*x^3 + 
     (12*I)*a^5*m*r^3*w^3*x^3 - (12*I)*a^3*m*r^5*w^3*x^3 + a^6*m*w*x^4 + 
     2*a^6*m^3*w*x^4 - 3*a^4*m*r^2*w*x^4 - 6*a^7*m^2*w^2*x^4 + 
     9*a^5*m^2*r^2*w^2*x^4 - 18*a^6*m*r^2*w^3*x^4 - 6*a^4*m*r^4*w^3*x^4 + 
     (24*I)*a^6*r*w^2*x^5 + (12*I)*a^6*m^2*r*w^2*x^5 + 
     (24*I)*a^4*r^3*w^2*x^5 - (24*I)*a^7*m*r*w^3*x^5 - 
     (18*I)*a^5*m*r^3*w^3*x^5 + a^7*m^2*w^2*x^6 + 4*a^6*m*r^2*w^3*x^6 + 
     (2*I)*a^7*m*r*w^3*x^7)*rn[r, x] + 2*(a + I*r)*(I*a + r)*w^2*
    (-2*a^2*m*r^2 - 2*m*r^4 + a^3*r^2*w + a*r^4*w - I*a^3*m*r*x - 
     (5*I)*a*m*r^3*x + I*a^4*r*w*x + (2*I)*a^2*r^3*w*x + I*r^5*w*x + 
     5*a^4*m*x^2 + 7*a^2*m*r^2*x^2 - 6*a^5*w*x^2 - 11*a^3*r^2*w*x^2 - 
     5*a*r^4*w*x^2 - (4*I)*a^3*m*r*x^3 + 2*a^4*m*x^4 + 2*a^5*w*x^4 + 
     2*a^3*r^2*w*x^4)*rn[r, x]^2*rp[r, x] - 
   2*w*(-4*a^4*m^3 - 4*a^2*m^3*r^2 + 4*a^5*w + 12*a^5*m^2*w + 8*a^3*r^2*w + 
     18*a^3*m^2*r^2*w + 4*a*r^4*w + 5*a*m^2*r^4*w - 12*a^6*m*w^2 - 
     24*a^4*m*r^2*w^2 - 13*a^2*m*r^4*w^2 - m*r^6*w^2 + 4*a^7*w^3 + 
     10*a^5*r^2*w^3 + 8*a^3*r^4*w^3 + 2*a*r^6*w^3 - (2*I)*a^4*r*w*x - 
     (4*I)*a^2*r^3*w*x + I*a^2*m^2*r^3*w*x - (2*I)*r^5*w*x - 
     I*a^4*r^3*w^3*x - (2*I)*a^2*r^5*w^3*x - I*r^7*w^3*x - 6*a^5*w*x^2 - 
     6*a^5*m^2*w*x^2 - 12*a^3*r^2*w*x^2 - 7*a^3*m^2*r^2*w*x^2 - 
     6*a*r^4*w*x^2 + 12*a^6*m*w^2*x^2 + 22*a^4*m*r^2*w^2*x^2 + 
     10*a^2*m*r^4*w^2*x^2 - 6*a^7*w^3*x^2 - 15*a^5*r^2*w^3*x^2 - 
     12*a^3*r^4*w^3*x^2 - 3*a*r^6*w^3*x^2 + I*a^4*m^2*r*w*x^3 - 
     I*a^6*r*w^3*x^3 - (2*I)*a^4*r^3*w^3*x^3 - I*a^2*r^5*w^3*x^3 - 
     a^6*m*w^2*x^4 - a^4*m*r^2*w^2*x^4 + a^7*w^3*x^4 + 2*a^5*r^2*w^3*x^4 + 
     a^3*r^4*w^3*x^4)*rn[r, x]^2*rp[r, x]^2 + 
   (2*I)*m*w*(a^3*m + a^3*m^3 + 2*a*m*r^2 - 4*a^4*m^2*w - 3*a^2*m^2*r^2*w + 
     6*a^5*m*w^2 + 9*a^3*m*r^2*w^2 + 3*a*m*r^4*w^2 - 4*a^6*w^3 - 
     9*a^4*r^2*w^3 - 6*a^2*r^4*w^3 - r^6*w^3 + a^4*m^2*w*x^2 - 
     3*a^5*m*w^2*x^2 - 3*a^3*m*r^2*w^2*x^2 + 3*a^6*w^3*x^2 + 
     6*a^4*r^2*w^3*x^2 + 3*a^2*r^4*w^3*x^2)*rn[r, x]^3*rp[r, x]^2 + 
   4*m*r*(a^2 + r^2)*w*rn[r, x]^2*rp[r, x]^3 + 
   2*cM*((6*I)*a*r^4*w - 4*a*cM*m*r^2*x + 3*a*m*r^3*x + 8*a^4*r*w*x - 
     12*a^2*cM*r^2*w*x + 15*a^2*r^3*w*x - 12*cM*r^4*w*x + 9*r^5*w*x + 
     I*a^2*m*r^2*x^2 + (13*I)*a^3*r^2*w*x^2 + I*a*r^4*w*x^2 + 
     4*a^3*cM*m*x^3 - 3*a^3*m*r*x^3 - 4*a^4*cM*w*x^3 + 13*a^4*r*w*x^3 - 
     4*a^2*cM*r^2*w*x^3 + 17*a^2*r^3*w*x^3 - I*a^4*m*x^4 + I*a^5*w*x^4 - 
     (5*I)*a^3*r^2*w*x^4 + 2*a^4*r*w*x^5)*X[r] + 
   cM*sss*(-(a*m^2*r^2) + 2*a^2*m*r^2*w - (6*I)*a*r^3*w + 5*m*r^4*w + 
     a*m*r^2*x + 3*a^2*r^2*w*x + (12*I)*a*m*r^3*w*x - 5*r^4*w*x + 
     a^3*m^2*x^2 - 2*a^4*m*w*x^2 - (10*I)*a^3*r*w*x^2 + 2*a^2*m*r^2*w*x^2 - 
     (6*I)*a*r^3*w*x^2 - a^3*m*x^3 + a^4*w*x^3 + (12*I)*a^3*m*r*w*x^3 - 
     7*a^2*r^2*w*x^3 + a^4*m*w*x^4 - (2*I)*a^3*r*w*x^4)*rn[r, x]*X[r] - 
   (a - I*r)*(a + I*r)*(-2 + sss)*w*((-3*I)*a*r + 5*a^2*x - 2*r^2*x - 
     (5*I)*a*r*x^2 + a^2*x^3)*rn[r, x]^2*X[r] - 
   2*sss*w*(2*a^2*m + m*r^2 - 2*a^3*w - 2*a*r^2*w + I*a*m*r*x + I*a^2*r*w*x + 
     I*r^3*w*x + 3*a^3*w*x^2 + 3*a*r^2*w*x^2)*rn[r, x]^2*rp[r, x]^2*X[r] - 
   (2*I)*m*sss*w*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]^3*rp[r, x]^2*
    X[r] + 2*a*cM^2*w^2*(-8*a^2*cM*r^3 + 24*cM*r^5 - (9*I)*a^4*r^3*w + 
     (9*I)*r^7*w - a^5*r^2*w*x + 24*a^3*r^4*w*x + 9*a*r^6*w*x + 
     8*a^4*cM*r*x^2 + 40*a^2*cM*r^3*x^2 + (9*I)*a^6*r*w*x^2 + 
     (16*I)*a^4*r^3*w*x^2 + (7*I)*a^2*r^5*w*x^2 + a^7*w*x^3 + 
     16*a^5*r^2*w*x^3 - 17*a^3*r^4*w*x^3 - (8*I)*a^6*r*w*x^4 - 
     (8*I)*a^4*r^3*w*x^4 - 16*a^5*r^2*w*x^5)*Y[x] - 
   2*a*cM*(3*a^2*m^2*r^2 - a^4*r^2*w^2 - 22*a^2*r^4*w^2 - 21*r^6*w^2 - 
     a^6*r^2*w^4 - 10*a^4*r^4*w^4 - 11*a^2*r^6*w^4 - 2*r^8*w^4 - 
     (10*I)*a^5*r^3*w^4*x - (18*I)*a^3*r^5*w^4*x - (8*I)*a*r^7*w^4*x + 
     a^6*w^2*x^2 - 10*a^4*r^2*w^2*x^2 - 11*a^2*r^4*w^2*x^2 - 
     4*a^7*m*w^3*x^2 - 5*a^6*r^2*w^4*x^2 - a^4*r^4*w^4*x^2 + 
     5*a^2*r^6*w^4*x^2 - (10*I)*a^7*r*w^4*x^3 - (16*I)*a^5*r^3*w^4*x^3 - 
     (6*I)*a^3*r^5*w^4*x^3 + 2*a^7*m*w^3*x^4 + 4*a^6*r^2*w^4*x^4 + 
     5*a^4*r^4*w^4*x^4 + (2*I)*a^7*r*w^4*x^5 + (2*I)*a^5*r^3*w^4*x^5)*
    rn[r, x]*Y[x] + (2*I)*a*(a^2 + r^2)^3*w^5*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   a*cM*sss*w^2*(-(a^2*r^2) - 5*r^4 - (12*I)*a*r^3*x + a^4*x^2 - 
     3*a^2*r^2*x^2 - (12*I)*a^3*r*x^3)*rn[r, x]*X[r]*Y[x] - 
   (2*I)*a*(a^2 + r^2)*sss*w^3*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] - 
   (8*I)*a^9*cM*w^3*x^2*Y[x]^2 - 2*a^9*cM*w^4*x^2*rn[r, x]*Y[x]^2, 
 D18[r, x] -> -2*cM*m*(-4*a*m^2*r^4 + (8*I)*a^4*m^2*r*x + (2*I)*a^2*r^3*x + 
     (2*I)*a^2*m^2*r^3*x - I*r^5*x + (2*I)*m^2*r^5*x - 6*a^3*r^2*x^2 + 
     3*a*r^4*x^2 + 6*a*m^2*r^4*x^2 - (22*I)*a^4*m^2*r*x^3 - 
     (2*I)*a^2*r^3*x^3 + (2*I)*a^2*m^2*r^3*x^3 - I*r^5*x^3 - 4*a^5*m^2*x^4 + 
     22*a^3*r^2*x^4 + 4*a^3*m^2*r^2*x^4 - 5*a*r^4*x^4 - I*a^4*r*x^5 + 
     (16*I)*a^4*m^2*r*x^5 - (4*I)*a^2*r^3*x^5 + 3*a^5*x^6 + 6*a^5*m^2*x^6 - 
     20*a^3*r^2*x^6 - I*a^4*r*x^7 - 5*a^5*x^8) - 
   (2*I)*cM*m^2*(-r^4 - 8*a^2*r^2*x^2 + 2*r^4*x^2 - a^4*x^4 + 
     10*a^2*r^2*x^4 + 2*a^4*x^6)*rn[r, x] + 
   2*m*((-4*I)*a^2*m^3 - 3*a*m^2*r - I*m*r^2 - I*m^3*r^2 + (4*I)*a^3*w + 
     (12*I)*a^3*m^2*w + 6*a^2*m*r*w + (4*I)*a*r^2*w + (8*I)*a*m^2*r^2*w - 
     m*r^3*w - I*a^2*m^2*x - 3*a*m^3*r*x - I*r^2*x + (2*I)*m^2*r^2*x + 
     (6*I)*a^3*m*w*x + 5*a^2*r*w*x + 7*a^2*m^2*r*w*x - (2*I)*a*m*r^2*w*x - 
     r^3*w*x + 2*m^2*r^3*w*x + (3*I)*a^2*m*x^2 + (6*I)*a^2*m^3*x^2 + 
     3*a*r*x^2 + 4*a*m^2*r*x^2 + (2*I)*m*r^2*x^2 - (13*I)*a^3*w*x^2 - 
     (23*I)*a^3*m^2*w*x^2 - 18*a^2*m*r*w*x^2 - (9*I)*a*r^2*w*x^2 - 
     (10*I)*a*m^2*r^2*w*x^2 + 2*m*r^3*w*x^2 + (2*I)*a^2*m^2*x^3 + 
     3*a*m*r*x^3 - I*r^2*x^3 - (9*I)*a^3*m*w*x^3 - 9*a^2*r*w*x^3 - 
     5*a^2*m^2*r*w*x^3 + I*a*m*r^2*w*x^3 - r^3*w*x^3 - (5*I)*a^2*m*x^4 - 
     5*a*r*x^4 + (11*I)*a^3*w*x^4 + (9*I)*a^3*m^2*w*x^4 + 13*a^2*m*r*w*x^4 + 
     (7*I)*a*r^2*w*x^4 + (2*I)*a^3*m*w*x^5 + 2*a^2*r*w*x^5)*rn[r, x]^2*
    rp[r, x]^2 + 2*m^4*(I*cM + a*m - 4*a^2*w - r^2*w + 3*a^2*w*x^2)*
    rn[r, x]^3*rp[r, x]^2 + 2*a*cM*m*r*(-17*a*m*r^3*w + 8*a^2*cM*m*x + 
     (2*I)*a*cM*r*x + (24*I)*a^4*m*w*x + (22*I)*a^2*m*r^2*w*x + 
     (6*I)*m*r^4*w*x - 6*a^2*cM*x^2 - (6*I)*a*cM*m*r*x^2 - 8*a^3*m*r*w*x^2 + 
     35*a*m*r^3*w*x^2 - 14*a^2*cM*m*x^3 + (2*I)*a*cM*r*x^3 - 
     (44*I)*a^4*m*w*x^3 - (28*I)*a^2*m*r^2*w*x^3 + 10*a^2*cM*x^4 + 
     26*a^3*m*r*w*x^4 + (8*I)*a^4*m*w*x^5)*Y[x] + 
   cM*m*((6*I)*a^3*r^2*w - (14*I)*a*r^4*w - (10*I)*a*m^2*r^4*w - 
     12*a^3*m*r*x + (4*I)*a^2*cM*m^2*r*x + 4*a^3*m^3*r*x - 
     (2*I)*a^2*r^2*sss*x + I*r^4*sss*x + 8*a^4*r*w*x - 16*a^4*m^2*r*w*x - 
     8*a^2*m^2*r^3*w*x - (64*I)*a^3*r^2*w*x^2 - (16*I)*a^3*m^2*r^2*w*x^2 + 
     (6*I)*a*r^4*w*x^2 + 20*a^3*m*r*x^3 - (4*I)*a^4*sss*x^3 + 
     (4*I)*a^2*r^2*sss*x^3 - 16*a^4*r*w*x^3 + 8*a^4*m^2*r*w*x^3 - 
     16*a^2*r^3*w*x^3 - (6*I)*a^5*m^2*w*x^4 + (50*I)*a^3*r^2*w*x^4 + 
     (5*I)*a^4*sss*x^5 - 8*a^4*r*w*x^5)*rn[r, x]*Y[x] + 
   m*sss*((4*I)*a^2*m + 4*a*r + (2*I)*m*r^2 - (4*I)*a^3*w - (6*I)*a*r^2*w + 
     3*a*m*r*x - I*r^2*x - 3*a^2*r*w*x - r^3*w*x - (5*I)*a^2*m*x^2 - 
     5*a*r*x^2 + (5*I)*a^3*w*x^2 + (7*I)*a*r^2*w*x^2 + 2*a^2*r*w*x^3)*
    rn[r, x]^2*rp[r, x]^2*Y[x] + 2*m^2*((-I)*cM*sss - a*m*sss + 2*a^2*sss*w + 
     r^2*sss*w + 6*a^3*m*w^2 + 3*a*m*r^2*w^2 - a^2*sss*w*x^2 - 
     3*a^3*m*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   2*a*cM*w*(4*a^3*r^2 + 4*a*r^4 - 22*a^2*m*r^4*w - 3*m*r^6*w + 
     16*a^3*cM*m*r*x + (2*I)*a^2*cM*r^2*x - (14*I)*a^2*r^3*x + 
     (24*I)*a^5*m*r*w*x + (38*I)*a^3*m*r^3*w*x + (6*I)*a*m*r^5*w*x - 
     4*a^5*x^2 + 10*a^3*cM*r*x^2 - 10*a^3*r^2*x^2 - (2*I)*a^2*cM*m*r^2*x^2 - 
     8*a*r^4*x^2 - 16*a^4*m*r^2*w*x^2 + 31*a^2*m*r^4*w*x^2 - 
     18*a^3*cM*m*r*x^3 - (6*I)*a^2*cM*r^2*x^3 + (18*I)*a^2*r^3*x^3 - 
     (22*I)*a^5*m*r*w*x^3 - (44*I)*a^3*m*r^3*w*x^3 + 8*a^5*x^4 + 
     9*a^5*m^2*x^4 - 14*a^3*cM*r*x^4 + 2*a^3*r^2*x^4 - 6*a^6*m*w*x^4 + 
     25*a^4*m*r^2*w*x^4 + (8*I)*a^4*r*x^5 - (14*I)*a^5*m*r*w*x^5 + 
     3*a^6*m*w*x^6)*Y[x]^2 + 2*cM*(-2*a*m*r^3*sss + 4*a^2*r^3*sss*w + 
     (3*I)*a*m*r^4*sss*w - (3*I)*a^4*r^2*w^2 - (6*I)*a^2*r^4*w^2 + 
     (9*I)*a^2*m^2*r^4*w^2 - (3*I)*r^6*w^2 - I*a^2*cM*m*r*sss*x - 
     a^3*m^2*r*sss*x - (6*I)*a^3*cM*m^2*r*w*x + 2*a^4*m*r*sss*w*x + 
     3*a^2*m*r^3*sss*w*x - I*a*r^4*sss*w*x + 2*a^5*r*w^2*x + 
     12*a^5*m^2*r*w^2*x + 12*a^3*r^3*w^2*x + 12*a^3*m^2*r^3*w^2*x - 
     6*a*r^5*w^2*x - 2*a^3*m*r*sss*x^2 - (3*I)*a^5*m*w*x^2 + 
     2*a^4*r*sss*w*x^2 + (4*I)*a^3*m*r^2*sss*w*x^2 - 6*a^2*r^3*sss*w*x^2 + 
     (3*I)*a^6*w^2*x^2 + (12*I)*a^4*r^2*w^2*x^2 + (12*I)*a^4*m^2*r^2*w^2*
      x^2 + (5*I)*a^2*r^4*w^2*x^2 + I*a^5*sss*w*x^3 + a^4*m*r*sss*w*x^3 + 
     4*a^5*r*w^2*x^3 - 16*a^3*r^3*w^2*x^3 - (2*I)*a^5*m*w*x^4 + 
     I*a^5*m*sss*w*x^4 - 4*a^4*r*sss*w*x^4 - (2*I)*a^6*w^2*x^4 + 
     (3*I)*a^6*m^2*w^2*x^4 - (6*I)*a^4*r^2*w^2*x^4 - 4*a^5*r*w^2*x^5)*
    rn[r, x]*Y[x]^2 + (a + I*r)*(I*a + r)*(-2 + sss)*w*
    ((5*I)*a^2*r - I*r^3 - 3*a^3*x + a*r^2*x - (6*I)*a^2*r*x^2 + 4*a^3*x^3)*
    rn[r, x]^2*Y[x]^2 + 2*a*m*w^2*(4*a^2*r^2 + 7*r^4 - (11*I)*a^3*r*x - 
     (8*I)*a*r^3*x + 9*a^4*x^2 + 12*a^2*r^2*x^2 + (3*I)*a^3*r*x^3)*rn[r, x]^2*
    rp[r, x]*Y[x]^2 + 2*(a + I*r)*(I*a + r)*w^3*((7*I)*a^2*r + (3*I)*r^3 - 
     4*a^3*x - a*r^2*x - (4*I)*a^2*r*x^2 + 3*a^3*x^3)*rn[r, x]^3*rp[r, x]*
    Y[x]^2 - (2*I)*a*m*w^2*(12*a^3*m + 12*a*m*r^2 - 4*a^4*w - 4*a^2*r^2*w + 
     r^4*w - (3*I)*a^2*m*r*x - (3*I)*a^3*r*w*x - (4*I)*a*r^3*w*x - 
     3*a^3*m*x^2 + a^4*w*x^2 + 2*a^2*r^2*w*x^2 - I*a^3*r*w*x^3)*rn[r, x]^2*
    rp[r, x]^2*Y[x]^2 + 2*a*m*w^2*(-(a^2*sss) - r^2*sss - 4*a^3*m*w - 
     3*a*m*r^2*w + a^3*m*w*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 
   (2*I)*(a^2 + r^2)*(-2 + sss)*w^2*rn[r, x]^4*rp[r, x]^2*Y[x]^2 - 
   2*a^2*cM*w^2*(9*a^2*r^4*w + 3*r^6*w - 8*a^3*cM*r*x - (8*I)*a^5*r*w*x - 
     (18*I)*a^3*r^3*w*x - (2*I)*a*r^5*w*x - (4*I)*a^2*cM*r^2*x^2 + 
     8*a^4*r^2*w*x^2 - 2*a^2*r^4*w*x^2 + 4*a^3*cM*r*x^3 + 
     (14*I)*a^3*r^3*w*x^3 + a^6*w*x^4 - 3*a^4*r^2*w*x^4 + (6*I)*a^5*r*w*x^5)*
    Y[x]^3 - (2*I)*a^2*cM*w*(2*r^4*sss*w + 7*a*m*r^4*w^2 - a*cM*r*sss*x + 
     2*a*r^2*sss*x - 6*a^2*cM*m*r*w*x - I*a^3*r*sss*w*x - 
     (3*I)*a*r^3*sss*w*x - (8*I)*a^4*m*r*w^2*x - (12*I)*a^2*m*r^3*w^2*x + 
     2*a^2*r^2*sss*w*x^2 + 8*a^3*m*r^2*w^2*x^2 - (2*I)*a^3*r*sss*w*x^3 - 
     (4*I)*a^4*m*r*w^2*x^3 + a^5*m*w^2*x^4)*rn[r, x]*Y[x]^3 + 
   2*a^3*m*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^2*Y[x]^3 + 
   (2*I)*a^2*(a^2 + r^2)*w^4*rn[r, x]^4*rp[r, x]^2*Y[x]^3 + 
   4*a^4*cM*r*w^3*(I*r^3*w - I*a*cM*x + a^3*w*x + 2*a*r^2*w*x + 
     I*a^2*r*w*x^2 + a^3*w*x^3)*rn[r, x]*Y[x]^4, 
 D19[r, x] -> 2*cM*m*((-8*I)*a^2*r^2*sss + (4*I)*r^4*sss - 16*a^4*r*w - 
     104*a^2*r^3*w - 20*r^5*w + 9*a^3*r*sss*x + a*r^3*sss*x - 
     (16*I)*a^5*w*x - (20*I)*a^3*r^2*w*x + (29*I)*a^2*r^2*sss*x^2 - 
     (2*I)*r^4*sss*x^2 - 70*a^4*r*w*x^2 + 152*a^2*r^3*w*x^2 + 26*r^5*w*x^2 - 
     15*a^3*r*sss*x^3 + a*r^3*sss*x^3 + (26*I)*a^5*w*x^3 + 
     (16*I)*a^3*r^2*w*x^3 + (10*I)*a*r^4*w*x^3 - (19*I)*a^2*r^2*sss*x^4 + 
     140*a^4*r*w*x^4 - 24*a^2*r^3*w*x^4 + 8*a^3*r*sss*x^5 - 
     (16*I)*a^5*w*x^5 + (12*I)*a^3*r^2*w*x^5 - 36*a^4*r*w*x^6 + 
     (4*I)*a^5*w*x^7) + 4*m*w*(18*a^4*r + 22*a^2*r^3 + 2*r^5 + (21*I)*a^5*x + 
     (24*I)*a^3*r^2*x + (3*I)*a*r^4*x - 26*a^4*r*x^2 - 36*a^2*r^3*x^2 - 
     4*r^5*x^2 - (33*I)*a^5*x^3 - (40*I)*a^3*r^2*x^3 - (7*I)*a*r^4*x^3 + 
     4*a^4*r*x^4 + 10*a^2*r^3*x^4 + (8*I)*a^5*x^5 + (8*I)*a^3*r^2*x^5 + 
     2*a^4*r*x^6)*rn[r, x] + 2*m*(8*a^3*cM*m - (8*I)*a^4*m^2 + 
     (10*I)*a^2*cM*m^2*r + 20*a*cM*m*r^2 - (4*I)*a^2*m^2*r^2 - 
     (20*I)*cM*m^2*r^3 + (6*I)*m^2*r^4 + (4*I)*a^4*sss - (2*I)*r^4*sss + 
     (24*I)*a^5*m*w - (20*I)*a*m*r^4*w - (24*I)*a^6*w^2 - 
     (16*I)*a^4*r^2*w^2 + (12*I)*a^2*r^4*w^2 - 6*a^3*cM*m^2*x - 
     (14*I)*a^2*cM*m*r*x - 16*a*cM*m^2*r^2*x + 4*a*m^2*r^3*x - 
     3*a^3*r*sss*x - 3*a*r^3*sss*x - 14*a^4*m*r*w*x - 34*a^2*m*r^3*w*x + 
     28*a^5*r*w^2*x + 36*a^3*r^3*w^2*x - 2*a*r^5*w^2*x - 10*a^3*cM*m*x^2 + 
     (12*I)*a^4*m^2*x^2 - (22*I)*a^2*cM*m^2*r*x^2 - 38*a*cM*m*r^2*x^2 + 
     (14*I)*a^2*m^2*r^2*x^2 - (7*I)*a^4*sss*x^2 + I*r^4*sss*x^2 - 
     (44*I)*a^5*m*w*x^2 + (16*I)*a*m*r^4*w*x^2 + (52*I)*a^6*w^2*x^2 + 
     (38*I)*a^4*r^2*w^2*x^2 - (12*I)*a^2*r^4*w^2*x^2 + (2*I)*r^6*w^2*x^2 - 
     2*a^3*cM*m^2*x^3 + (34*I)*a^2*cM*m*r*x^3 + 8*a^3*m^2*r*x^3 + 
     a^3*r*sss*x^3 + a*r^3*sss*x^3 - 2*a^4*m*r*w*x^3 + 26*a^2*m*r^3*w*x^3 - 
     44*a^5*r*w^2*x^3 - 56*a^3*r^3*w^2*x^3 + 6*a*r^5*w^2*x^3 + 
     4*a^3*cM*m*x^4 - (4*I)*a^4*m^2*x^4 + (4*I)*a^4*sss*x^4 + 
     (28*I)*a^5*m*w*x^4 - (38*I)*a^6*w^2*x^4 - (24*I)*a^4*r^2*w^2*x^4 + 
     (2*I)*a^2*r^4*w^2*x^4 + 8*a^4*m*r*w*x^5 + 22*a^5*r*w^2*x^5 + 
     28*a^3*r^3*w^2*x^5 - (4*I)*a^5*m*w*x^6 + (8*I)*a^6*w^2*x^6 - 
     2*a^5*r*w^2*x^7)*rp[r, x] + 4*m^2*(-3*a^3 - 3*a^3*m^2 + (8*I)*cM^2*m*r + 
     9*a*cM*m^2*r - 3*a*r^2 - 5*a*m^2*r^2 + 12*a^4*m*w - 36*a^2*cM*m*r*w + 
     20*a^2*m*r^2*w - 3*cM*m*r^3*w + 2*m*r^4*w - I*a^2*cM*m^2*x + I*a^2*r*x + 
     I*a^2*m^2*r*x + (4*I)*a^3*cM*m*w*x - (4*I)*a^3*m*r*w*x - 
     (5*I)*a*cM*m*r^2*w*x + (2*I)*a*m*r^3*w*x + 7*a^3*x^2 - a^3*m^2*x^2 + 
     8*a*r^2*x^2 - 8*a^4*m*w*x^2 + 27*a^2*cM*m*r*w*x^2 - 14*a^2*m*r^2*w*x^2 - 
     (2*I)*a^2*r*x^3 - (3*I)*a^3*cM*m*w*x^3 + (6*I)*a^3*m*r*w*x^3)*rn[r, x]*
    rp[r, x] - (2*I)*m^3*(2*a^2*m^2 - 3*a^2*sss + 2*cM*r*sss - r^2*sss - 
     10*a^3*m*w - 4*a*m*r^2*w + 20*a^4*w^2 + 16*a^2*r^2*w^2 + 2*r^4*w^2 + 
     2*a^2*sss*x^2 + 6*a^3*m*w*x^2 - 24*a^4*w^2*x^2 - 12*a^2*r^2*w^2*x^2 + 
     6*a^4*w^2*x^4)*rn[r, x]^2*rp[r, x] + 4*m*x*((4*I)*cM - (3*I)*r + a*x)*
    (I*a + r*x - (2*I)*a*x^2)*rp[r, x]*X[r] + 
   2*cM*(32*a^2*cM*m*r^2*w - (30*I)*a^3*m^2*r^2*w + 24*cM*m*r^4*w + 
     (64*I)*a*m^2*r^4*w + 8*a^5*r*w^2 + (30*I)*a^4*m*r^2*w^2 + 
     84*a^3*r^3*w^2 - (68*I)*a^2*m*r^4*w^2 + 28*a*r^5*w^2 + (2*I)*m*r^6*w^2 + 
     (32*I)*a^3*cM*m*r*w*x + 48*a^4*m^2*r*w*x - (8*I)*a*cM*m*r^3*w*x + 
     26*a^2*m^2*r^3*w*x - 9*a^4*r*sss*w*x - 4*a^2*r^3*sss*w*x - 
     3*r^5*sss*w*x + (8*I)*a^6*w^2*x - 48*a^5*m*r*w^2*x + 
     (14*I)*a^4*r^2*w^2*x - 64*a^3*m*r^3*w^2*x + (32*I)*a^2*r^4*w^2*x + 
     14*a*m*r^5*w^2*x - (2*I)*r^6*w^2*x + (7*I)*a^4*m*sss*x^2 - 
     (16*I)*a^2*cM*m*r*sss*x^2 + (18*I)*a^5*m^2*w*x^2 - 
     16*a^2*cM*m*r^2*w*x^2 + (124*I)*a^3*m^2*r^2*w*x^2 - 
     (7*I)*a^5*sss*w*x^2 - I*a*r^4*sss*w*x^2 - (18*I)*a^6*m*w^2*x^2 + 
     74*a^5*r*w^2*x^2 - (164*I)*a^4*m*r^2*w^2*x^2 - 68*a^3*r^3*w^2*x^2 + 
     (28*I)*a^2*m*r^4*w^2*x^2 - 42*a*r^5*w^2*x^2 - 10*a^4*m^2*r*w*x^3 + 
     12*a^4*r*sss*w*x^3 - 4*a^2*r^3*sss*w*x^3 - (8*I)*a^6*w^2*x^3 + 
     8*a^5*m*r*w^2*x^3 + (56*I)*a^4*r^2*w^2*x^3 + 44*a^3*m*r^3*w^2*x^3 + 
     (8*I)*a^2*r^4*w^2*x^3 + (8*I)*a^5*sss*w*x^4 + (24*I)*a^6*m*w^2*x^4 - 
     52*a^5*r*w^2*x^4 + (96*I)*a^4*m*r^2*w^2*x^4 + 4*a^3*r^3*w^2*x^4 - 
     8*a^4*r*sss*w*x^5 - (4*I)*a^6*w^2*x^5 + 6*a^5*m*r*w^2*x^5 - 
     (32*I)*a^4*r^2*w^2*x^5 - (2*I)*a^6*m*w^2*x^6 + 4*a^5*r*w^2*x^6)*Y[x] + 
   4*(-7*a*cM*m^2*r^2*sss + 14*a^2*cM*m*r^2*sss*w + 3*cM*m*r^4*sss*w - 
     15*a^5*r*w^2 - 20*a^3*r^3*w^2 - 5*a*r^5*w^2 - (7*I)*a^2*cM*m^2*r*sss*x + 
     (14*I)*a^3*cM*m*r*sss*w*x + (6*I)*a*cM*m*r^3*sss*w*x - 
     (18*I)*a^6*w^2*x - (31*I)*a^4*r^2*w^2*x - (13*I)*a^2*r^4*w^2*x - 
     a^3*cM*m^2*sss*x^2 + 2*a^4*cM*m*sss*w*x^2 - 10*a^2*cM*m*r^2*sss*w*x^2 + 
     23*a^5*r*w^2*x^2 + 30*a^3*r^3*w^2*x^2 + 7*a*r^5*w^2*x^2 - 
     (8*I)*a^3*cM*m*r*sss*w*x^3 + (12*I)*a^6*w^2*x^3 + 
     (18*I)*a^4*r^2*w^2*x^3 + (6*I)*a^2*r^4*w^2*x^3 - a^4*cM*m*sss*w*x^4 - 
     6*a^5*r*w^2*x^4 - 6*a^3*r^3*w^2*x^4 - I*a^6*w^2*x^5 - I*a^4*r^2*w^2*x^5)*
    rn[r, x]*Y[x] + 4*(-8*a*cM^2*m^2*r + I*a^2*m*r^2*sss + 
     (7*I)*a^3*m^2*r^2*w - (2*I)*a^5*sss*w - (2*I)*a^3*r^2*sss*w + 
     (4*I)*a^7*w^3 + I*a^3*r^4*w^3 + (2*I)*a*r^6*w^3 + a^4*r*sss*w*x + 
     2*a^2*r^3*sss*w*x + r^5*sss*w*x - 7*a^6*r*w^3*x - 3*a^4*r^3*w^3*x + 
     3*a^2*r^5*w^3*x - r^7*w^3*x - (2*I)*a^2*m*r^2*sss*x^2 - 
     (9*I)*a^3*m^2*r^2*w*x^2 + (3*I)*a^5*sss*w*x^2 + 
     (2*I)*a^3*r^2*sss*w*x^2 - I*a*r^4*sss*w*x^2 - (6*I)*a^7*w^3*x^2 + 
     I*a^3*r^4*w^3*x^2 + (2*I)*a*r^6*w^3*x^2 + 12*a^6*r*w^3*x^3 + 
     12*a^4*r^3*w^3*x^3 - (2*I)*a^5*sss*w*x^4 - (2*I)*a^3*r^2*sss*w*x^4 + 
     I*a^7*w^3*x^4 + (4*I)*a^3*r^4*w^3*x^4 - I*a^7*w^3*x^6)*rp[r, x]*Y[x] + 
   2*(6*a^3*m^2*sss + 8*a*m^2*r^2*sss - (48*I)*a*cM^2*m^2*r*w - 
     12*a^4*m*sss*w - 18*a^2*m*r^2*sss*w - 4*m*r^4*sss*w - 36*a^5*m^2*w^2 + 
     108*a^3*cM*m^2*r*w^2 - 60*a^3*m^2*r^2*w^2 + 18*a*cM*m^2*r^3*w^2 - 
     14*a*m^2*r^4*w^2 + 6*a^5*sss*w^2 + 10*a^3*r^2*sss*w^2 + 
     4*a*r^4*sss*w^2 + 24*a^6*m*w^3 + 40*a^4*m*r^2*w^3 + 2*m*r^6*w^3 - 
     (2*I)*a^2*m^2*r*sss*x - (12*I)*a^4*cM*m^2*w^2*x + 
     (12*I)*a^4*m^2*r*w^2*x + (30*I)*a^2*cM*m^2*r^2*w^2*x - 
     I*a^2*r^3*sss*w^2*x - I*r^5*sss*w^2*x - (8*I)*a^5*m*r*w^3*x - 
     (12*I)*a^3*m*r^3*w^3*x - (6*I)*a*m*r^5*w^3*x + 8*a^4*m*sss*w*x^2 + 
     10*a^2*m*r^2*sss*w*x^2 + 24*a^5*m^2*w^2*x^2 - 54*a^3*cM*m^2*r*w^2*x^2 + 
     32*a^3*m^2*r^2*w^2*x^2 - 8*a^5*sss*w^2*x^2 - 13*a^3*r^2*sss*w^2*x^2 - 
     5*a*r^4*sss*w^2*x^2 - 40*a^6*m*w^3*x^2 - 60*a^4*m*r^2*w^3*x^2 + 
     (6*I)*a^4*cM*m^2*w^2*x^3 - (12*I)*a^4*m^2*r*w^2*x^3 - 
     I*a^4*r*sss*w^2*x^3 - I*a^2*r^3*sss*w^2*x^3 + (4*I)*a^5*m*r*w^3*x^3 - 
     2*a^5*m^2*w^2*x^4 + a^5*sss*w^2*x^4 + a^3*r^2*sss*w^2*x^4 + 
     12*a^6*m*w^3*x^4 + 14*a^4*m*r^2*w^3*x^4 - (2*I)*a^5*m*r*w^3*x^5)*
    rn[r, x]*rp[r, x]*Y[x] + (2*I)*m*w*(-9*a^3*m*sss + 6*a*cM*m*r*sss - 
     7*a*m*r^2*sss + 9*a^4*sss*w + 11*a^2*r^2*sss*w + 2*r^4*sss*w + 
     20*a^5*m*w^2 + 24*a^3*m*r^2*w^2 + 6*a*m*r^4*w^2 + 2*a^3*m*sss*x^2 - 
     7*a^4*sss*w*x^2 - 7*a^2*r^2*sss*w*x^2 - 16*a^5*m*w^2*x^2 - 
     12*a^3*m*r^2*w^2*x^2 + 2*a^5*m*w^2*x^4)*rn[r, x]^2*rp[r, x]*Y[x] + 
   8*cM*x*((-I)*a^2*sss + I*r^2*sss + 2*a^2*r*w + 3*r^3*w + (8*I)*a^3*w*x - 
     I*a*r^2*w*x - (4*I)*a^3*w*x^3)*X[r]*Y[x] + I*(a^2 + r^2)*(-2 + sss)*sss*
    x*rn[r, x]*X[r]*Y[x] + 8*w*((2*I)*a^3 - I*a*r^2 - 3*a^2*r*x - r^3*x - 
     (2*I)*a^3*x^2 + (2*I)*a*r^2*x^2 + 2*a^2*r*x^3 + I*a^3*x^4)*rp[r, x]*X[r]*
    Y[x] - (2*I)*m*sss^2*rn[r, x]^2*rp[r, x]*X[r]*Y[x] + 
   4*a*cM*w*((4*I)*a^2*r^2*sss - 8*a^2*cM*r^2*w - 12*cM*r^4*w - 
     (5*I)*a^4*r^2*w^2 + (12*I)*a^2*r^4*w^2 - I*r^6*w^2 - 
     (8*I)*a^3*cM*r*w*x + (4*I)*a*cM*r^3*w*x + 8*a^5*r*w^2*x + 
     17*a^3*r^3*w^2*x - 7*a*r^5*w^2*x + (8*I)*a^2*cM*r*sss*x^2 - 
     (8*I)*a^2*r^2*sss*x^2 + (3*I)*a^6*w^2*x^2 + (29*I)*a^4*r^2*w^2*x^2 + 
     (8*I)*a^2*r^4*w^2*x^2 - (8*I)*a^3*cM*r*w*x^3 + 7*a^5*r*w^2*x^3 - 
     7*a^3*r^3*w^2*x^3 - (5*I)*a^6*w^2*x^4 - (5*I)*a^4*r^2*w^2*x^4 + 
     2*a^5*r*w^2*x^5)*Y[x]^2 - 4*a*cM*sss*w^2*(7*a^2*r^2 + 3*r^4 + 
     (7*I)*a^3*r*x + (6*I)*a*r^3*x + a^4*x^2 - 3*a^2*r^2*x^2 - I*a^3*r*x^3)*
    rn[r, x]*Y[x]^2 + 4*a*w*((24*I)*a*cM^2*m*r*w - 36*a^3*cM*m*r*w^2 - 
     9*a*cM*m*r^3*w^2 + 8*a*m*r^4*w^2 - 3*a^6*w^3 - 5*a^4*r^2*w^3 - r^6*w^3 + 
     I*a^2*m*r*sss*x + (4*I)*a^4*cM*m*w^2*x - (15*I)*a^2*cM*m*r^2*w^2*x + 
     I*a^5*r*w^3*x + (4*I)*a^3*r^3*w^3*x + (3*I)*a*r^5*w^3*x + 
     9*a^3*cM*m*r*w^2*x^2 + 5*a^6*w^3*x^2 + 8*a^4*r^2*w^3*x^2 - 
     I*a^4*cM*m*w^2*x^3 + (2*I)*a^5*r*w^3*x^3 + (2*I)*a^3*r^3*w^3*x^3)*
    rn[r, x]*rp[r, x]*Y[x]^2 + (2*I)*a*w^2*(-6*a*cM*m*r*sss - 3*a^4*sss*w - 
     5*a^2*r^2*sss*w - 2*r^4*sss*w - 10*a^5*m*w^2 - 16*a^3*m*r^2*w^2 - 
     6*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   (2*I)*a*sss^2*w*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 - 
   (4*I)*a^5*r^2*w^3*(-3 + x^2)*rp[r, x]*Y[x]^3 + 
   4*a^3*w^3*((-8*I)*cM^2*r + 9*a^2*cM*r*w + 3*cM*r^3*w - 3*r^4*w - 
     I*a^3*cM*w*x + (5*I)*a*cM*r^2*w*x)*rn[r, x]*rp[r, x]*Y[x]^3 + 
   (4*I)*a^3*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*
    rp[r, x]*Y[x]^3, D20[r, x] -> 
  2*cM*m*(8*a^3*m*r + (2*I)*a^2*r^2 - 16*a*cM*m*r^2 + (10*I)*a^2*m^2*r^2 - 
     (4*I)*cM*r^3 + 22*a*m*r^3 + (6*I)*r^4 + (6*I)*m^2*r^4 - 
     (6*I)*a^2*r^2*sss - (8*I)*r^4*sss - 16*a^4*r*w - (30*I)*a^3*m*r^2*w - 
     42*a^2*r^3*w - (28*I)*a*m*r^4*w - 2*r^5*w + (8*I)*a^4*m*x - 8*a^3*r*x + 
     12*a*cM*r^2*x - (12*I)*a^2*m*r^2*x - 18*a*r^3*x + (12*I)*cM*m*r^3*x + 
     12*a*m^2*r^3*x - (18*I)*m*r^4*x + 7*a^3*r*sss*x - 2*a*r^3*sss*x - 
     (16*I)*a^5*w*x + (6*I)*a^3*r^2*w*x - 14*a^2*m*r^3*w*x + 
     (42*I)*a*r^4*w*x - 6*m*r^5*w*x - (6*I)*a^4*m^2*x^2 - 6*a^3*m*r*x^2 + 
     (2*I)*a^2*r^2*x^2 + 28*a*cM*m*r^2*x^2 - (14*I)*a^2*m^2*r^2*x^2 - 
     (4*I)*cM*r^3*x^2 - 44*a*m*r^3*x^2 + (6*I)*r^4*x^2 + 
     (4*I)*a^2*r^2*sss*x^2 + (4*I)*r^4*sss*x^2 + (18*I)*a^5*m*w*x^2 + 
     20*a^4*r*w*x^2 + (62*I)*a^3*m*r^2*w*x^2 + 102*a^2*r^3*w*x^2 + 
     (22*I)*a*m*r^4*w*x^2 + 6*r^5*w*x^2 - (16*I)*a^4*m*x^3 + 10*a^3*r*x^3 - 
     4*a^3*m^2*r*x^3 - 20*a*cM*r^2*x^3 + (10*I)*a^2*m*r^2*x^3 + 
     30*a*r^3*x^3 - 14*a^3*r*sss*x^3 - 2*a*r^3*sss*x^3 + (40*I)*a^5*w*x^3 + 
     22*a^4*m*r*w*x^3 + (10*I)*a^3*r^2*w*x^3 + 2*a^2*m*r^3*w*x^3 - 
     (38*I)*a*r^4*w*x^3 + (12*I)*a^4*m^2*x^4 - 4*a^3*m*r*x^4 - 
     (2*I)*a^2*r^2*sss*x^4 - (42*I)*a^5*m*w*x^4 - (44*I)*a^3*m*r^2*w*x^4 - 
     52*a^2*r^3*w*x^4 + (4*I)*a^4*m*x^5 + 2*a^3*r*x^5 + 3*a^3*r*sss*x^5 - 
     (24*I)*a^5*w*x^5 - 28*a^4*m*r*w*x^5 - (8*I)*a^3*r^2*w*x^5 + 
     (18*I)*a^5*m*w*x^6 + (4*I)*a^5*w*x^7) + 
   4*m*((-2*I)*cM^2*m^2*r^2 - a*cM*m^3*r^2 + cM*m^2*r^4*w - 
     (3*I)*a^2*cM*m*r*sss*x + (3*I)*cM*m*r^3*sss*x + (9*I)*a^5*w*x - 
     (2*I)*a^3*r^2*w*x + (2*I)*a*cM*m^2*r^3*w*x - (5*I)*a*r^4*w*x + 
     a^3*cM*m^3*x^2 - 4*a^4*cM*m^2*w*x^2 + (6*I)*a^2*cM*m*r*sss*x^3 - 
     (23*I)*a^5*w*x^3 + (2*I)*a^3*cM*m^2*r*w*x^3 - (8*I)*a^3*r^2*w*x^3 + 
     (3*I)*a*r^4*w*x^3 + 3*a^4*cM*m^2*w*x^4 + (12*I)*a^5*w*x^5 + 
     (6*I)*a^3*r^2*w*x^5)*rn[r, x] + 2*m*((-8*I)*a^4*m^2 - (2*I)*a^2*r^2 - 
     (4*I)*a^2*m^2*r^2 - (2*I)*r^4 - (2*I)*m^2*r^4 + (4*I)*a^4*sss + 
     (3*I)*r^4*sss + (24*I)*a^5*m*w + (10*I)*a*m*r^4*w - (24*I)*a^6*w^2 - 
     (28*I)*a^4*r^2*w^2 - (12*I)*a^2*r^4*w^2 - (2*I)*r^6*w^2 - 
     4*a^3*m^2*r*x + 4*a*r^3*x - 4*a*m^2*r^3*x - a^3*r*sss*x + 
     2*a*r^3*sss*x - 2*a^4*m*r*w*x - 4*a^2*m*r^3*w*x + 16*a^5*r*w^2*x + 
     24*a^3*r^3*w^2*x + 14*a*r^5*w^2*x + (16*I)*a^4*m^2*x^2 - 
     (6*I)*a^2*r^2*x^2 + (2*I)*a^2*m^2*r^2*x^2 - (2*I)*r^4*x^2 - 
     (8*I)*a^4*sss*x^2 - I*r^4*sss*x^2 - (50*I)*a^5*m*w*x^2 + 
     (4*I)*a*m*r^4*w*x^2 + (52*I)*a^6*w^2*x^2 + (2*I)*a^4*r^2*w^2*x^2 - 
     (34*I)*a^2*r^4*w^2*x^2 - (2*I)*r^6*w^2*x^2 - 4*a^3*m^2*r*x^3 - 
     12*a*r^3*x^3 + 10*a^3*r*sss*x^3 + 2*a*r^3*sss*x^3 + 52*a^4*m*r*w*x^3 + 
     32*a^2*m*r^3*w*x^3 - 92*a^5*r*w^2*x^3 - 96*a^3*r^3*w^2*x^3 - 
     22*a*r^5*w^2*x^3 - (4*I)*a^4*m^2*x^4 + (12*I)*a^2*r^2*x^4 + 
     (2*I)*a^4*sss*x^4 + (16*I)*a^5*m*w*x^4 - (14*I)*a^6*w^2*x^4 + 
     (46*I)*a^4*r^2*w^2*x^4 + (42*I)*a^2*r^4*w^2*x^4 - 5*a^3*r*sss*x^5 - 
     22*a^4*m*r*w*x^5 + 74*a^5*r*w^2*x^5 + 56*a^3*r^3*w^2*x^5 - 
     (4*I)*a^5*m*w*x^6 - (10*I)*a^6*w^2*x^6 - (16*I)*a^4*r^2*w^2*x^6 - 
     6*a^5*r*w^2*x^7)*rp[r, x] + 2*m^2*(-6*a^3*m^2 - 8*a*r^2 + 6*a^3*sss + 
     4*a*r^2*sss + 24*a^4*m*w + 16*a^2*m*r^2*w - 36*a^5*w^2 - 
     48*a^3*r^2*w^2 - 12*a*r^4*w^2 + (6*I)*a^2*m^2*r*x + (6*I)*r^3*x - 
     (6*I)*a^2*r*sss*x - (3*I)*r^3*sss*x - (24*I)*a^3*m*r*w*x - 
     (14*I)*a*m*r^3*w*x + (36*I)*a^4*r*w^2*x + (36*I)*a^2*r^3*w^2*x + 
     (6*I)*r^5*w^2*x + 12*a^3*m^2*x^2 + 14*a*r^2*x^2 - 14*a^3*sss*x^2 - 
     7*a*r^2*sss*x^2 - 56*a^4*m*w*x^2 - 30*a^2*m*r^2*w*x^2 + 96*a^5*w^2*x^2 + 
     108*a^3*r^2*w^2*x^2 + 18*a*r^4*w^2*x^2 + (3*I)*a^2*r*sss*x^3 + 
     (10*I)*a^3*m*r*w*x^3 - (36*I)*a^4*r*w^2*x^3 - (24*I)*a^2*r^3*w^2*x^3 + 
     5*a^3*sss*x^4 + 18*a^4*m*w*x^4 - 60*a^5*w^2*x^4 - 48*a^3*r^2*w^2*x^4 + 
     (6*I)*a^4*r*w^2*x^5 + 6*a^5*w^2*x^6)*rn[r, x]*rp[r, x] - 
   (2*I)*m^3*(2*a^2*m^2 - 3*a^2*sss + 2*cM*r*sss - r^2*sss - 10*a^3*m*w - 
     4*a*m*r^2*w + 20*a^4*w^2 + 16*a^2*r^2*w^2 + 2*r^4*w^2 + 2*a^2*sss*x^2 + 
     6*a^3*m*w*x^2 - 24*a^4*w^2*x^2 - 12*a^2*r^2*w^2*x^2 + 6*a^4*w^2*x^4)*
    rn[r, x]^2*rp[r, x] + 2*cM*((-24*I)*a^3*r^2*w + 32*a^2*cM*m*r^2*w - 
     (8*I)*a*r^4*w + (6*I)*a^3*r^2*sss*w + (10*I)*a*r^4*sss*w + 
     (30*I)*a^4*m*r^2*w^2 + (38*I)*a^2*m*r^4*w^2 + (2*I)*m*r^6*w^2 + 
     26*a^4*r*w*x + 22*a^2*r^3*w*x - (16*I)*a*cM*m*r^3*w*x + 8*r^5*w*x - 
     7*a^4*r*sss*w*x - 3*a^2*r^3*sss*w*x - 2*r^5*sss*w*x + (8*I)*a^6*w^2*x + 
     (6*I)*a^4*r^2*w^2*x - 8*a^3*m*r^3*w^2*x - (2*I)*a^2*r^4*w^2*x + 
     4*a*m*r^5*w^2*x - (4*I)*r^6*w^2*x - (6*I)*a^4*m*x^2 + 
     (3*I)*a^4*m*sss*x^2 + (6*I)*a^5*w*x^2 + (26*I)*a^3*r^2*w*x^2 - 
     48*a^2*cM*m*r^2*w*x^2 - (24*I)*a*r^4*w*x^2 - (3*I)*a^5*sss*w*x^2 - 
     (5*I)*a^3*r^2*sss*w*x^2 - (18*I)*a^6*m*w^2*x^2 - 
     (52*I)*a^4*m*r^2*w^2*x^2 - (28*I)*a^2*m*r^4*w^2*x^2 - 30*a^4*r*w*x^3 + 
     32*a^2*cM*r^2*w*x^3 - 42*a^2*r^3*w*x^3 + 9*a^4*r*sss*w*x^3 + 
     7*a^2*r^3*sss*w*x^3 - (16*I)*a^6*w^2*x^3 - 32*a^5*m*r*w^2*x^3 - 
     (22*I)*a^4*r^2*w^2*x^3 + 16*a^3*m*r^3*w^2*x^3 - (10*I)*a^2*r^4*w^2*x^3 + 
     (10*I)*a^4*m*x^4 - (5*I)*a^4*m*sss*x^4 - (10*I)*a^5*w*x^4 - 
     (30*I)*a^3*r^2*w*x^4 + (5*I)*a^5*sss*w*x^4 + (11*I)*a^3*r^2*sss*w*x^4 + 
     (30*I)*a^6*m*w^2*x^4 + (36*I)*a^4*m*r^2*w^2*x^4 - 16*a^4*r*w*x^5 + 
     4*a^4*r*sss*w*x^5 + (4*I)*a^6*w^2*x^5 + 36*a^5*m*r*w^2*x^5 + 
     (4*I)*a^4*r^2*w^2*x^5 - (6*I)*a^6*m*w^2*x^6)*Y[x] + 
   4*((2*I)*cM^2*m*r^2*sss - 3*a*cM*m^2*r^2*sss + 6*a^4*m*r*w + 
     (6*I)*a*cM^2*m^2*r^2*w + 4*a^2*cM*m^3*r^2*w + 7*a^2*m*r^3*w + m*r^5*w + 
     6*a^2*cM*m*r^2*sss*w - 3*a^5*r*w^2 - 4*a^3*r^3*w^2 - 
     3*a*cM*m^2*r^4*w^2 - a*r^5*w^2 + (6*I)*a^3*cM*m*r*sss*w*x - 
     (5*I)*a*cM*m*r^3*sss*w*x - (6*I)*a^6*w^2*x - (5*I)*a^4*r^2*w^2*x - 
     (6*I)*a^2*cM*m^2*r^3*w^2*x + I*a^2*r^4*w^2*x - a^3*cM*m^2*sss*x^2 + 
     a^4*m*r*w*x^2 - a^2*m*r^3*w*x^2 + 2*a^4*cM*m*sss*w*x^2 - 
     5*a^2*cM*m*r^2*sss*w*x^2 + 6*a^5*cM*m^2*w^2*x^2 + a^5*r*w^2*x^2 - 
     a*r^5*w^2*x^2 - (11*I)*a^3*cM*m*r*sss*w*x^3 + (12*I)*a^6*w^2*x^3 - 
     (6*I)*a^4*cM*m^2*r*w^2*x^3 + (15*I)*a^4*r^2*w^2*x^3 + 
     (3*I)*a^2*r^4*w^2*x^3 - 2*a^4*m*r*w*x^4 - a^4*cM*m*sss*w*x^4 - 
     3*a^5*cM*m^2*w^2*x^4 - (2*I)*a^6*w^2*x^5 - (2*I)*a^4*r^2*w^2*x^5)*
    rn[r, x]*Y[x] + 2*((3*I)*a^2*m*r^2*sss + (8*I)*a^3*r^2*w + 
     (16*I)*a*cM^2*r^2*w + (20*I)*a^3*m^2*r^2*w - (4*I)*a^5*sss*w - 
     (6*I)*a^3*r^2*sss*w - (2*I)*a*r^4*sss*w + (8*I)*a^7*w^3 + 
     (12*I)*a^5*r^2*w^3 + (4*I)*a^3*r^4*w^3 + 6*a^3*m*r*x - 8*a^4*r*w*x - 
     12*a^2*r^3*w*x - 4*r^5*w*x + 2*a^2*r^3*sss*w*x + 2*r^5*sss*w*x - 
     10*a^6*r*w^3*x - 16*a^4*r^3*w^3*x - 10*a^2*r^5*w^3*x - 4*r^7*w^3*x + 
     (4*I)*a^2*m*r^2*sss*x^2 + (8*I)*a^3*r^2*w*x^2 + 
     (30*I)*a^3*m^2*r^2*w*x^2 + (16*I)*a*r^4*w*x^2 + (6*I)*a^5*sss*w*x^2 - 
     (6*I)*a*r^4*sss*w*x^2 - (10*I)*a^7*w^3*x^2 - (2*I)*a^5*r^2*w^3*x^2 + 
     (20*I)*a^3*r^4*w^3*x^2 + (12*I)*a*r^6*w^3*x^2 - 10*a^3*m*r*x^3 + 
     28*a^4*r*w*x^3 + 28*a^2*r^3*w*x^3 - 10*a^4*r*sss*w*x^3 - 
     10*a^2*r^3*sss*w*x^3 + 34*a^6*r*w^3*x^3 + 48*a^4*r^3*w^3*x^3 + 
     14*a^2*r^5*w^3*x^3 - (8*I)*a^5*w*x^4 - (8*I)*a^3*r^2*w*x^4 + 
     (2*I)*a^5*sss*w*x^4 + (2*I)*a^3*r^2*sss*w*x^4 - (8*I)*a^7*w^3*x^4 - 
     (12*I)*a^5*r^2*w^3*x^4 - (4*I)*a^3*r^4*w^3*x^4 - 12*a^6*r*w^3*x^5 - 
     12*a^4*r^3*w^3*x^5 + (6*I)*a^7*w^3*x^6 + (6*I)*a^5*r^2*w^3*x^6)*rp[r, x]*
    Y[x] + 2*(-6*a^3*m^2 - 12*a^4*m*sss*w - 15*a^2*m*r^2*sss*w - 
     m*r^4*sss*w + 6*a^5*sss*w^2 + 11*a^3*r^2*sss*w^2 + 5*a*r^4*sss*w^2 + 
     24*a^6*m*w^3 + 48*a^4*m*r^2*w^3 + 24*a^2*m*r^4*w^3 + 2*m*r^6*w^3 + 
     (6*I)*a^2*m^2*r*x + (12*I)*a^3*m*r*sss*w*x + (10*I)*a*m*r^3*sss*w*x - 
     (6*I)*a^4*r*sss*w^2*x - (8*I)*a^2*r^3*sss*w^2*x - (2*I)*r^5*sss*w^2*x - 
     (24*I)*a^5*m*r*w^3*x - (30*I)*a^3*m*r^3*w^3*x - (8*I)*a*m*r^5*w^3*x + 
     10*a^3*m^2*x^2 + 21*a^4*m*sss*w*x^2 + 23*a^2*m*r^2*sss*w*x^2 - 
     13*a^5*sss*w^2*x^2 - 20*a^3*r^2*sss*w^2*x^2 - 7*a*r^4*sss*w^2*x^2 - 
     48*a^6*m*w^3*x^2 - 78*a^4*m*r^2*w^3*x^2 - 26*a^2*m*r^4*w^3*x^2 - 
     (2*I)*a^3*m*r*sss*w*x^3 + (4*I)*a^4*r*sss*w^2*x^3 + 
     (4*I)*a^2*r^3*sss*w^2*x^3 + (18*I)*a^5*m*r*w^3*x^3 + 
     (14*I)*a^3*m*r^3*w^3*x^3 + 5*a^5*sss*w^2*x^4 + 5*a^3*r^2*sss*w^2*x^4 + 
     18*a^6*m*w^3*x^4 + 20*a^4*m*r^2*w^3*x^4 - (2*I)*a^5*m*r*w^3*x^5)*
    rn[r, x]*rp[r, x]*Y[x] + (2*I)*m*w*(-9*a^3*m*sss + 6*a*cM*m*r*sss - 
     7*a*m*r^2*sss + 9*a^4*sss*w + 11*a^2*r^2*sss*w + 2*r^4*sss*w + 
     20*a^5*m*w^2 + 24*a^3*m*r^2*w^2 + 6*a*m*r^4*w^2 + 2*a^3*m*sss*x^2 - 
     7*a^4*sss*w*x^2 - 7*a^2*r^2*sss*w*x^2 - 16*a^5*m*w^2*x^2 - 
     12*a^3*m*r^2*w^2*x^2 + 2*a^5*m*w^2*x^4)*rn[r, x]^2*rp[r, x]*Y[x] + 
   4*cM*r*sss*(-2*a + I*r*x + 3*a*x^2)*X[r]*Y[x] + 
   I*(-2 + sss)*sss*x*(-3*a^2 + 2*r^2 + 5*a^2*x^2)*rn[r, x]*X[r]*Y[x] - 
   (2*I)*m*sss^2*rn[r, x]^2*rp[r, x]*X[r]*Y[x] - 
   4*a*cM*r*w^2*(-4*a^4 + 8*a^2*cM*r - 10*a^2*r^2 - 2*r^4 + (5*I)*a^4*r*w + 
     (8*I)*a^2*r^3*w + I*r^5*w - (2*I)*a*cM*r^2*x - 5*a^3*r^2*w*x - 
     a*r^4*w*x - a^4*x^2 - 10*a^2*cM*r*x^2 + 5*a^2*r^2*x^2 - 
     (7*I)*a^4*r*w*x^2 - (6*I)*a^2*r^3*w*x^2 - 7*a^5*w*x^3 + 
     3*a^3*r^2*w*x^3 + 4*a^4*x^4 + (3*I)*a^4*r*w*x^4 + 6*a^5*w*x^5)*Y[x]^2 + 
   4*a*cM*w*((-2*I)*cM*r^2*sss - (6*I)*a*cM*m*r^2*w - 6*a^2*m^2*r^2*w - 
     3*a^2*r^2*sss*w + 3*a*m*r^4*w^2 - (3*I)*a^3*r*sss*w*x + 
     (2*I)*a*r^3*sss*w*x + (6*I)*a^2*m*r^3*w^2*x - a^4*sss*w*x^2 + 
     2*a^2*r^2*sss*w*x^2 - 4*a^5*m*w^2*x^2 + (5*I)*a^3*r*sss*w*x^3 + 
     (6*I)*a^4*m*r*w^2*x^3 + a^5*m*w^2*x^4)*rn[r, x]*Y[x]^2 + 
   (16*I)*a^5*w*rp[r, x]*Y[x]^2 + 4*a*r*w^4*(-8*a^4*r - 6*a^2*r^3 - r^5 + 
     (3*I)*a^5*x + (4*I)*a^3*r^2*x + I*a*r^4*x + 8*a^4*r*x^2 + 
     4*a^2*r^3*x^2 - (2*I)*a^5*x^3 - (2*I)*a^3*r^2*x^3 - a^4*r*x^4)*rn[r, x]*
    rp[r, x]*Y[x]^2 + (2*I)*a*w^2*(-6*a*cM*m*r*sss - 3*a^4*sss*w - 
     5*a^2*r^2*sss*w - 2*r^4*sss*w - 10*a^5*m*w^2 - 16*a^3*m*r^2*w^2 - 
     6*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 - 
   4*a*r*(-2 + sss)*sss*rn[r, x]*X[r]*Y[x]^2 + (2*I)*a*sss^2*w*rn[r, x]^2*
    rp[r, x]*X[r]*Y[x]^2 + (12*I)*a^7*cM*w^3*x^2*Y[x]^3 + 
   4*a^3*cM*w^3*((2*I)*cM*r^2 + 4*a*m*r^2 - r^4*w - (2*I)*a*r^3*w*x + 
     a^4*w*x^2 - (2*I)*a^3*r*w*x^3)*rn[r, x]*Y[x]^3 + 
   4*a^7*w^4*(-3 + x^2)*rn[r, x]*rp[r, x]*Y[x]^3 + 
   (4*I)*a^3*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*
    rp[r, x]*Y[x]^3 - 4*a^5*cM*r^2*w^4*rn[r, x]*Y[x]^4, 
 D21[r, x] -> 4*cM*w*(-8*a^6*m*r + 40*a^4*cM*m*r^2 - (51*I)*a^5*m^2*r^2 - 
     110*a^4*m*r^3 - 48*a^2*cM^2*m*r^3 + (57*I)*a^3*cM*m^2*r^3 + 
     174*a^2*cM*m*r^4 - (67*I)*a^3*m^2*r^4 - 134*a^2*m*r^5 - 36*cM^2*m*r^5 - 
     (6*I)*a*cM*m^2*r^5 + 50*cM*m*r^6 + (4*I)*a*m^2*r^6 - 24*m*r^7 + 
     4*a^7*r*w - 20*a^5*cM*r^2*w + (51*I)*a^6*m*r^2*w + 83*a^5*r^3*w - 
     (57*I)*a^4*cM*m*r^3*w - 128*a^3*cM*r^4*w + (65*I)*a^4*m*r^4*w + 
     106*a^3*r^5*w + (12*I)*a^2*cM*m*r^5*w - 52*a*cM*r^6*w + 
     (11*I)*a^2*m*r^6*w + 27*a*r^7*w - (11*I)*cM*m*r^7*w + (9*I)*m*r^8*w - 
     (8*I)*a^7*m*x + (32*I)*a^5*cM*m*r*x + 48*a^6*m^2*r*x - 
     (30*I)*a^5*m*r^2*x - (32*I)*a^3*cM^2*m*r^2*x - 45*a^4*cM*m^2*r^2*x + 
     (48*I)*a^3*cM*m*r^3*x + 91*a^4*m^2*r^3*x - (18*I)*a^3*m*r^4*x - 
     (4*I)*a*cM^2*m*r^4*x - 40*a^2*cM*m^2*r^4*x + (8*I)*a*cM*m*r^5*x + 
     57*a^2*m^2*r^5*x - (4*I)*a*m*r^6*x + (4*I)*a^8*w*x - 
     (16*I)*a^6*cM*r*w*x - 48*a^7*m*r*w*x + (22*I)*a^6*r^2*w*x + 
     45*a^5*cM*m*r^2*w*x - (33*I)*a^4*cM*r^3*w*x - 128*a^5*m*r^3*w*x + 
     (27*I)*a^4*r^4*w*x + 80*a^3*cM*m*r^4*w*x - (18*I)*a^2*cM*r^5*w*x - 
     89*a^3*m*r^5*w*x - 23*a*cM*m*r^6*w*x + (11*I)*cM*r^7*w*x + 
     5*a*m*r^7*w*x - (9*I)*r^8*w*x + 16*a^8*r*w^2*x + 55*a^6*r^3*w^2*x + 
     32*a^4*r^5*w^2*x - 3*a^2*r^7*w^2*x + 4*r^9*w^2*x + 8*a^6*cM*m*x^2 - 
     (3*I)*a^7*m^2*x^2 - 99*a^6*m*r*x^2 - 16*a^4*cM^2*m*r*x^2 + 
     (9*I)*a^5*cM*m^2*r*x^2 + 114*a^4*cM*m*r^2*x^2 + (35*I)*a^5*m^2*r^2*x^2 - 
     90*a^4*m*r^3*x^2 + 12*a^2*cM^2*m*r^3*x^2 - (67*I)*a^3*cM*m^2*r^3*x^2 - 
     26*a^2*cM*m*r^4*x^2 + (70*I)*a^3*m^2*r^4*x^2 + 17*a^2*m*r^5*x^2 - 
     4*a^7*cM*w*x^2 + (3*I)*a^8*m*w*x^2 + 80*a^7*r*w*x^2 - 
     (9*I)*a^6*cM*m*r*w*x^2 - 85*a^5*cM*r^2*w*x^2 - (91*I)*a^6*m*r^2*w*x^2 - 
     2*a^5*r^3*w*x^2 + (134*I)*a^4*cM*m*r^3*w*x^2 + 118*a^3*cM*r^4*w*x^2 - 
     (132*I)*a^4*m*r^4*w*x^2 - 128*a^3*r^5*w*x^2 + (9*I)*a^2*cM*m*r^5*w*x^2 + 
     75*a*cM*r^6*w*x^2 - (16*I)*a^2*m*r^6*w*x^2 - 46*a*r^7*w*x^2 - 
     I*a^7*m*x^3 + 3*a^6*cM*m^2*x^3 + (6*I)*a^5*cM*m*r*x^3 + a^6*m^2*r*x^3 + 
     (10*I)*a^5*m*r^2*x^3 - (12*I)*a^3*cM^2*m*r^2*x^3 - 
     5*a^4*cM*m^2*r^2*x^3 + (10*I)*a^3*cM*m*r^3*x^3 + 21*a^4*m^2*r^3*x^3 + 
     (3*I)*a^3*m*r^4*x^3 + I*a^8*w*x^3 - 3*a^7*cM*m*w*x^3 - 
     (7*I)*a^6*cM*r*w*x^3 + 4*a^7*m*r*w*x^3 + (23*I)*a^6*r^2*w*x^3 + 
     10*a^5*cM*m*r^2*w*x^3 - (34*I)*a^4*cM*r^3*w*x^3 + 46*a^5*m*r^3*w*x^3 + 
     (27*I)*a^4*r^4*w*x^3 - 79*a^3*cM*m*r^4*w*x^3 - (3*I)*a^2*cM*r^5*w*x^3 + 
     70*a^3*m*r^5*w*x^3 + (5*I)*a^2*r^6*w*x^3 - 3*a^8*r*w^2*x^3 - 
     67*a^6*r^3*w^2*x^3 - 45*a^4*r^5*w^2*x^3 + 19*a^2*r^7*w^2*x^3 - 
     6*a^6*cM*m*x^4 + 40*a^6*m*r*x^4 + 8*a^4*cM^2*m*r*x^4 - 
     I*a^5*cM*m^2*r*x^4 - 42*a^4*cM*m*r^2*x^4 + (12*I)*a^5*m^2*r^2*x^4 + 
     40*a^4*m*r^3*x^4 + 5*a^7*cM*w*x^4 - 81*a^7*r*w*x^4 + 
     (2*I)*a^6*cM*m*r*w*x^4 + 94*a^5*cM*r^2*w*x^4 + (24*I)*a^6*m*r^2*w*x^4 - 
     82*a^5*r^3*w*x^4 - (50*I)*a^4*cM*m*r^3*w*x^4 + 9*a^3*cM*r^4*w*x^4 + 
     (32*I)*a^4*m*r^4*w*x^4 - a^3*r^5*w*x^4 - a^6*cM*m^2*x^5 + 
     6*a^6*m^2*r*x^5 - (7*I)*a^8*w*x^5 + 2*a^7*cM*m*w*x^5 + 
     (28*I)*a^6*cM*r*w*x^5 + 15*a^7*m*r*w*x^5 - (26*I)*a^6*r^2*w*x^5 - 
     32*a^5*cM*m*r^2*w*x^5 + (40*I)*a^4*cM*r^3*w*x^5 + 29*a^5*m*r^3*w*x^5 - 
     (19*I)*a^4*r^4*w*x^5 - 21*a^8*r*w^2*x^5 + 16*a^6*r^3*w^2*x^5 + 
     37*a^4*r^5*w^2*x^5 - I*a^8*m*w*x^6 + 12*a^7*r*w*x^6 + 
     (2*I)*a^6*cM*m*r*w*x^6 - 12*a^5*cM*r^2*w*x^6 - (3*I)*a^6*m*r^2*w*x^6 + 
     12*a^5*r^3*w*x^6 + 12*a^8*r*w^2*x^7 + 12*a^6*r^3*w^2*x^7) + 
   4*w*(18*a^6*m*r + 44*a^4*m*r^3 + 30*a^2*m*r^5 + 4*m*r^7 - 15*a^7*r*w - 
     35*a^5*r^3*w - 25*a^3*r^5*w - 5*a*r^7*w + (21*I)*a^7*m*x + 
     (48*I)*a^5*m*r^2*x + (31*I)*a^3*m*r^4*x + (4*I)*a*m*r^6*x - 
     (18*I)*a^8*w*x - (42*I)*a^6*r^2*w*x - (2*I)*a^2*r^6*w*x + 
     (2*I)*r^8*w*x - 4*a^6*m*r*x^2 - 12*a^4*m*r^3*x^2 - 8*a^2*m*r^5*x^2 + 
     23*a^7*r*w*x^2 + 53*a^5*r^3*w*x^2 + 37*a^3*r^5*w*x^2 + 7*a*r^7*w*x^2 - 
     (9*I)*a^7*m*x^3 - (20*I)*a^5*m*r^2*x^3 - (11*I)*a^3*m*r^4*x^3 + 
     (19*I)*a^8*w*x^3 + (44*I)*a^6*r^2*w*x^3 + (6*I)*a^2*r^6*w*x^3 - 
     6*a^7*r*w*x^4 - 12*a^5*r^3*w*x^4 - 6*a^3*r^5*w*x^4 - (3*I)*a^8*w*x^5 - 
     (6*I)*a^6*r^2*w*x^5)*rn[r, x] + 4*(4*a^5*cM*m^2 - (4*I)*a^6*m^3 - 
     20*a^3*cM^2*m^2*r + (17*I)*a^4*cM*m^3*r + 27*a^3*cM*m^2*r^2 + 
     24*a*cM^3*m^2*r^2 - (10*I)*a^4*m^3*r^2 - (19*I)*a^2*cM^2*m^3*r^2 - 
     46*a*cM^2*m^2*r^3 + (23*I)*a^2*cM*m^3*r^3 + 29*a*cM*m^2*r^4 - 
     (7*I)*a^2*m^3*r^4 + (12*I)*a^7*m^2*w + (31*I)*a^5*m^2*r^2*w + 
     (20*I)*a^3*m^2*r^4*w - (12*I)*a^8*m*w^2 - (32*I)*a^6*m*r^2*w^2 - 
     (26*I)*a^4*m*r^4*w^2 - (8*I)*a^2*m*r^6*w^2 - (2*I)*m*r^8*w^2 + 
     (4*I)*a^9*w^3 + (11*I)*a^7*r^2*w^3 + (13*I)*a^5*r^4*w^3 + 
     (9*I)*a^3*r^6*w^3 + (3*I)*a*r^8*w^3 + (4*I)*a^4*cM^2*m^2*x + 
     a^5*cM*m^3*x - (19*I)*a^4*cM*m^2*r*x - (8*I)*a^2*cM^3*m^2*r*x - 
     4*a^3*cM^2*m^3*r*x + (31*I)*a^2*cM^2*m^2*r^2*x + 5*a^3*cM*m^3*r^2*x - 
     (29*I)*a^2*cM*m^2*r^3*x - 2*a^3*m^3*r^3*x - 7*a^6*m^2*r*w*x - 
     23*a^4*m^2*r^3*w*x - 18*a^2*m^2*r^5*w*x + 14*a^7*m*r*w^2*x + 
     38*a^5*m*r^3*w^2*x + 25*a^3*m*r^5*w^2*x + a*m*r^7*w^2*x - 
     7*a^8*r*w^3*x - 13*a^6*r^3*w^3*x - 7*a^4*r^5*w^3*x - 3*a^2*r^7*w^3*x - 
     2*r^9*w^3*x - (2*I)*a^6*m^3*x^2 + I*a^4*cM^2*m^3*x^2 + 
     2*a^3*cM^2*m^2*r*x^2 + (2*I)*a^4*cM*m^3*r*x^2 - 8*a^3*cM*m^2*r^2*x^2 - 
     I*a^4*m^3*r^2*x^2 + (2*I)*a^7*m^2*w*x^2 + (2*I)*a^5*m^2*r^2*w*x^2 + 
     (2*I)*a^8*m*w^2*x^2 + (7*I)*a^6*m*r^2*w^2*x^2 + 
     (10*I)*a^4*m*r^4*w^2*x^2 + (5*I)*a^2*m*r^6*w^2*x^2 - (2*I)*a^9*w^3*x^2 - 
     (8*I)*a^7*r^2*w^3*x^2 - (11*I)*a^5*r^4*w^3*x^2 - (6*I)*a^3*r^6*w^3*x^2 - 
     I*a*r^8*w^3*x^2 - I*a^4*cM^2*m^2*x^3 + (4*I)*a^4*cM*m^2*r*x^3 - 
     7*a^6*m^2*r*w*x^3 - 9*a^4*m^2*r^3*w*x^3 - 2*a^7*m*r*w^2*x^3 - 
     12*a^5*m*r^3*w^2*x^3 - 10*a^3*m*r^5*w^2*x^3 + 9*a^8*r*w^3*x^3 + 
     13*a^6*r^3*w^3*x^3 - a^4*r^5*w^3*x^3 - 5*a^2*r^7*w^3*x^3 + 
     (2*I)*a^7*m^2*w*x^4 + (3*I)*a^5*m^2*r^2*w*x^4 + I*a^8*m*w^2*x^4 + 
     (8*I)*a^6*m*r^2*w^2*x^4 + (7*I)*a^4*m*r^4*w^2*x^4 - (3*I)*a^9*w^3*x^4 - 
     I*a^7*r^2*w^3*x^4 + (7*I)*a^5*r^4*w^3*x^4 + (5*I)*a^3*r^6*w^3*x^4 + 
     a^7*m*r*w^2*x^5 + a^5*m*r^3*w^2*x^5 - 4*a^8*r*w^3*x^5 - 
     8*a^6*r^3*w^3*x^5 - 4*a^4*r^5*w^3*x^5 + (3*I)*a^9*w^3*x^6 + 
     (6*I)*a^7*r^2*w^3*x^6 + (3*I)*a^5*r^4*w^3*x^6)*rp[r, x] - 
   4*(3*a^5*m^2 + 9*a^3*m^2*r^2 + 6*a*m^2*r^4 + 3*a^9*w^4 + 11*a^7*r^2*w^4 + 
     15*a^5*r^4*w^4 + 9*a^3*r^6*w^4 + 2*a*r^8*w^4 - I*a^4*m^2*r*x - 
     (2*I)*a^2*m^2*r^3*x + (4*I)*a^5*m^3*r*w*x + (4*I)*a^3*m^3*r^3*w*x - 
     (6*I)*a^6*m^2*r*w^2*x - (12*I)*a^4*m^2*r^3*w^2*x - 
     (6*I)*a^2*m^2*r^5*w^2*x + (4*I)*a^7*m*r*w^3*x + (12*I)*a^5*m*r^3*w^3*x + 
     (12*I)*a^3*m*r^5*w^3*x + (4*I)*a*m*r^7*w^3*x - I*a^8*r*w^4*x - 
     (4*I)*a^6*r^3*w^4*x - (6*I)*a^4*r^5*w^4*x - (4*I)*a^2*r^7*w^4*x - 
     I*r^9*w^4*x - a^5*m^2*x^2 - 2*a^3*m^2*r^2*x^2 + 8*a^6*m^3*w*x^2 - 
     8*a^4*cM*m^3*r*w*x^2 + 8*a^4*m^3*r^2*w*x^2 - 18*a^7*m^2*w^2*x^2 + 
     24*a^5*cM*m^2*r*w^2*x^2 - 34*a^5*m^2*r^2*w^2*x^2 + 
     20*a^3*cM*m^2*r^3*w^2*x^2 - 16*a^3*m^2*r^4*w^2*x^2 + 16*a^8*m*w^3*x^2 - 
     24*a^6*cM*m*r*w^3*x^2 + 44*a^6*m*r^2*w^3*x^2 - 40*a^4*cM*m*r^3*w^3*x^2 + 
     40*a^4*m*r^4*w^3*x^2 - 16*a^2*cM*m*r^5*w^3*x^2 + 12*a^2*m*r^6*w^3*x^2 - 
     5*a^9*w^4*x^2 - 18*a^7*r^2*w^4*x^2 - 24*a^5*r^4*w^4*x^2 - 
     14*a^3*r^6*w^4*x^2 - 3*a*r^8*w^4*x^2 + a^9*w^4*x^4 + 3*a^7*r^2*w^4*x^4 + 
     3*a^5*r^4*w^4*x^4 + a^3*r^6*w^4*x^4)*rn[r, x]*rp[r, x] + 
   (4*I)*m*(-(a^4*m^4) + 5*a^5*m^3*w + 4*a^3*m^3*r^2*w - 10*a^6*m^2*w^2 - 
     16*a^4*m^2*r^2*w^2 - 6*a^2*m^2*r^4*w^2 + 10*a^7*m*w^3 + 
     24*a^5*m*r^2*w^3 + 18*a^3*m*r^4*w^3 + 4*a*m*r^6*w^3 - 5*a^8*w^4 - 
     16*a^6*r^2*w^4 - 18*a^4*r^4*w^4 - 8*a^2*r^6*w^4 - r^8*w^4 + a^4*m^3*x - 
     a^5*m^3*w*x^2 + 4*a^6*m^2*w^2*x^2 + 4*a^4*m^2*r^2*w^2*x^2 - 
     6*a^7*m*w^3*x^2 - 12*a^5*m*r^2*w^3*x^2 - 6*a^3*m*r^4*w^3*x^2 + 
     4*a^8*w^4*x^2 + 12*a^6*r^2*w^4*x^2 + 12*a^4*r^4*w^4*x^2 + 
     4*a^2*r^6*w^4*x^2)*rn[r, x]^2*rp[r, x] + 
   2*cM*((-12*I)*a^2*m*r^2*sss + (8*I)*cM*m*r^3*sss - (8*I)*m*r^4*sss - 
     (24*I)*a^3*r^2*w + (16*I)*a*cM*r^3*w - (16*I)*a*r^4*w + 
     9*a^3*m*r*sss*x + 8*a*m*r^3*sss*x + 24*a^4*r*w*x - 24*a^2*cM*r^2*w*x + 
     68*a^2*r^3*w*x - 36*cM*r^4*w*x + 32*r^5*w*x - 9*a^4*r*sss*w*x - 
     11*a^2*r^3*sss*w*x - 8*r^5*sss*w*x + (3*I)*a^4*m*sss*x^2 - 
     (8*I)*a^2*cM*m*r*sss*x^2 + (10*I)*a^2*m*r^2*sss*x^2 + (24*I)*a^5*w*x^2 - 
     (48*I)*a^3*cM*r*w*x^2 + (60*I)*a^3*r^2*w*x^2 - (20*I)*a*cM*r^3*w*x^2 + 
     (16*I)*a*r^4*w*x^2 + a^3*m*r*sss*x^3 - 8*a^4*cM*w*x^3 + 16*a^4*r*w*x^3 - 
     12*a^2*cM*r^2*w*x^3 + 4*a^2*r^3*w*x^3 + 5*a^4*r*sss*w*x^3 - 
     5*a^2*r^3*sss*w*x^3 + I*a^4*m*sss*x^4 + (4*I)*a^3*cM*r*w*x^4 - 
     (12*I)*a^3*r^2*w*x^4 - 4*a^4*r*sss*w*x^5)*X[r] + 
   4*cM*m*r*sss*(-6*a*m*r + 12*a^2*r*w + 4*r^3*w - (7*I)*a^2*m*x + 
     (14*I)*a^3*w*x + (4*I)*a*r^2*w*x - 8*a^2*r*w*x^2 - (10*I)*a^3*w*x^3)*
    rn[r, x]*X[r] + 2*((4*I)*a^4*m*sss + (6*I)*a^2*m*r^2*sss + 
     (2*I)*m*r^4*sss + (8*I)*a^5*w + (12*I)*a^3*r^2*w + (4*I)*a*r^4*w - 
     (4*I)*a^5*sss*w - (8*I)*a^3*r^2*sss*w - (4*I)*a*r^4*sss*w - 
     8*a^3*cM*m*x + 6*a^3*m*r*x + 24*a*cM^2*m*r*x - 34*a*cM*m*r^2*x + 
     12*a*m*r^3*x - 3*a^3*m*r*sss*x - 2*a*m*r^3*sss*x - 12*a^4*r*w*x - 
     20*a^2*r^3*w*x - 8*r^5*w*x + 2*a^4*r*sss*w*x + 6*a^2*r^3*sss*w*x + 
     4*r^5*sss*w*x + (2*I)*a^4*m*x^2 - (8*I)*a^2*cM^2*m*x^2 + 
     (8*I)*a^2*cM*m*r*x^2 - (2*I)*a^2*m*r^2*x^2 + I*a^4*m*sss*x^2 - 
     I*a^2*m*r^2*sss*x^2 + (4*I)*a^3*r^2*w*x^2 + (4*I)*a*r^4*w*x^2 + 
     (2*I)*a^5*sss*w*x^2 + (2*I)*a^3*r^2*sss*w*x^2 - 2*a^3*cM*m*x^3 + 
     2*a^3*m*r*x^3 - a^3*m*r*sss*x^3 + 4*a^4*r*w*x^3 + 4*a^2*r^3*w*x^3 + 
     2*a^4*r*sss*w*x^3 + 2*a^2*r^3*sss*w*x^3 - (2*I)*a^5*sss*w*x^4 - 
     (2*I)*a^3*r^2*sss*w*x^4)*rp[r, x]*X[r] + 
   2*(-6*a^3*m^4 + 6*a^3*m^2*sss + 6*a*m^2*r^2*sss + 24*a^4*m^3*w + 
     16*a^2*m^3*r^2*w - 12*a^4*m*sss*w - 16*a^2*m*r^2*sss*w - 4*m*r^4*sss*w - 
     36*a^5*m^2*w^2 - 48*a^3*m^2*r^2*w^2 - 14*a*m^2*r^4*w^2 + 6*a^5*sss*w^2 + 
     10*a^3*r^2*sss*w^2 + 4*a*r^4*sss*w^2 + 24*a^6*m*w^3 + 48*a^4*m*r^2*w^3 + 
     28*a^2*m*r^4*w^3 + 4*m*r^6*w^3 - (2*I)*a^2*m^2*r*sss*x + 
     (6*I)*a^3*m*r*sss*w*x + (6*I)*a*m*r^3*sss*w*x - (4*I)*a^4*r*sss*w^2*x - 
     (7*I)*a^2*r^3*sss*w^2*x - (3*I)*r^5*sss*w^2*x - 2*a^3*m^2*sss*x^2 + 
     14*a^4*m*sss*w*x^2 + 14*a^2*m*r^2*sss*w*x^2 - 12*a^5*sss*w^2*x^2 - 
     19*a^3*r^2*sss*w^2*x^2 - 7*a*r^4*sss*w^2*x^2 + I*a^4*r*sss*w^2*x^3 + 
     I*a^2*r^3*sss*w^2*x^3 - 2*a^5*m^2*w^2*x^4 + 3*a^5*sss*w^2*x^4 + 
     3*a^3*r^2*sss*w^2*x^4 + 4*a^6*m*w^3*x^4 + 4*a^4*m*r^2*w^3*x^4)*rn[r, x]*
    rp[r, x]*X[r] - (6*I)*m*sss*(-(a^2*m^2) + 3*a^3*m*w + 2*a*m*r^2*w - 
     3*a^4*w^2 - 4*a^2*r^2*w^2 - r^4*w^2 - a^3*m*w*x^2 + 2*a^4*w^2*x^2 + 
     2*a^2*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]*X[r] - 
   (8*I)*cM*(a - r)*(a + r)*sss*x*X[r]^2 + I*(-2 + sss)*sss*x*
    (a^2 + 2*r^2 + a^2*x^2)*rn[r, x]*X[r]^2 - (2*I)*m*sss^2*rn[r, x]^2*
    rp[r, x]*X[r]^2 + 4*a*cM*w^2*(24*a^2*cM^2*r^3 + 36*cM^2*r^5 - 
     (17*I)*a^6*r^2*w + (19*I)*a^4*cM*r^3*w - (21*I)*a^4*r^4*w - 
     (6*I)*a^2*cM*r^5*w - (15*I)*a^2*r^6*w + (11*I)*cM*r^7*w - (11*I)*r^8*w + 
     (16*I)*a^3*cM^2*r^2*x + (4*I)*a*cM^2*r^4*x - 15*a^5*cM*r^2*w*x - 
     40*a^3*cM*r^4*w*x + 23*a*cM*r^6*w*x + 8*a^4*cM^2*r*x^2 + 
     12*a^2*cM^2*r^3*x^2 - I*a^8*w*x^2 + (3*I)*a^6*cM*r*w*x^2 + 
     (32*I)*a^6*r^2*w*x^2 - (48*I)*a^4*cM*r^3*w*x^2 + (41*I)*a^4*r^4*w*x^2 - 
     (15*I)*a^2*cM*r^5*w*x^2 + (8*I)*a^2*r^6*w*x^2 + 
     (28*I)*a^3*cM^2*r^2*x^3 + a^7*cM*w*x^3 - 20*a^5*cM*r^2*w*x^3 + 
     39*a^3*cM*r^4*w*x^3 - I*a^8*w*x^4 + (2*I)*a^6*cM*r*w*x^4 - 
     (4*I)*a^6*r^2*w*x^4 + (2*I)*a^4*cM*r^3*w*x^4 - (3*I)*a^4*r^4*w*x^4 + 
     12*a^5*cM*r^2*w*x^5)*Y[x] + (4*I)*a^4*r^4*w^2*x*(-28 + 3*x^2)*rn[r, x]*
    Y[x] - 8*a*cM*r*(a^2 + r^2)^2*w^4*(-3*a^2 - 2*r^2 + a^2*x^2)*rn[r, x]*
    rp[r, x]*Y[x] + (4*I)*a*(a^2 + r^2)^4*w^5*rn[r, x]^2*rp[r, x]*Y[x] - 
   (2*I)*a*cM*sss*w*(-12*a^2*r^2 + 8*cM*r^3 - 12*r^4 + 3*a^4*x^2 - 
     8*a^2*cM*r*x^2 + 5*a^2*r^2*x^2)*X[r]*Y[x] + 
   4*a*cM*r*sss*w^2*(-6*a^2*r - 4*r^3 - (7*I)*a^3*x - (4*I)*a*r^2*x + 
     2*a^2*r*x^2 + (3*I)*a^3*x^3)*rn[r, x]*X[r]*Y[x] - 
   (6*I)*a*(a^2 + r^2)^2*sss*w^3*rn[r, x]^2*rp[r, x]*X[r]*Y[x] + 
   (2*I)*a*sss^2*w*rn[r, x]^2*rp[r, x]*X[r]^2*Y[x], 
 D22[r, x] -> 4*cM*m*w*(9*a^4*r^3 + a^2*r^5 - r^7 - (33*I)*a^5*r^2*x - 
     (35*I)*a^3*r^4*x - (5*I)*a*r^6*x - 21*a^6*r*x^2 - 87*a^4*r^3*x^2 - 
     45*a^2*r^5*x^2 - r^7*x^2 + (13*I)*a^7*x^3 + (135*I)*a^5*r^2*x^3 + 
     (119*I)*a^3*r^4*x^3 + (15*I)*a*r^6*x^3 + 66*a^6*r*x^4 + 
     132*a^4*r^3*x^4 + 50*a^2*r^5*x^4 - (32*I)*a^7*x^5 - 
     (126*I)*a^5*r^2*x^5 - (66*I)*a^3*r^4*x^5 - 42*a^6*r*x^6 - 
     36*a^4*r^3*x^6 + (16*I)*a^7*x^7 + (30*I)*a^5*r^2*x^7 + 7*a^6*r*x^8 + 
     I*a^7*x^9) - 4*cM*m*(-4*a^3*cM*m*r + (4*I)*a^4*m^2*r - I*a^2*cM*r^2 + 
     I*a^2*r^3 + I*a^2*m^2*r^3 - (12*I)*a^5*m*r*w - (12*I)*a^3*m*r^3*w - 
     (5*I)*a*m*r^5*w + 2*a^3*cM*r*x - 2*a^3*r^2*x + 13*a^3*m^2*r^2*x - 
     2*a*cM*r^3*x + 2*a*r^4*x + 2*a*m^2*r^4*x - 12*a^6*m*w*x - 
     42*a^4*m*r^2*w*x - 29*a^2*m*r^4*w*x - 3*m*r^6*w*x + (3*I)*a^4*r*x^2 + 
     6*a^3*cM*m*r*x^2 - (7*I)*a^4*m^2*r*x^2 - (8*I)*a^2*cM*r^2*x^2 + 
     (8*I)*a^2*r^3*x^2 + 6*a*cM*m*r^3*x^2 - (7*I)*a^2*m^2*r^3*x^2 + 
     (30*I)*a^5*m*r*w*x^2 + (30*I)*a^3*m*r^3*w*x^2 + (17*I)*a*m*r^5*w*x^2 - 
     2*a^3*cM*r*x^3 + 2*a^3*r^2*x^3 - 11*a^3*m^2*r^2*x^3 - 2*a*cM*r^3*x^3 + 
     2*a*r^4*x^3 + 36*a^6*m*w*x^3 + 60*a^4*m*r^2*w*x^3 + 26*a^2*m*r^4*w*x^3 - 
     (8*I)*a^4*r*x^4 + 4*a^3*cM*m*r*x^4 - (3*I)*a^4*m^2*r*x^4 + 
     (9*I)*a^2*cM*r^2*x^4 - (9*I)*a^2*r^3*x^4 - (13*I)*a^5*m*r*w*x^4 + 
     (6*I)*a^3*m*r^3*w*x^4 - 4*a^3*cM*r*x^5 + 4*a^3*r^2*x^5 - 
     31*a^6*m*w*x^5 - 15*a^4*m*r^2*w*x^5 + (5*I)*a^4*r*x^6 + 
     (7*I)*a^5*m*r*w*x^6 + 10*a^6*m*w*x^7)*rn[r, x] + 
   4*cM*m^2*(-3*a^3*r + I*a^2*cM*m*r + a^3*m^2*r - 4*a^4*m*r*w - 
     2*a^2*m*r^3*w - m*r^5*w + (9*I)*a^2*r^2*x + 2*a*cM*m*r^2*x - 
     (2*I)*a^2*m^2*r^2*x + (4*I)*a^5*m*w*x + (8*I)*a^3*m*r^2*w*x + 
     (3*I)*a*m*r^4*w*x + 5*a^3*r*x^2 + I*a^2*cM*m*r*x^2 + a^3*m^2*r*x^2 + 
     6*a*r^3*x^2 - 2*a^2*m*r^3*w*x^2 - (7*I)*a^2*r^2*x^3 - 
     (6*I)*a^5*m*w*x^3 - (4*I)*a^3*m*r^2*w*x^3 + 2*a^3*r*x^4 + 
     a^4*m*r*w*x^4 + (3*I)*a^5*m*w*x^5)*rn[r, x]^2 - 
   (4*I)*a*m*w*x*(-3*a^2 + 3*r^2 + 5*a^2*x^2 - r^2*x^2)*rn[r, x]^3*
    rp[r, x]^2 - 4*m*w^2*((5*I)*a^2*r + a^3*x + 9*a*r^2*x - (4*I)*a^2*r*x^2 - 
     (2*I)*r^3*x^2 + a^3*x^3 - 7*a*r^2*x^3 - (3*I)*a^2*r*x^4)*rn[r, x]^4*
    rp[r, x]^2 + 4*m^2*w*(-4*a^2*m + 8*a^3*w + 5*a*r^2*w + (2*I)*a*m*r*x - 
     (3*I)*a^2*r*w*x - (3*I)*r^3*w*x + 6*a^2*m*x^2 - 14*a^3*w*x^2 - 
     8*a*r^2*w*x^2 + 3*a^3*w*x^4)*rn[r, x]^3*rp[r, x]^3 - 
   (4*I)*m^2*w*(a*m^2 - 3*a^2*m*w - m*r^2*w - a*x^2 + 2*a^2*m*w*x^2)*
    rn[r, x]^4*rp[r, x]^3 - 2*cM*((9*I)*a^2*cM*m*r^3*sss + 
     16*a^4*cM*m*r^2*w + (18*I)*a^3*cM*r^3*w + 20*a^2*cM*m*r^4*w + 
     (6*I)*a*cM*r^5*w + 12*a^5*r^3*w^2 - 36*a^3*r^5*w^2 - 28*a*r^7*w^2 - 
     (8*I)*a^4*cM*r*sss*x + (11*I)*a^4*r^2*sss*x + 5*a^3*cM*m*r^2*sss*x - 
     (14*I)*a^2*cM*r^3*sss*x + (11*I)*a^2*r^4*sss*x + 10*a*cM*m*r^4*sss*x - 
     (32*I)*a^5*cM*m*r*w*x + 10*a^4*cM*r^2*w*x - (66*I)*a^3*cM*m*r^3*w*x + 
     14*a^2*cM*r^4*w*x - (18*I)*a*cM*m*r^5*w*x - (48*I)*a^6*r^2*w^2*x + 
     (44*I)*a^4*r^4*w^2*x + (60*I)*a^2*r^6*w^2*x + (12*I)*r^8*w^2*x - 
     a^5*r*sss*x^2 - (13*I)*a^4*cM*m*r*sss*x^2 - 2*a^3*cM*r^2*sss*x^2 + 
     4*a^3*r^3*sss*x^2 - (19*I)*a^2*cM*m*r^3*sss*x^2 - 6*a*cM*r^4*sss*x^2 + 
     5*a*r^5*sss*x^2 - 16*a^6*cM*m*w*x^2 - (2*I)*a^5*cM*r*w*x^2 - 
     66*a^4*cM*m*r^2*w*x^2 - (4*I)*a^3*cM*r^3*w*x^2 - 78*a^2*cM*m*r^4*w*x^2 + 
     (6*I)*a*cM*r^5*w*x^2 - 24*a^7*r*w^2*x^2 - 16*a^5*r^3*w^2*x^2 + 
     84*a^3*r^5*w^2*x^2 + 48*a*r^7*w^2*x^2 - (3*I)*a^6*sss*x^3 + 
     (18*I)*a^4*cM*r*sss*x^3 - (20*I)*a^4*r^2*sss*x^3 - 
     7*a^3*cM*m*r^2*sss*x^3 + (22*I)*a^2*cM*r^3*sss*x^3 - 
     (17*I)*a^2*r^4*sss*x^3 + 6*a^6*cM*w*x^3 + (82*I)*a^5*cM*m*r*w*x^3 + 
     12*a^4*cM*r^2*w*x^3 + (118*I)*a^3*cM*m*r^3*w*x^3 + 30*a^2*cM*r^4*w*x^3 + 
     (164*I)*a^6*r^2*w^2*x^3 - (20*I)*a^4*r^4*w^2*x^3 - 
     (48*I)*a^2*r^6*w^2*x^3 + (15*I)*a^4*cM*m*r*sss*x^4 + 30*a^6*cM*m*w*x^4 - 
     (18*I)*a^5*cM*r*w*x^4 + 70*a^4*cM*m*r^2*w*x^4 - 
     (54*I)*a^3*cM*r^3*w*x^4 + 84*a^7*r*w^2*x^4 + 52*a^5*r^3*w^2*x^4 - 
     12*a^3*r^5*w^2*x^4 - 10*a^6*cM*w*x^5 - (52*I)*a^5*cM*m*r*w*x^5 - 
     30*a^4*cM*r^2*w*x^5 - (176*I)*a^6*r^2*w^2*x^5 - (36*I)*a^4*r^4*w^2*x^5 - 
     8*a^6*cM*m*w*x^6 + (16*I)*a^5*cM*r*w*x^6 - 80*a^7*r*w^2*x^6 - 
     36*a^5*r^3*w^2*x^6 + (48*I)*a^6*r^2*w^2*x^7 + 16*a^7*r*w^2*x^8)*Y[x] + 
   2*cM*((4*I)*a^4*m*r*sss + (5*I)*a^2*m*r^3*sss + 2*a*cM*m^2*r^3*sss + 
     (8*I)*a^5*r*w - (6*I)*a^3*cM*m^2*r^2*w - (6*I)*a*cM*m^2*r^4*w + 
     (4*I)*a*r^5*w - (4*I)*a^5*r*sss*w - (6*I)*a^3*r^3*sss*w - 
     (2*I)*a*r^5*sss*w - (24*I)*a^6*m*r*w^2 - (42*I)*a^4*m*r^3*w^2 + 
     (4*I)*a^2*m*r^5*w^2 + (6*I)*m*r^7*w^2 - (8*I)*a^4*cM*m^2*x - 
     8*a^5*m^3*x - (22*I)*a^2*cM*m^2*r^2*x + 4*a^5*m*sss*x + 
     11*a^3*m*r^2*sss*x + 7*a*m*r^4*sss*x - 12*a^4*cM*m^2*r*w*x - 
     20*a^2*cM*m^2*r^3*w*x - 8*a^2*r^4*w*x - 24*a^7*m*w^2*x - 
     90*a^5*m*r^2*w^2*x - 64*a^3*m*r^4*w^2*x + 8*a*m*r^6*w^2*x + 
     (6*I)*a^4*cM*m*x^2 - (9*I)*a^4*m*r*sss*x^2 - 2*a^3*cM*m^2*r*sss*x^2 - 
     (9*I)*a^2*m*r^3*sss*x^2 + (6*I)*a^5*cM*m^2*w*x^2 - (12*I)*a^5*r*w*x^2 + 
     (10*I)*a^3*cM*m^2*r^2*w*x^2 + (12*I)*a*r^5*w*x^2 + 
     (6*I)*a^5*r*sss*w*x^2 + (12*I)*a^3*r^3*sss*w*x^2 + 
     (6*I)*a*r^5*sss*w*x^2 + (54*I)*a^6*m*r*w^2*x^2 + 
     (104*I)*a^4*m*r^3*w^2*x^2 + (6*I)*a^2*m*r^5*w^2*x^2 + 
     (14*I)*a^4*cM*m^2*x^3 + 14*a^5*m^3*x^3 - 7*a^5*m*sss*x^3 - 
     7*a^3*m*r^2*sss*x^3 + 8*a^4*cM*m^2*r*w*x^3 + 24*a^4*r^2*w*x^3 + 
     32*a^2*r^4*w*x^3 + 54*a^7*m*w^2*x^3 + 120*a^5*m*r^2*w^2*x^3 + 
     84*a^3*m*r^4*w^2*x^3 - (10*I)*a^4*cM*m*x^4 + I*a^4*m*r*sss*x^4 - 
     (4*I)*a^5*cM*m^2*w*x^4 - (12*I)*a^5*r*w*x^4 + (2*I)*a^5*r*sss*w*x^4 + 
     (2*I)*a^3*r^3*sss*w*x^4 - (20*I)*a^6*m*r*w^2*x^4 - 
     (60*I)*a^4*m*r^3*w^2*x^4 - 8*a^6*w*x^5 - 8*a^4*r^2*w*x^5 - 
     32*a^7*m*w^2*x^5 - 14*a^5*m*r^2*w^2*x^5 - (12*I)*a^6*m*r*w^2*x^6 + 
     6*a^7*m*w^2*x^7)*rn[r, x]*Y[x] + 2*cM*m*(-2*a^3*m*r*sss - a*m*r^3*sss + 
     4*a^4*r*sss*w + 4*a^2*r^3*sss*w + r^5*sss*w + 12*a^5*m*r*w^2 + 
     12*a^3*m*r^3*w^2 + 2*a*m*r^5*w^2 + (6*I)*a^4*m*x + 2*a^3*cM*m^2*x - 
     (2*I)*a^4*m^3*x + (2*I)*a^4*m*sss*x + (3*I)*a^2*m*r^2*sss*x - 
     (4*I)*a^5*sss*w*x - (8*I)*a^3*r^2*sss*w*x - (5*I)*a*r^4*sss*w*x - 
     (12*I)*a^6*m*w^2*x - (24*I)*a^4*m*r^2*w^2*x - (14*I)*a^2*m*r^4*w^2*x - 
     a^3*m*r*sss*x^2 + 2*a^2*r^3*sss*w*x^2 - (10*I)*a^4*m*x^3 - 
     I*a^4*m*sss*x^3 + (4*I)*a^5*sss*w*x^3 + (2*I)*a^3*r^2*sss*w*x^3 + 
     (12*I)*a^6*m*w^2*x^3 + (4*I)*a^4*m*r^2*w^2*x^3 + a^4*r*sss*w*x^4 - 
     2*a^5*m*r*w^2*x^4 - I*a^5*sss*w*x^5 - (6*I)*a^6*m*w^2*x^5)*rn[r, x]^2*
    Y[x] + 4*(a - I*r)*(a + I*r)*w^2*(-15*a^3*r - 3*a*r^3 - (9*I)*a^4*x + 
     (7*I)*a^2*r^2*x + (2*I)*r^4*x + 19*a^3*r*x^2 + 5*a*r^3*x^2 + 
     (17*I)*a^4*x^3 - I*a^2*r^2*x^3 - 2*a^3*r*x^4 - (4*I)*a^4*x^5)*rn[r, x]^3*
    Y[x] - 4*a^2*m*r*w*(-5 + x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   2*a*m*sss*w*(a - I*r*x)*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   4*m*w^3*(-4*a^4 + r^4 - I*a^3*r*x - (2*I)*a*r^3*x + 3*a^4*x^2 - 
     I*a^3*r*x^3)*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   (2*I)*m*w*(a*m*sss - a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 4*a*m*r^2*w^2 + 
     2*a^3*m*w^2*x^2)*rn[r, x]^4*rp[r, x]^3*Y[x] - 
   8*(a^2 + r^2)*w^3*x*rn[r, x]^5*rp[r, x]^3*Y[x] + 
   2*a*cM*sss*(-r^3 + a^2*r*x^4 - (5*I)*a^3*x^5)*X[r]*Y[x] - 
   2*a*cM^2*((-9*I)*a^2*r^3*sss*w - (3*I)*r^5*sss*w - 8*a^4*r^2*w^2 - 
     20*a^2*r^4*w^2 - 5*a^3*r^2*sss*w*x - 11*a*r^4*sss*w*x + 
     (16*I)*a^5*r*w^2*x + (44*I)*a^3*r^3*w^2*x + (13*I)*a^4*r*sss*w*x^2 + 
     (19*I)*a^2*r^3*sss*w*x^2 + 32*a^4*r^2*w^2*x^2 + 24*a^2*r^4*w^2*x^2 - 
     a^4*m*sss*x^3 + a^5*sss*w*x^3 + 7*a^3*r^2*sss*w*x^3 - 
     (48*I)*a^5*r*w^2*x^3 - (48*I)*a^3*r^3*w^2*x^3 - (12*I)*a^4*r*sss*w*x^4 - 
     20*a^4*r^2*w^2*x^4 + (28*I)*a^5*r*w^2*x^5)*Y[x]^2 + 
   4*a*cM*w*((6*I)*a^2*r^3 - 2*a*cM*m*r^3*sss + (3*I)*a^3*cM*m*r^2*w + 
     (6*I)*a*cM*m*r^4*w + (4*I)*a^6*r*w^2 + (10*I)*a^4*r^3*w^2 - 
     (7*I)*a^2*r^5*w^2 - (3*I)*r^7*w^2 + 4*a^5*x - 2*a^5*sss*x - 
     9*a^3*r^2*sss*x - 7*a*r^4*sss*x + 6*a^4*cM*m*r*w*x + 
     14*a^2*cM*m*r^3*w*x + 4*a^7*w^2*x + 16*a^5*r^2*w^2*x + 5*a^3*r^4*w^2*x - 
     a*r^6*w^2*x + (6*I)*a^2*r^3*x^2 + 2*a^3*cM*m*r*sss*x^2 - 
     (3*I)*a^5*cM*m*w*x^2 - (7*I)*a^3*cM*m*r^2*w*x^2 - (8*I)*a^6*r*w^2*x^2 - 
     (30*I)*a^4*r^3*w^2*x^2 + (2*I)*a^2*r^5*w^2*x^2 + 3*a^5*sss*x^3 + 
     3*a^3*r^2*sss*x^3 - 8*a^4*cM*m*r*w*x^3 - 6*a^7*w^2*x^3 - 
     24*a^5*r^2*w^2*x^3 - 6*a^3*r^4*w^2*x^3 + I*a^5*cM*m*w*x^4 + 
     I*a^6*r*w^2*x^4 + (19*I)*a^4*r^3*w^2*x^4 + 3*a^7*w^2*x^5 + 
     9*a^5*r^2*w^2*x^5 + (4*I)*a^6*r*w^2*x^6)*rn[r, x]*Y[x]^2 + 
   2*a*cM*w^2*(-2*a^4*r*sss + r^5*sss - 8*a^5*m*r*w + 2*a*m*r^5*w + 
     (2*I)*a^5*sss*x + (5*I)*a^3*r^2*sss*x + (3*I)*a*r^4*sss*x + 
     (8*I)*a^6*m*w*x + (16*I)*a^4*m*r^2*w*x + (10*I)*a^2*m*r^4*w*x - 
     a^4*r*sss*x^2 - I*a^5*sss*x^3 - I*a^3*r^2*sss*x^3 - (4*I)*a^6*m*w*x^3 + 
     2*a^4*r*sss*x^4 + 6*a^5*m*r*w*x^4 + (2*I)*a^6*m*w*x^5)*rn[r, x]^2*
    Y[x]^2 + 2*a*(a - I*r)*((-I)*a + r)*w^2*((-I)*sss + 12*r*w)*rn[r, x]^4*
    rp[r, x]^2*Y[x]^2 - 16*a^2*m*r^2*w^3*rn[r, x]^3*rp[r, x]^3*Y[x]^2 + 
   (4*I)*a^2*m*(a^2 + r^2)*w^4*rn[r, x]^4*rp[r, x]^3*Y[x]^2 - 
   4*a*(a^2 + r^2)*w^4*rn[r, x]^5*rp[r, x]^3*Y[x]^2 - 
   a*cM*sss^2*(-r + a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x]^2 - 
   (8*I)*a^7*cM*w^2*x^2*((-2*I)*cM + 5*a*x)*Y[x]^3 + 
   4*a^3*cM^2*w^2*(r^3*sss - I*a^2*r^2*w - (3*I)*r^4*w - 2*a^3*r*w*x - 
     6*a*r^3*w*x - a^2*r*sss*x^2 + I*a^4*w*x^2 + (3*I)*a^2*r^2*w*x^2 + 
     4*a^3*r*w*x^3)*rn[r, x]*Y[x]^3 - 6*a^3*cM*r^3*w^2*(sss + 4*a*m*w)*
    rn[r, x]^2*Y[x]^3 + 4*a^3*cM*w^4*(a^4 - r^4 - (2*I)*a*r^3*x - 
     (2*I)*a^3*r*x^3)*rn[r, x]^3*Y[x]^3 + 8*a^5*cM*r^2*w^4*rn[r, x]^3*Y[x]^4, 
 D23[r, x] -> 4*cM*m*(4*a^4*m*r - 16*a^2*cM*m*r^2 + (13*I)*a^3*m^2*r^2 + 
     20*a^2*m*r^3 + 16*cM^2*m*r^3 - (10*I)*a*cM*m^2*r^3 - 28*cM*m*r^4 + 
     (9*I)*a*m^2*r^4 + 16*m*r^5 - 8*a^5*r*w + 32*a^3*cM*r^2*w - 
     (39*I)*a^4*m*r^2*w - 50*a^3*r^3*w + (30*I)*a^2*cM*m*r^3*w + 
     64*a*cM*r^4*w - (33*I)*a^2*m*r^4*w - 40*a*r^5*w + (10*I)*cM*m*r^5*w - 
     (9*I)*m*r^6*w + (39*I)*a^5*r^2*w^2 + (39*I)*a^3*r^4*w^2 + 
     (10*I)*a*r^6*w^2 + (4*I)*a^5*m*x - (8*I)*a^3*cM*m*r*x - 8*a^4*m^2*r*x + 
     I*a^3*m*r^2*x - 2*a^2*cM*m^2*r^2*x + (6*I)*a*cM*m*r^3*x - 
     2*a^2*m^2*r^3*x - (5*I)*a*m*r^4*x - (8*I)*a^6*w*x + 
     (16*I)*a^4*cM*r*w*x + 24*a^5*m*r*w*x + (7*I)*a^4*r^2*w*x + 
     6*a^3*cM*m*r^2*w*x - (18*I)*a^2*cM*r^3*w*x + 32*a^3*m*r^3*w*x + 
     (32*I)*a^2*r^4*w*x - 14*a*cM*m*r^4*w*x - (10*I)*cM*r^5*w*x + 
     19*a*m*r^5*w*x + (9*I)*r^6*w*x - 24*a^6*r*w^2*x - 58*a^4*r^3*w^2*x - 
     35*a^2*r^5*w^2*x - r^7*w^2*x - (3*I)*a^5*m^2*x^2 + 6*a^4*m*r*x^2 + 
     (8*I)*a^3*cM*m^2*r*x^2 + 2*a^2*cM*m*r^2*x^2 - (11*I)*a^3*m^2*r^2*x^2 - 
     5*a^2*m*r^3*x^2 + (9*I)*a^6*m*w*x^2 - a^5*r*w*x^2 - 
     (24*I)*a^4*cM*m*r*w*x^2 - 42*a^3*cM*r^2*w*x^2 + (62*I)*a^4*m*r^2*w*x^2 + 
     42*a^3*r^3*w*x^2 - (16*I)*a^2*cM*m*r^3*w*x^2 - 50*a*cM*r^4*w*x^2 + 
     (15*I)*a^2*m*r^4*w*x^2 + 29*a*r^5*w*x^2 - (9*I)*a^7*w^2*x^2 - 
     (91*I)*a^5*r^2*w^2*x^2 - (69*I)*a^3*r^4*w^2*x^2 - (15*I)*a*r^6*w^2*x^2 - 
     I*a^5*m*x^3 + 2*a^4*m^2*r*x^3 + (6*I)*a^6*w*x^3 - (8*I)*a^4*cM*r*w*x^3 - 
     10*a^5*m*r*w*x^3 + (6*I)*a^4*r^2*w*x^3 - 8*a^3*cM*m*r^2*w*x^3 + 
     (4*I)*a^2*cM*r^3*w*x^3 + 4*a^3*m*r^3*w*x^3 - (8*I)*a^2*r^4*w*x^3 + 
     14*a^6*r*w^2*x^3 + 38*a^4*r^3*w^2*x^3 + 26*a^2*r^5*w^2*x^3 - 
     9*a^4*m*r*x^4 - (7*I)*a^6*m*w*x^4 + 10*a^5*r*w*x^4 + 
     (16*I)*a^4*cM*m*r*w*x^4 + 12*a^3*cM*r^2*w*x^4 - (30*I)*a^4*m*r^2*w*x^4 - 
     4*a^3*r^3*w*x^4 + (14*I)*a^7*w^2*x^4 + (61*I)*a^5*r^2*w^2*x^4 + 
     (21*I)*a^3*r^4*w^2*x^4 + I*a^5*m*x^5 - (2*I)*a^6*w*x^5 + 
     3*a^5*m*r*w*x^5 - (2*I)*a^4*r^2*w*x^5 + a^6*r*w^2*x^5 + 
     5*a^4*r^3*w^2*x^5 - 2*a^5*r*w*x^6 - (4*I)*a^7*w^2*x^6 - 
     (12*I)*a^5*r^2*w^2*x^6 + 2*a^6*r*w^2*x^7) + 
   2*m*(14*a^2*cM*m^3*r^2 - 19*a^2*cM*m*r^2*sss + 12*cM^2*m*r^3*sss - 
     12*cM*m*r^4*sss + 18*a^5*r*w - 56*a^3*cM*m^2*r^2*w + 34*a^3*r^3*w - 
     16*a*cM*m^2*r^4*w + 16*a*r^5*w + 84*a^4*cM*m*r^2*w^2 + 
     48*a^2*cM*m*r^4*w^2 + 2*cM*m*r^6*w^2 + (16*I)*a^3*cM*m^3*r*x - 
     (20*I)*a^3*cM*m*r*sss*x + (16*I)*a*cM^2*m*r^2*sss*x - 
     (12*I)*a*cM*m*r^3*sss*x - (64*I)*a^4*cM*m^2*r*w*x + (10*I)*a^4*r^2*w*x - 
     (28*I)*a^2*cM*m^2*r^3*w*x - (6*I)*a^2*r^4*w*x - (4*I)*r^6*w*x + 
     (40*I)*a^4*cM*r*sss*w*x + (34*I)*a^2*cM*r^3*sss*w*x - 
     (4*I)*cM*r^5*sss*w*x + (96*I)*a^5*cM*m*r*w^2*x + 
     (84*I)*a^3*cM*m*r^3*w^2*x + (12*I)*a*cM*m*r^5*w^2*x + 2*a^4*cM*m^3*x^2 + 
     7*a^2*cM*m*r^2*sss*x^2 - 8*a^5*cM*m^2*w*x^2 - 8*a^5*r*w*x^2 + 
     36*a^3*cM*m^2*r^2*w*x^2 - 16*a^3*r^3*w*x^2 - 8*a*r^5*w*x^2 + 
     12*a^6*cM*m*w^2*x^2 - 108*a^4*cM*m*r^2*w^2*x^2 - 
     42*a^2*cM*m*r^4*w^2*x^2 + (8*I)*a^3*cM*m*r*sss*x^3 + 
     (36*I)*a^4*cM*m^2*r*w*x^3 - (16*I)*a^4*r^2*w*x^3 - (2*I)*a^2*r^4*w*x^3 - 
     (46*I)*a^4*cM*r*sss*w*x^3 - (42*I)*a^2*cM*r^3*sss*w*x^3 - 
     (108*I)*a^5*cM*m*r*w^2*x^3 - (60*I)*a^3*cM*m*r^3*w^2*x^3 + 
     4*a^5*cM*m^2*w*x^4 - 2*a^5*r*w*x^4 - 2*a^3*r^3*w*x^4 - 
     12*a^6*cM*m*w^2*x^4 + 30*a^4*cM*m*r^2*w^2*x^4 + (2*I)*a^4*r^2*w*x^5 + 
     (2*I)*a^4*cM*r*sss*w*x^5 + (24*I)*a^5*cM*m*r*w^2*x^5 + 
     2*a^6*cM*m*w^2*x^6)*rn[r, x] + 4*m*((-4*I)*a^5*m^2 - (6*I)*a^3*m^2*r^2 - 
     (2*I)*a*m^2*r^4 + (12*I)*a^6*m*w + (19*I)*a^4*m*r^2*w + 
     (8*I)*a^2*m*r^4*w + (2*I)*m*r^6*w - (12*I)*a^7*w^2 - 
     (20*I)*a^5*r^2*w^2 - (7*I)*a^3*r^4*w^2 + I*a*r^6*w^2 - 7*a^5*m*r*w*x - 
     14*a^3*m*r^3*w*x - 5*a*m*r^5*w*x + 14*a^6*r*w^2*x + 28*a^4*r^3*w^2*x + 
     15*a^2*r^5*w^2*x + r^7*w^2*x + (2*I)*a^5*m^2*x^2 + 
     (3*I)*a^3*m^2*r^2*x^2 - (10*I)*a^6*m*w*x^2 - (7*I)*a^4*m*r^2*w*x^2 + 
     (3*I)*a^2*m*r^4*w*x^2 + (14*I)*a^7*w^2*x^2 + (19*I)*a^5*r^2*w^2*x^2 + 
     (5*I)*a^3*r^4*w^2*x^2 + 2*a^4*m^2*r*x^3 + 2*a^5*m*r*w*x^3 + 
     4*a^3*m*r^3*w*x^3 - 12*a^6*r*w^2*x^3 - 20*a^4*r^3*w^2*x^3 - 
     8*a^2*r^5*w^2*x^3 - I*a^5*m^2*x^4 + (5*I)*a^6*m*w*x^4 + 
     (4*I)*a^4*m*r^2*w*x^4 - (6*I)*a^7*w^2*x^4 - (5*I)*a^5*r^2*w^2*x^4 + 
     I*a^3*r^4*w^2*x^4 + 3*a^6*r*w^2*x^5 + 3*a^4*r^3*w^2*x^5 + 
     I*a^7*w^2*x^6 + I*a^5*r^2*w^2*x^6)*rp[r, x] - 
   2*m*(6*a^4*m + 6*a^4*m^3 + 12*a^2*m*r^2 + 8*a^2*m^3*r^2 + 6*m*r^4 - 
     6*a^4*m*sss - 10*a^2*m*r^2*sss - 3*m*r^4*sss - 24*a^5*m^2*w - 
     40*a^3*m^2*r^2*w - 10*a*m^2*r^4*w + 12*a^5*sss*w + 25*a^3*r^2*sss*w + 
     13*a*r^4*sss*w + 72*a^4*m*r^2*w^2 + 36*a^2*m*r^4*w^2 + 2*m*r^6*w^2 - 
     24*a^7*w^3 - 56*a^5*r^2*w^3 - 42*a^3*r^4*w^3 - 10*a*r^6*w^3 - 
     (2*I)*a^3*m^3*r*x - (2*I)*a*m*r^3*x + (2*I)*a^3*m*r*sss*x + 
     I*a*m*r^3*sss*x + (8*I)*a^4*m^2*r*w*x + (2*I)*a^2*m^2*r^3*w*x - 
     (4*I)*a^4*r*sss*w*x - (6*I)*a^2*r^3*sss*w*x - (2*I)*r^5*sss*w*x - 
     (12*I)*a^5*m*r*w^2*x - (12*I)*a^3*m*r^3*w^2*x - (2*I)*a*m*r^5*w^2*x + 
     (8*I)*a^6*r*w^3*x + (18*I)*a^4*r^3*w^3*x + (12*I)*a^2*r^5*w^3*x + 
     (2*I)*r^7*w^3*x - 8*a^4*m*x^2 - 10*a^2*m*r^2*x^2 + 4*a^4*m*sss*x^2 + 
     5*a^2*m*r^2*sss*x^2 + 16*a^5*m^2*w*x^2 + 22*a^3*m^2*r^2*w*x^2 - 
     15*a^5*sss*w*x^2 - 30*a^3*r^2*sss*w*x^2 - 15*a*r^4*sss*w*x^2 - 
     84*a^4*m*r^2*w^2*x^2 - 32*a^2*m*r^4*w^2*x^2 + 48*a^7*w^3*x^2 + 
     102*a^5*r^2*w^3*x^2 + 66*a^3*r^4*w^3*x^2 + 12*a*r^6*w^3*x^2 - 
     I*a^3*m*r*sss*x^3 - (6*I)*a^4*m^2*r*w*x^3 + (2*I)*a^4*r*sss*w*x^3 + 
     (2*I)*a^2*r^3*sss*w*x^3 + (12*I)*a^5*m*r*w^2*x^3 + 
     (8*I)*a^3*m*r^3*w^2*x^3 - (6*I)*a^6*r*w^3*x^3 - (12*I)*a^4*r^3*w^3*x^3 - 
     (6*I)*a^2*r^5*w^3*x^3 + a^5*sss*w*x^4 + a^3*r^2*sss*w*x^4 + 
     14*a^4*m*r^2*w^2*x^4 - 24*a^7*w^3*x^4 - 42*a^5*r^2*w^3*x^4 - 
     18*a^3*r^4*w^3*x^4 - (2*I)*a^5*m*r*w^2*x^5 + 2*a^7*w^3*x^6 + 
     2*a^5*r^2*w^3*x^6)*rn[r, x]*rp[r, x] + 
   (2*I)*m^2*(-2*a^3*m^3 + 3*a^3*m*sss - 4*a*cM*m*r*sss + 2*a*m*r^2*sss + 
     10*a^4*m^2*w + 6*a^2*m^2*r^2*w - 9*a^4*sss*w + 12*a^2*cM*r*sss*w - 
     11*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 2*r^4*sss*w - 20*a^5*m*w^2 - 
     24*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + 20*a^6*w^3 + 36*a^4*r^2*w^3 + 
     18*a^2*r^4*w^3 + 2*r^6*w^3 - a^3*m*sss*x^2 - 4*a^4*m^2*w*x^2 + 
     7*a^4*sss*w*x^2 - 8*a^2*cM*r*sss*w*x^2 + 7*a^2*r^2*sss*w*x^2 + 
     16*a^5*m*w^2*x^2 + 12*a^3*m*r^2*w^2*x^2 - 24*a^6*w^3*x^2 - 
     36*a^4*r^2*w^3*x^2 - 12*a^2*r^4*w^3*x^2 - 2*a^5*m*w^2*x^4 + 
     6*a^6*w^3*x^4 + 6*a^4*r^2*w^3*x^4)*rn[r, x]^2*rp[r, x] + 
   2*cM*m*r*((-5*I)*a*r*sss - 8*a^2*x + 16*cM*r*x - 20*r^2*x + 7*a^2*sss*x + 
     6*r^2*sss*x - (4*I)*a*r*x^2 + (7*I)*a*r*sss*x^2 + a^2*sss*x^3)*X[r] - 
   2*m*((-4*I)*a^3*sss - (2*I)*a*r^2*sss - 6*a^2*r*x - 6*r^3*x + 
     3*a^2*r*sss*x + 3*r^3*sss*x + (4*I)*a*r^2*x^2 + (3*I)*a^3*sss*x^2 + 
     4*a^2*r*x^3 + 2*a^2*r*sss*x^3 - (3*I)*a^3*sss*x^4)*rp[r, x]*X[r] + 
   4*cM*w*(-32*a*cM^2*m*r^3 + 4*a^6*r*w - 16*a^4*cM*r^2*w + 30*a^4*r^3*w - 
     (30*I)*a^3*cM*m*r^3*w - 36*a^2*cM*r^4*w + 34*a^2*r^5*w - 
     (20*I)*a*cM*m*r^5*w - 8*cM*r^6*w + 8*r^7*w - (13*I)*a^6*r^2*w^2 - 
     (15*I)*a^4*r^4*w^2 - I*a^2*r^6*w^2 + I*r^8*w^2 + (4*I)*a^7*w*x - 
     (8*I)*a^5*cM*r*w*x - (8*I)*a^5*r^2*w*x - 6*a^4*cM*m*r^2*w*x + 
     (12*I)*a^3*cM*r^3*w*x - (24*I)*a^3*r^4*w*x + 28*a^2*cM*m*r^4*w*x + 
     (8*I)*a*cM*r^5*w*x - (12*I)*a*r^6*w*x + 8*a^7*r*w^2*x + 
     28*a^5*r^3*w^2*x - 4*a*r^7*w^2*x - a^6*r*w*x^2 + 
     (24*I)*a^5*cM*m*r*w*x^2 + 24*a^4*cM*r^2*w*x^2 - 26*a^4*r^3*w*x^2 + 
     (2*I)*a^3*cM*m*r^3*w*x^2 + 36*a^2*cM*r^4*w*x^2 - 25*a^2*r^5*w*x^2 + 
     (3*I)*a^8*w^2*x^2 + (27*I)*a^6*r^2*w^2*x^2 + (39*I)*a^4*r^4*w^2*x^2 + 
     (15*I)*a^2*r^6*w^2*x^2 - I*a^7*w*x^3 + (10*I)*a^5*r^2*w*x^3 + 
     10*a^4*cM*m*r^2*w*x^3 - (12*I)*a^3*cM*r^3*w*x^3 + (11*I)*a^3*r^4*w*x^3 + 
     2*a^7*r*w^2*x^3 - 14*a^5*r^3*w^2*x^3 - 2*a^6*r*w*x^4 - 
     (8*I)*a^5*cM*m*r*w*x^4 - 2*a^4*r^3*w*x^4 - (4*I)*a^8*w^2*x^4 - 
     (4*I)*a^6*r^2*w^2*x^4 - 2*a^7*r*w^2*x^5 - 2*a^5*r^3*w^2*x^5)*Y[x] + 
   2*(38*a^3*cM*m*r^2*sss*w - 24*a*cM^2*m*r^3*sss*w + 36*a*cM*m*r^4*sss*w - 
     12*a^6*r*w^2 - 28*a^4*r^3*w^2 - 20*a^2*r^5*w^2 - 4*r^7*w^2 - 
     19*a^4*cM*r^2*sss*w^2 - 24*a^2*cM*r^4*sss*w^2 - 5*cM*r^6*sss*w^2 - 
     56*a^5*cM*m*r^2*w^3 - 48*a^3*cM*m*r^4*w^3 - 4*a*cM*m*r^6*w^3 + 
     (12*I)*a^6*m*w*x - (32*I)*a^2*cM^2*m*r^2*sss*w*x - (6*I)*a^7*w^2*x - 
     (8*I)*a^5*r^2*w^2*x + (2*I)*a^3*r^4*w^2*x + (4*I)*a*r^6*w^2*x - 
     (20*I)*a^5*cM*r*sss*w^2*x - (22*I)*a^3*cM*r^3*sss*w^2*x - 
     (2*I)*a*cM*r^5*sss*w^2*x - (64*I)*a^6*cM*m*r*w^3*x - 
     (84*I)*a^4*cM*m*r^3*w^3*x - (24*I)*a^2*cM*m*r^5*w^3*x - 
     a^4*cM*m^2*sss*x^2 + 2*a^5*cM*m*sss*w*x^2 + 6*a^6*r*w^2*x^2 + 
     12*a^4*r^3*w^2*x^2 + 6*a^2*r^5*w^2*x^2 - a^6*cM*sss*w^2*x^2 + 
     12*a^4*cM*r^2*sss*w^2*x^2 + 13*a^2*cM*r^4*sss*w^2*x^2 - 
     8*a^7*cM*m*w^3*x^2 + 52*a^5*cM*m*r^2*w^3*x^2 + 36*a^3*cM*m*r^4*w^3*x^2 - 
     (2*I)*a^6*m*w*x^3 + (2*I)*a^7*w^2*x^3 + (4*I)*a^5*r^2*w^2*x^3 + 
     (2*I)*a^3*r^4*w^2*x^3 + (18*I)*a^5*cM*r*sss*w^2*x^3 + 
     (18*I)*a^3*cM*r^3*sss*w^2*x^3 + (44*I)*a^6*cM*m*r*w^3*x^3 + 
     (36*I)*a^4*cM*m*r^3*w^3*x^3 + 4*a^7*cM*m*w^3*x^4 - 
     8*a^5*cM*m*r^2*w^3*x^4 - (4*I)*a^6*cM*m*r*w^3*x^5)*rn[r, x]*Y[x] + 
   4*(a - I*r)^2*(a + I*r)^2*w^3*((4*I)*a^4 - I*a^2*r^2 - I*r^4 - 7*a^3*r*x - 
     (2*I)*a^4*x^2 - (4*I)*a^2*r^2*x^2 + a^3*r*x^3)*rp[r, x]*Y[x] - 
   2*(36*a^6*m^2*w^2 - 6*a^6*sss*w^2 - 15*a^4*r^2*sss*w^2 - 
     12*a^2*r^4*sss*w^2 - 3*r^6*sss*w^2 + 6*a^8*w^4 + 16*a^6*r^2*w^4 + 
     8*a^2*r^6*w^4 + 2*r^8*w^4 - (2*I)*a^3*m^2*r*x + (2*I)*a^5*r*sss*w^2*x + 
     (4*I)*a^3*r^3*sss*w^2*x + (2*I)*a*r^5*sss*w^2*x - (2*I)*a^7*r*w^4*x - 
     (8*I)*a^5*r^3*w^4*x - (10*I)*a^3*r^5*w^4*x - (4*I)*a*r^7*w^4*x - 
     12*a^6*m^2*w^2*x^2 + 5*a^6*sss*w^2*x^2 + 10*a^4*r^2*sss*w^2*x^2 + 
     5*a^2*r^4*sss*w^2*x^2 - 10*a^8*w^4*x^2 - 24*a^6*r^2*w^4*x^2 - 
     4*a^2*r^6*w^4*x^2 - (2*I)*a^7*r*w^4*x^3 - (4*I)*a^5*r^3*w^4*x^3 - 
     (2*I)*a^3*r^5*w^4*x^3 + 2*a^8*w^4*x^4 + 4*a^6*r^2*w^4*x^4)*rn[r, x]*
    rp[r, x]*Y[x] + (2*I)*w^2*(9*a^5*m*sss - 12*a^3*cM*m*r*sss + 
     16*a^3*m*r^2*sss - 8*a*cM*m*r^3*sss + 7*a*m*r^4*sss - 3*a^6*sss*w - 
     7*a^4*r^2*sss*w - 5*a^2*r^4*sss*w - r^6*sss*w - 10*a^7*m*w^2 - 
     24*a^5*m*r^2*w^2 - 18*a^3*m*r^4*w^2 - 4*a*m*r^6*w^2 + 2*a^6*sss*w*x^2 + 
     4*a^4*r^2*sss*w*x^2 + 2*a^2*r^4*sss*w*x^2 + 6*a^7*m*w^2*x^2 + 
     12*a^5*m*r^2*w^2*x^2 + 6*a^3*m*r^4*w^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x] + 
   2*cM*((-16*I)*a^2*r^2*w + (8*I)*r^4*w + (5*I)*a^2*r^2*sss*w + 
     I*r^4*sss*w + 32*a^3*r*w*x - 32*a*cM*r^2*w*x + 32*a*r^3*w*x - 
     7*a^3*r*sss*w*x - 7*a*r^3*sss*w*x - (8*I)*a^3*m*x^2 + 
     (4*I)*a^3*m*sss*x^2 + (8*I)*a^4*w*x^2 + (20*I)*a^2*r^2*w*x^2 - 
     (4*I)*a^4*sss*w*x^2 - (10*I)*a^2*r^2*sss*w*x^2 + 4*a^3*r*w*x^3 - 
     2*a^3*r*sss*w*x^3)*X[r]*Y[x] + 4*((4*I)*a^4*w + (2*I)*a^2*r^2*w - 
     (2*I)*r^4*w - (2*I)*a^4*sss*w - (2*I)*a^2*r^2*sss*w - 6*a^3*r*w*x - 
     6*a*r^3*w*x + a^3*r*sss*w*x + a*r^3*sss*w*x + I*a^3*m*x^2 + 
     I*a^4*sss*w*x^2 + I*a^2*r^2*sss*w*x^2)*rp[r, x]*X[r]*Y[x] - 
   (2*I)*sss*(a*m*sss - a^2*sss*w - r^2*sss*w + 2*a^3*m*w^2*x^2)*rn[r, x]^2*
    rp[r, x]*X[r]*Y[x] - 8*cM*r*sss*X[r]^2*Y[x] - 
   (-2 + sss)*sss*(3*r + (4*I)*a*x)*rn[r, x]*X[r]^2*Y[x] + 
   8*a^2*cM*r*w^2*(8*cM^2*r^2 + (5*I)*a^2*cM*r^2*w + (5*I)*cM*r^4*w + 
     a^3*cM*r*w*x - 7*a*cM*r^3*w*x + 8*a*r^4*w*x - (4*I)*a^4*cM*w*x^2 + 
     (2*I)*a^2*cM*r^2*w*x^2 - 2*a^3*cM*r*w*x^3)*Y[x]^2 + 
   4*a^2*cM*w^2*(6*cM*r^3*sss + 7*a^4*r^2*w^2 + 8*a^2*r^4*w^2 + r^6*w^2 + 
     (8*I)*a*cM*r^2*sss*x + (8*I)*a^5*r*w^2*x + (14*I)*a^3*r^3*w^2*x + 
     (6*I)*a*r^5*w^2*x + a^6*w^2*x^2 - 4*a^4*r^2*w^2*x^2 - 
     5*a^2*r^4*w^2*x^2 - (2*I)*a^5*r*w^2*x^3 - (2*I)*a^3*r^3*w^2*x^3)*
    rn[r, x]*Y[x]^2 + 4*a^4*r^4*w^4*(-8 + x^2)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   (4*I)*a^2*(a^2 + r^2)*w^3*(2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^2*rp[r, x]*Y[x]^2, D24[r, x] -> 
  -8*cM*m^3*(-2*a^2*r^4 + 4*cM*r^5 - 5*r^6 + (4*I)*a^5*r*x - 
     (9*I)*a^3*cM*r^2*x + (5*I)*a^3*r^3*x - I*a*r^5*x - a^4*cM*r*x^2 - 
     2*a^4*r^2*x^2 + 8*a^2*cM*r^3*x^2 - 10*a^2*r^4*x^2 - (5*I)*a^5*r*x^3 + 
     (9*I)*a^3*cM*r^2*x^3 - (7*I)*a^3*r^3*x^3 - 2*a^6*x^4 + 5*a^4*cM*r*x^4 - 
     7*a^4*r^2*x^4) + 4*cM*m*((9*I)*a*m^3*r^4 + (3*I)*a^4*r^2*w - 
     (3*I)*a^2*r^4*w - (29*I)*a^2*m^2*r^4*w - (3*I)*m^2*r^6*w - 6*a^4*m*r*x + 
     2*a^4*m^3*r*x - 6*a^2*m*r^3*x - 8*a^2*m^3*r^3*x + 4*a^5*r*w*x - 
     8*a^5*m^2*r*w*x + 16*a^3*r^3*w*x + 18*a^3*m^2*r^3*w*x + 6*a*r^5*w*x + 
     8*a*m^2*r^5*w*x + (2*I)*a^3*m*r^2*x^2 + (10*I)*a^3*m^3*r^2*x^2 - 
     (9*I)*a*m*r^4*x^2 - (3*I)*a^6*w*x^2 - (25*I)*a^4*r^2*w*x^2 - 
     (32*I)*a^4*m^2*r^2*w*x^2 - I*a^2*r^4*w*x^2 + (22*I)*a^2*m^2*r^4*w*x^2 + 
     (3*I)*r^6*w*x^2 + 6*a^4*m*r*x^3 - 10*a^4*m^3*r*x^3 + 14*a^2*m*r^3*x^3 + 
     12*a^5*r*w*x^3 + 34*a^5*m^2*r*w*x^3 - 12*a^3*r^3*w*x^3 - 
     2*a^3*m^2*r^3*w*x^3 - 14*a*r^5*w*x^3 + I*a^5*m^3*x^4 - 
     (12*I)*a^3*m*r^2*x^4 + (2*I)*a^6*w*x^4 - (3*I)*a^6*m^2*w*x^4 + 
     (31*I)*a^4*r^2*w*x^4 + (27*I)*a^4*m^2*r^2*w*x^4 + (11*I)*a^2*r^4*w*x^4 + 
     8*a^4*m*r*x^5 - 22*a^5*r*w*x^5 - 18*a^5*m^2*r*w*x^5 - 20*a^3*r^3*w*x^5 - 
     I*a^5*m*x^6 + (2*I)*a^6*w*x^6 + (2*I)*a^6*m^2*w*x^6 - 
     (4*I)*a^4*r^2*w*x^6 - 2*a^5*r*w*x^7)*rn[r, x] + 
   4*m*(a^2 + r^2)*w^2*(-5*a^2*r^2 + 6*a^4*x^2 + 14*a^2*r^2*x^2 - r^4*x^2 - 
     8*a^4*x^4 - 11*a^2*r^2*x^4 + a^4*x^6)*rn[r, x]^2*rp[r, x] + 
   4*m*((-4*I)*a^3*m^3 - 3*a^2*m^2*r - (5*I)*a*m^3*r^2 - 3*m^2*r^3 + 
     (4*I)*a^4*w + (12*I)*a^4*m^2*w + 9*a^3*m*r*w + (4*I)*a^2*r^2*w + 
     (17*I)*a^2*m^2*r^2*w + 10*a*m*r^3*w + (2*I)*m^2*r^4*w - a^2*m^3*r*x - 
     I*a*m^2*r^2*x + (3*I)*a^4*m*w*x - a^3*r*w*x + a^3*m^2*r*w*x + 
     (2*I)*a^2*m*r^2*w*x - a*r^3*w*x - 2*a*m^2*r^3*w*x + (4*I)*a^3*m*x^2 - 
     a^2*m^2*r*x^2 + (5*I)*a*m*r^2*x^2 - (7*I)*a^4*w*x^2 - 
     (8*I)*a^4*m^2*w*x^2 - 7*a^3*m*r*w*x^2 - (9*I)*a^2*r^2*w*x^2 - 
     (11*I)*a^2*m^2*r^2*w*x^2 - 8*a*m*r^3*w*x^2 - (2*I)*r^4*w*x^2 + 
     a^2*m*r*x^3 - (5*I)*a^4*m*w*x^3 + 3*a^3*r*w*x^3 - 3*a^3*m^2*r*w*x^3 - 
     (4*I)*a^2*m*r^2*w*x^3 + 3*a*r^3*w*x^3 - I*a^4*w*x^4 - I*a^2*r^2*w*x^4)*
    rn[r, x]^2*rp[r, x]^2 + 2*m^3*(2*a^2*m^2 - 2*a^2*sss + 2*cM*r*sss - 
     r^2*sss - 8*a^3*m*w - 4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 
     2*r^4*w^2 + a^2*sss*x^2 + 4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 
     8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*rn[r, x]^3*rp[r, x]^2 - 
   8*cM*m*x^2*(-3*a^2*r^2 + 2*r^4 + 7*a^2*r^2*x^2 + 2*a^4*x^4)*X[r] + 
   2*m*(3*r*sss + I*a*sss*x + 6*r*x^2 - 2*r*sss*x^2 + (2*I)*a*x^3 - 
     (2*I)*a*sss*x^3)*rn[r, x]^2*rp[r, x]^2*X[r] - 
   4*a*cM*m*((8*I)*a*cM*r^4*w + 17*a^2*m*r^4*w - 32*cM*m*r^5*w + 36*m*r^6*w - 
     22*a^3*r^4*w^2 - 36*a*r^6*w^2 - 8*a^3*cM*m*r*x + 16*a*cM^2*m*r^2*x - 
     20*a*cM*m*r^3*x + 16*a^4*cM*r*w*x - (24*I)*a^5*m*r*w*x + 
     (54*I)*a^3*cM*m*r^2*w*x + 32*a^2*cM*r^3*w*x - (40*I)*a^3*m*r^3*w*x + 
     (22*I)*a*cM*m*r^4*w*x + 8*cM*r^5*w*x - (9*I)*a*m*r^5*w*x + 
     (24*I)*a^6*r*w^2*x + (50*I)*a^4*r^3*w^2*x + (31*I)*a^2*r^5*w^2*x - 
     I*r^7*w^2*x + (14*I)*a^2*cM*m*r^2*x^2 + 6*a^4*cM*m*r*w*x^2 - 
     (16*I)*a^3*cM*r^2*w*x^2 + 20*a^4*m*r^2*w*x^2 - 58*a^2*cM*m*r^3*w*x^2 - 
     (30*I)*a*cM*r^4*w*x^2 + 60*a^2*m*r^4*w*x^2 - 28*a^5*r^2*w^2*x^2 - 
     15*a^3*r^4*w^2*x^2 + 47*a*r^6*w^2*x^2 + 2*a^3*cM*m*r*x^3 - 
     24*a^4*cM*r*w*x^3 + (14*I)*a^5*m*r*w*x^3 - (20*I)*a^3*cM*m*r^2*w*x^3 - 
     22*a^2*cM*r^3*w*x^3 + (26*I)*a^3*m*r^3*w*x^3 - (22*I)*a^6*r*w^2*x^3 - 
     (58*I)*a^4*r^3*w^2*x^3 - (46*I)*a^2*r^5*w^2*x^3 + 9*a^6*m*w*x^4 - 
     20*a^4*cM*m*r*w*x^4 - (18*I)*a^3*cM*r^2*w*x^4 + 30*a^4*m*r^2*w*x^4 - 
     6*a^7*w^2*x^4 + 26*a^5*r^2*w^2*x^4 + 58*a^3*r^4*w^2*x^4 - 
     2*a^4*cM*r*w*x^5 + (5*I)*a^5*m*r*w*x^5 - (17*I)*a^6*r*w^2*x^5 - 
     (19*I)*a^4*r^3*w^2*x^5 + 5*a^7*w^2*x^6 + 11*a^5*r^2*w^2*x^6 + 
     (2*I)*a^6*r*w^2*x^7)*Y[x] + 2*cM*m*((-9*I)*a*m*r^4*sss + 
     (9*I)*a^2*r^4*sss*w + (3*I)*r^6*sss*w + (66*I)*a^3*m*r^4*w^2 + 
     (16*I)*a*m*r^6*w^2 - 2*a^4*m*r*sss*x + 4*a^2*cM*m*r^2*sss*x + 
     6*a^2*m*r^3*sss*x + 4*a^5*r*sss*w*x - 4*a^3*r^3*sss*w*x - 
     10*a*r^5*sss*w*x + 24*a^6*m*r*w^2*x - 12*a^4*m*r^3*w^2*x - 
     24*a^2*m*r^5*w^2*x - (10*I)*a^3*m*r^2*sss*x^2 + 
     (10*I)*a^4*r^2*sss*w*x^2 - (2*I)*a^2*r^4*sss*w*x^2 + 
     (72*I)*a^5*m*r^2*w^2*x^2 - (30*I)*a^3*m*r^4*w^2*x^2 + 
     8*a^4*m*r*sss*x^3 - 12*a^5*r*sss*w*x^3 - 16*a^3*r^3*sss*w*x^3 - 
     60*a^6*m*r*w^2*x^3 - 36*a^4*m*r^3*w^2*x^3 - I*a^5*m*sss*x^4 + 
     I*a^6*sss*w*x^4 - (5*I)*a^4*r^2*sss*w*x^4 + (6*I)*a^7*m*w^2*x^4 - 
     (48*I)*a^5*m*r^2*w^2*x^4 - 2*a^5*r*sss*w*x^5 + 12*a^6*m*r*w^2*x^5 - 
     (2*I)*a^7*m*w^2*x^6)*rn[r, x]*Y[x] + (4*I)*a*m*r*(a^2 + r^2)*w^2*x*
    (-5*a^2 - r^2 + 4*a^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x] + 
   2*m*((4*I)*a^3*m*sss + (5*I)*a*m*r^2*sss - (4*I)*a^4*sss*w - 
     (6*I)*a^2*r^2*sss*w - (2*I)*r^4*sss*w - (24*I)*a^5*m*w^2 - 
     (36*I)*a^3*m*r^2*w^2 - (10*I)*a*m*r^4*w^2 + (8*I)*a^6*w^3 + 
     (10*I)*a^4*r^2*w^3 + (2*I)*a^2*r^4*w^3 - (2*I)*a^3*m^2*x + 
     a^2*m*r*sss*x + 3*a^3*r*sss*w*x + 3*a*r^3*sss*w*x + 6*a^4*m*r*w^2*x + 
     8*a^2*m*r^3*w^2*x - 10*a^5*r*w^3*x - 12*a^3*r^3*w^3*x - 2*a*r^5*w^3*x - 
     I*a^4*sss*w*x^2 - I*a^2*r^2*sss*w*x^2 + (6*I)*a^5*m*w^2*x^2 + 
     (8*I)*a^3*m*r^2*w^2*x^2 - (4*I)*a^6*w^3*x^2 - (4*I)*a^4*r^2*w^3*x^2 + 
     2*a^4*m*r*w^2*x^3 + 8*a^5*r*w^3*x^3 + 8*a^3*r^3*w^3*x^3 - 
     (2*I)*a^6*w^3*x^4 - (2*I)*a^4*r^2*w^3*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   2*m*w*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 2*a^4*sss*w - 
     3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 12*a^3*m*r^2*w^2 - 
     4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   (8*I)*a^2*cM*m*r*x^2*((4*I)*cM + a*x)*X[r]*Y[x] - 
   4*cM*m*sss*(2*r^3 + (2*I)*a*r^2*x + a^2*r*x^2 + (2*I)*a^3*x^3)*rn[r, x]*
    X[r]*Y[x] + m*sss^2*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] - 
   4*a*cM*w*((-8*I)*a^2*cM*r^4*w + 40*a*cM*m*r^5*w - (12*I)*cM*r^6*w + 
     9*a^4*r^4*w^2 + 10*a^2*r^6*w^2 + r^8*w^2 - 32*a^2*cM^2*m*r^2*x - 
     8*a^5*cM*r*w*x - (54*I)*a^4*cM*m*r^2*w*x - 12*a^3*cM*r^3*w*x - 
     (44*I)*a^2*cM*m*r^4*w*x + 4*a*cM*r^5*w*x - (8*I)*a^7*r*w^2*x - 
     (20*I)*a^5*r^3*w^2*x - (20*I)*a^3*r^5*w^2*x - (8*I)*a*r^7*w^2*x - 
     6*a^5*cM*m*r*w*x^2 + (2*I)*a^4*cM*r^2*w*x^2 + 68*a^3*cM*m*r^3*w*x^2 - 
     (10*I)*a^2*cM*r^4*w*x^2 + 12*a^6*r^2*w^2*x^2 - 12*a^4*r^4*w^2*x^2 - 
     24*a^2*r^6*w^2*x^2 + 14*a^5*cM*r*w*x^3 - (14*I)*a^4*cM*m*r^2*w*x^3 + 
     10*a^3*cM*r^3*w*x^3 + (2*I)*a^7*r*w^2*x^3 + (16*I)*a^5*r^3*w^2*x^3 + 
     (14*I)*a^3*r^5*w^2*x^3 + 10*a^5*cM*m*r*w*x^4 + (4*I)*a^4*cM*r^2*w*x^4 + 
     a^8*w^2*x^4 - 26*a^6*r^2*w^2*x^4 - 27*a^4*r^4*w^2*x^4 + 
     (16*I)*a^7*r*w^2*x^5 + (16*I)*a^5*r^3*w^2*x^5)*Y[x]^2 + 
   4*a*cM*w*((-3*I)*a^4*r^2*w - (10*I)*a^2*r^4*w - (7*I)*r^6*w - 
     4*a^2*cM*m*r^2*sss*x + 10*a^3*r^3*w*x + 8*a*r^5*w*x + (3*I)*a^6*w*x^2 + 
     (6*I)*a^4*r^2*w*x^2 + (3*I)*a^2*r^4*w*x^2 - 2*a^3*r^3*w*x^3)*rn[r, x]*
    Y[x]^2 - (4*I)*a^2*cM*m*w^3*(15*a^2*r^2 + 7*r^4 + a^4*x^2 - 
     7*a^2*r^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 - 
   (4*I)*a*(a - I*r)^2*(a + I*r)^2*w^3*((-I)*r + 4*a*x)*rn[r, x]^3*rp[r, x]*
    Y[x]^2 + 4*a^2*m*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^3*rp[r, x]^2*Y[x]^2 + (4*I)*a*(a^2 + r^2)^2*w^4*rn[r, x]^4*
    rp[r, x]^2*Y[x]^2 + 8*a*cM*w*(-2*a^2*r^2 - 2*r^4 + (2*I)*a*r^3*x + 
     2*a^4*x^2 - 4*a^2*cM*r*x^2 - 5*a^2*r^2*x^2 + (5*I)*a^3*r*x^3)*X[r]*
    Y[x]^2 + 4*a*cM*r*sss*w*(4*r^2 + (2*I)*a*r*x + 5*a^2*x^2)*rn[r, x]*X[r]*
    Y[x]^2 + 2*a*(a - I*r)*((-I)*a + r)*(-2 + sss)*w*((-3*I)*r + 5*a*x)*
    rn[r, x]^2*X[r]*Y[x]^2 - 8*a^3*cM^2*r*w^2*(-8*r^4*w + 8*a*cM*r*x + 
     (9*I)*a^3*r*w*x + (11*I)*a*r^3*w*x + a^4*w*x^2 - 13*a^2*r^2*w*x^2 + 
     (8*I)*a^3*r*w*x^3)*Y[x]^3 + 8*a^3*cM*r*w^2*(I*a^2*r^3*w^2 + I*r^5*w^2 + 
     a^3*x - 4*a^4*m*w*x - 5*a^2*m*r^2*w*x + a^5*w^2*x + 3*a^3*r^2*w^2*x + 
     2*a*r^4*w^2*x + I*a^4*r*w^2*x^2 + I*a^2*r^3*w^2*x^2 - a^4*m*w*x^3 + 
     a^5*w^2*x^3 + a^3*r^2*w^2*x^3)*rn[r, x]*Y[x]^3 - 
   4*a^4*cM*r*sss*w^2*x*rn[r, x]*X[r]*Y[x]^3, 
 D25[r, x] -> -2*cM*((13*I)*a^3*m*r^2*sss - (11*I)*a*cM*m*r^3*sss + 
     (13*I)*a*m*r^4*sss + 16*a^5*m*r*w + (26*I)*a^4*r^2*w - 
     48*a^3*cM*m*r^2*w + (54*I)*a^4*m^2*r^2*w - (22*I)*a^2*cM*r^3*w + 
     162*a^3*m*r^3*w + (38*I)*a^2*r^4*w - 68*a*cM*m*r^4*w + 
     (54*I)*a^2*m^2*r^4*w - (18*I)*cM*r^5*w + 62*a*m*r^5*w + (16*I)*r^6*w + 
     (16*I)*m^2*r^6*w - (13*I)*a^4*r^2*sss*w - (23*I)*a^2*r^4*sss*w - 
     (12*I)*r^6*sss*w - 8*a^6*r*w^2 - (54*I)*a^5*m*r^2*w^2 - 
     126*a^4*r^3*w^2 - (78*I)*a^3*m*r^4*w^2 - (20*I)*a*m*r^6*w^2 - 
     4*r^7*w^2 - 9*a^4*m*r*sss*x + a^2*cM*m*r^2*sss*x - 4*a^2*m*r^3*sss*x - 
     6*cM*m*r^4*sss*x + 3*m*r^5*sss*x + (16*I)*a^6*m*w*x - 30*a^5*r*w*x - 
     (32*I)*a^4*cM*m*r*w*x - 48*a^5*m^2*r*w*x + 34*a^3*cM*r^2*w*x - 
     (16*I)*a^4*m*r^2*w*x - 74*a^3*r^3*w*x + (46*I)*a^2*cM*m*r^3*w*x + 
     16*a^3*m^2*r^3*w*x + 38*a*cM*r^4*w*x - (120*I)*a^2*m*r^4*w*x - 
     40*a*r^5*w*x + (54*I)*cM*m*r^5*w*x + 20*a*m^2*r^5*w*x - 
     (48*I)*m*r^6*w*x + 9*a^5*r*sss*w*x + 5*a^3*r^3*sss*w*x + 
     2*a*r^5*sss*w*x + 48*a^6*m*r*w^2*x + (18*I)*a^5*r^2*w^2*x + 
     16*a^4*m*r^3*w^2*x + (10*I)*a^3*r^4*w^2*x + (4*I)*a*r^6*w^2*x + 
     12*m*r^7*w^2*x - (2*I)*a^5*m*sss*x^2 + (3*I)*a^3*cM*m*r*sss*x^2 - 
     (18*I)*a^3*m*r^2*sss*x^2 + (17*I)*a*cM*m*r^3*sss*x^2 - 
     (8*I)*a*m*r^4*sss*x^2 - (16*I)*a^6*w*x^2 - 16*a^5*cM*m*w*x^2 + 
     (6*I)*a^6*m^2*w*x^2 + (30*I)*a^4*cM*r*w*x^2 + 92*a^5*m*r*w*x^2 - 
     (48*I)*a^4*r^2*w*x^2 + 46*a^3*cM*m*r^2*w*x^2 - 
     (56*I)*a^4*m^2*r^2*w*x^2 + (4*I)*a^2*cM*r^3*w*x^2 - 
     266*a^3*m*r^3*w*x^2 + (16*I)*a^2*r^4*w*x^2 + 146*a*cM*m*r^4*w*x^2 + 
     (10*I)*a^2*m^2*r^4*w*x^2 - (18*I)*cM*r^5*w*x^2 - 122*a*m*r^5*w*x^2 + 
     (16*I)*r^6*w*x^2 + (22*I)*a^4*r^2*sss*w*x^2 + (12*I)*a^2*r^4*sss*w*x^2 + 
     (4*I)*r^6*sss*w*x^2 - 72*a^6*r*w^2*x^2 + (94*I)*a^5*m*r^2*w^2*x^2 + 
     168*a^4*r^3*w^2*x^2 + (76*I)*a^3*m*r^4*w^2*x^2 - 
     (16*I)*a*m*r^6*w^2*x^2 - 4*r^7*w^2*x^2 - a^4*cM*m*sss*x^3 + 
     8*a^4*m*r*sss*x^3 + 5*a^2*cM*m*r^2*sss*x^3 + 12*a^2*m*r^3*sss*x^3 + 
     6*a^5*cM*w*x^3 - (26*I)*a^6*m*w*x^3 + 8*a^5*r*w*x^3 + 
     (58*I)*a^4*cM*m*r*w*x^3 + 100*a^5*m^2*r*w*x^3 - 12*a^3*cM*r^2*w*x^3 - 
     (58*I)*a^4*m*r^2*w*x^3 + 104*a^3*r^3*w*x^3 - (34*I)*a^2*cM*m*r^3*w*x^3 + 
     52*a^3*m^2*r^3*w*x^3 - 90*a*cM*r^4*w*x^3 + (12*I)*a^2*m*r^4*w*x^3 + 
     80*a*r^5*w*x^3 - 16*a^5*r*sss*w*x^3 - 14*a^3*r^3*sss*w*x^3 - 
     10*a*r^5*sss*w*x^3 - 104*a^6*m*r*w^2*x^3 - (20*I)*a^5*r^2*w^2*x^3 - 
     72*a^4*m*r^3*w^2*x^3 + (36*I)*a^3*r^4*w^2*x^3 + (20*I)*a*r^6*w^2*x^3 + 
     (5*I)*a^5*m*sss*x^4 - (9*I)*a^3*cM*m*r*sss*x^4 + 
     (13*I)*a^3*m*r^2*sss*x^4 + (32*I)*a^6*w*x^4 + 30*a^5*cM*m*w*x^4 - 
     (2*I)*a^6*m^2*w*x^4 - (66*I)*a^4*cM*r*w*x^4 - 200*a^5*m*r*w*x^4 + 
     (78*I)*a^4*r^2*w*x^4 + 14*a^3*cM*m*r^2*w*x^4 + 
     (54*I)*a^4*m^2*r^2*w*x^4 + (10*I)*a^2*cM*r^3*w*x^4 - 
     16*a^3*m*r^3*w*x^4 + (2*I)*a^2*r^4*w*x^4 - (29*I)*a^4*r^2*sss*w*x^4 - 
     (5*I)*a^2*r^4*sss*w*x^4 + 168*a^6*r*w^2*x^4 - (94*I)*a^5*m*r^2*w^2*x^4 + 
     22*a^4*r^3*w^2*x^4 - (70*I)*a^3*m*r^4*w^2*x^4 + a^4*cM*m*sss*x^5 + 
     6*a^4*m*r*sss*x^5 - 10*a^5*cM*w*x^5 - (2*I)*a^6*m*w*x^5 + 
     46*a^5*r*w*x^5 + (4*I)*a^4*cM*m*r*w*x^5 - 4*a^5*m^2*r*w*x^5 - 
     30*a^3*cM*r^2*w*x^5 + (2*I)*a^4*m*r^2*w*x^5 + 34*a^3*r^3*w*x^5 - 
     a^5*r*sss*w*x^5 - 7*a^3*r^3*sss*w*x^5 + 28*a^6*m*r*w^2*x^5 + 
     (38*I)*a^5*r^2*w^2*x^5 + 20*a^4*m*r^3*w^2*x^5 + (2*I)*a^3*r^4*w^2*x^5 - 
     (8*I)*a^6*w*x^6 - 8*a^5*cM*m*w*x^6 + (16*I)*a^4*cM*r*w*x^6 + 
     32*a^5*m*r*w*x^6 - (24*I)*a^4*r^2*w*x^6 + (12*I)*a^4*r^2*sss*w*x^6 - 
     72*a^6*r*w^2*x^6 + (18*I)*a^5*m*r^2*w^2*x^6 - 40*a^4*r^3*w^2*x^6 + 
     4*a^6*m*r*w^2*x^7 - (12*I)*a^5*r^2*w^2*x^7) + 
   4*w*((9*I)*a^2*cM^2*m^2*r^2 + (9*I)*cM^2*m^2*r^4 - 18*a^6*r*w - 
     30*a^4*r^3*w - 13*a^2*r^5*w - r^7*w + (18*I)*a^6*m*x - 
     6*a^3*cM^2*m^2*r*x + (14*I)*a^4*m*r^2*x + 4*a*cM^2*m^2*r^3*x - 
     (14*I)*a^2*m*r^4*x - (6*I)*m*r^6*x - (15*I)*a^7*w*x - 
     (28*I)*a^5*r^2*w*x - (13*I)*a^3*r^4*w*x + (3*I)*a^4*cM^2*m^2*x^2 - 
     (3*I)*a^2*cM^2*m^2*r^2*x^2 + 31*a^6*r*w*x^2 + 45*a^4*r^3*w*x^2 + 
     13*a^2*r^5*w*x^2 - r^7*w*x^2 - (34*I)*a^6*m*x^3 + 2*a^3*cM^2*m^2*r*x^3 - 
     (52*I)*a^4*m*r^2*x^3 - (10*I)*a^2*m*r^4*x^3 + (30*I)*a^7*w*x^3 + 
     (60*I)*a^5*r^2*w*x^3 + (34*I)*a^3*r^4*w*x^3 + (4*I)*a*r^6*w*x^3 - 
     (2*I)*a^4*cM^2*m^2*x^4 - 17*a^6*r*w*x^4 - 23*a^4*r^3*w*x^4 - 
     6*a^2*r^5*w*x^4 + (4*I)*a^6*m*x^5 + (8*I)*a^4*m*r^2*x^5 - 
     (11*I)*a^7*w*x^5 - (20*I)*a^5*r^2*w*x^5 - (9*I)*a^3*r^4*w*x^5 + 
     2*a^6*r*w*x^6 + 2*a^4*r^3*w*x^6)*rn[r, x] + 
   2*(8*a^4*cM*m^2 - (8*I)*a^5*m^3 + (2*I)*a^3*cM*m*r - 24*a^2*cM^2*m^2*r + 
     (18*I)*a^3*cM*m^3*r - (2*I)*a^3*m*r^2 - (6*I)*a*cM^2*m*r^2 + 
     36*a^2*cM*m^2*r^2 - (12*I)*a^3*m^3*r^2 + (10*I)*a*cM*m*r^3 + 
     (10*I)*a*cM*m^3*r^3 - (4*I)*a*m*r^4 - (4*I)*a*m^3*r^4 + 
     (4*I)*a*m*r^4*sss + (24*I)*a^6*m^2*w + (16*I)*a^4*r^2*w + 
     (44*I)*a^4*m^2*r^2*w + (12*I)*a^2*r^4*w + (28*I)*a^2*m^2*r^4*w + 
     (4*I)*r^6*w + (4*I)*m^2*r^6*w - (4*I)*a^6*sss*w - (10*I)*a^4*r^2*sss*w - 
     (10*I)*a^2*r^4*sss*w - (4*I)*r^6*sss*w - (24*I)*a^7*m*w^2 - 
     (52*I)*a^5*m*r^2*w^2 - (38*I)*a^3*m*r^4*w^2 - (8*I)*a*m*r^6*w^2 + 
     (8*I)*a^8*w^3 + (20*I)*a^6*r^2*w^3 + (4*I)*a^2*r^6*w^3 + (2*I)*r^8*w^3 - 
     6*a^4*cM*m*x + (8*I)*a^3*cM^2*m^2*x + 2*a^4*cM*m^3*x + 6*a^4*m*r*x + 
     16*a^2*cM^2*m*r*x - (34*I)*a^3*cM*m^2*r*x - 4*a^4*m^3*r*x - 
     26*a^2*cM*m*r^2*x + (18*I)*a*cM^2*m^2*r^2*x + 26*a^2*cM*m^3*r^2*x + 
     10*a^2*m*r^3*x - (30*I)*a*cM*m^2*r^3*x - 12*a^2*m^3*r^3*x - 
     a^4*m*r*sss*x + a^2*m*r^3*sss*x - 8*a^5*r*w*x - 2*a^5*m^2*r*w*x - 
     16*a^3*r^3*w*x + 14*a^3*m^2*r^3*w*x - 8*a*r^5*w*x + 8*a*m^2*r^5*w*x + 
     16*a^6*m*r*w^2*x + 32*a^4*m*r^3*w^2*x + 26*a^2*m*r^5*w^2*x + 
     6*m*r^7*w^2*x - 10*a^7*r*w^3*x - 34*a^5*r^3*w^3*x - 28*a^3*r^5*w^3*x - 
     4*a*r^7*w^3*x - (6*I)*a^3*cM^2*m*x^2 - 14*a^4*cM*m^2*x^2 + 
     (8*I)*a^5*m^3*x^2 + (14*I)*a^3*cM*m*r*x^2 + 48*a^2*cM^2*m^2*r*x^2 - 
     (32*I)*a^3*cM*m^3*r*x^2 - (8*I)*a^3*m*r^2*x^2 - (6*I)*a*cM^2*m*r^2*x^2 - 
     86*a^2*cM*m^2*r^2*x^2 + (14*I)*a^3*m^3*r^2*x^2 + (10*I)*a*cM*m*r^3*x^2 - 
     (4*I)*a*m*r^4*x^2 - (26*I)*a^6*m^2*w*x^2 + (4*I)*a^4*r^2*w*x^2 - 
     (20*I)*a^4*m^2*r^2*w*x^2 + (16*I)*a^2*r^4*w*x^2 + 
     (6*I)*a^2*m^2*r^4*w*x^2 + (4*I)*r^6*w*x^2 + (6*I)*a^6*sss*w*x^2 + 
     (4*I)*a^4*r^2*sss*w*x^2 - (2*I)*a^2*r^4*sss*w*x^2 + 
     (28*I)*a^7*m*w^2*x^2 + (14*I)*a^5*m*r^2*w^2*x^2 - 
     (40*I)*a^3*m*r^4*w^2*x^2 - (28*I)*a*m*r^6*w^2*x^2 - (10*I)*a^8*w^3*x^2 - 
     (8*I)*a^6*r^2*w^3*x^2 + (16*I)*a^2*r^6*w^3*x^2 + (2*I)*r^8*w^3*x^2 + 
     10*a^4*cM*m*x^3 - (14*I)*a^3*cM^2*m^2*x^3 - 10*a^4*m*r*x^3 - 
     32*a^2*cM^2*m*r*x^3 + (48*I)*a^3*cM*m^2*r*x^3 - 12*a^4*m^3*r*x^3 + 
     54*a^2*cM*m*r^2*x^3 - 22*a^2*m*r^3*x^3 + 9*a^4*m*r*sss*x^3 + 
     7*a^2*m*r^3*sss*x^3 + 32*a^5*r*w*x^3 + 70*a^5*m^2*r*w*x^3 + 
     56*a^3*r^3*w*x^3 + 62*a^3*m^2*r^3*w*x^3 + 24*a*r^5*w*x^3 - 
     12*a^5*r*sss*w*x^3 - 20*a^3*r^3*sss*w*x^3 - 8*a*r^5*sss*w*x^3 - 
     84*a^6*m*r*w^2*x^3 - 144*a^4*m*r^3*w^2*x^3 - 68*a^2*m*r^5*w^2*x^3 + 
     26*a^7*r*w^3*x^3 + 82*a^5*r^3*w^3*x^3 + 68*a^3*r^5*w^3*x^3 + 
     12*a*r^7*w^3*x^3 + (10*I)*a^3*cM^2*m*x^4 + (10*I)*a^5*m^3*x^4 - 
     (20*I)*a^3*cM*m*r*x^4 + (10*I)*a^3*m*r^2*x^4 - (4*I)*a^5*m*sss*x^4 - 
     (8*I)*a^6*w*x^4 - (32*I)*a^6*m^2*w*x^4 - (28*I)*a^4*r^2*w*x^4 - 
     (28*I)*a^4*m^2*r^2*w*x^4 - (20*I)*a^2*r^4*w*x^4 + (2*I)*a^6*sss*w*x^4 + 
     (10*I)*a^4*r^2*sss*w*x^4 + (8*I)*a^2*r^4*sss*w*x^4 + 
     (24*I)*a^7*m*w^2*x^4 + (52*I)*a^5*m*r^2*w^2*x^4 + 
     (30*I)*a^3*m*r^4*w^2*x^4 - (2*I)*a^8*w^3*x^4 - (28*I)*a^6*r^2*w^3*x^4 - 
     (12*I)*a^2*r^6*w^3*x^4 - 8*a^5*r*w*x^5 - 8*a^3*r^3*w*x^5 + 
     4*a^5*r*sss*w*x^5 + 4*a^3*r^3*sss*w*x^5 + 14*a^6*m*r*w^2*x^5 + 
     10*a^4*m*r^3*w^2*x^5 - 10*a^7*r*w^3*x^5 - 26*a^5*r^3*w^3*x^5 - 
     16*a^3*r^5*w^3*x^5 - (4*I)*a^7*m*w^2*x^6 - (2*I)*a^5*m*r^2*w^2*x^6 + 
     (8*I)*a^6*r^2*w^3*x^6 + 2*a^7*r*w^3*x^7 + 2*a^5*r^3*w^3*x^7)*rp[r, x] - 
   4*m*(3*a^4*m + 3*a^4*m^3 + (3*I)*a*cM^2*m^2*r + 2*a^2*cM*m^3*r + 
     7*a^2*m*r^2 - a^2*m^3*r^2 - 12*a^5*m^2*w - 8*a^3*cM*m^2*r*w - 
     8*a^3*m^2*r^2*w + 18*a^6*m*w^2 + 12*a^4*cM*m*r*w^2 + 30*a^4*m*r^2*w^2 + 
     13*a^2*m*r^4*w^2 - 2*cM*m*r^5*w^2 + m*r^6*w^2 - 12*a^7*w^3 - 
     32*a^5*r^2*w^3 - 26*a^3*r^4*w^3 - 6*a*r^6*w^3 + a^2*cM^2*m^2*x - 
     (3*I)*a^3*m*r*x - (3*I)*a^3*m^3*r*x - (6*I)*a*m*r^3*x + 
     (12*I)*a^4*m^2*r*w*x - (6*I)*a^2*cM*m^2*r^2*w*x + 
     (12*I)*a^2*m^2*r^3*w*x - (18*I)*a^5*m*r*w^2*x + 
     (18*I)*a^3*cM*m*r^2*w^2*x - (30*I)*a^3*m*r^3*w^2*x + 
     (6*I)*a*cM*m*r^4*w^2*x - (12*I)*a*m*r^5*w^2*x + (12*I)*a^6*r*w^3*x + 
     (24*I)*a^4*r^3*w^3*x + (15*I)*a^2*r^5*w^3*x + (3*I)*r^7*w^3*x - 
     5*a^4*m*x^2 - 7*a^4*m^3*x^2 - 12*a^2*m*r^2*x^2 + 28*a^5*m^2*w*x^2 + 
     2*a^3*cM*m^2*r*w*x^2 + 20*a^3*m^2*r^2*w*x^2 - 42*a^6*m*w^2*x^2 - 
     6*a^4*cM*m*r*w^2*x^2 - 64*a^4*m*r^2*w^2*x^2 + 2*a^2*cM*m*r^3*w^2*x^2 - 
     22*a^2*m*r^4*w^2*x^2 + 28*a^7*w^3*x^2 + 68*a^5*r^2*w^3*x^2 + 
     49*a^3*r^4*w^3*x^2 + 9*a*r^6*w^3*x^2 - (12*I)*a^6*r*w^3*x^3 - 
     (18*I)*a^4*r^3*w^3*x^3 - (6*I)*a^2*r^5*w^3*x^3 - 4*a^5*m^2*w*x^4 + 
     13*a^6*m*w^2*x^4 - 2*a^4*cM*m*r*w^2*x^4 + 13*a^4*m*r^2*w^2*x^4 - 
     14*a^7*w^3*x^4 - 28*a^5*r^2*w^3*x^4 - 14*a^3*r^4*w^3*x^4 + 
     (3*I)*a^6*r*w^3*x^5 + (3*I)*a^4*r^3*w^3*x^5 + a^7*w^3*x^6 + 
     a^5*r^2*w^3*x^6)*rn[r, x]*rp[r, x] + 
   (2*I)*m^2*(-2*a^3*m^3 + 3*a^3*m*sss - 4*a*cM*m*r*sss + 2*a*m*r^2*sss + 
     10*a^4*m^2*w + 6*a^2*m^2*r^2*w - 9*a^4*sss*w + 12*a^2*cM*r*sss*w - 
     11*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 2*r^4*sss*w - 20*a^5*m*w^2 - 
     24*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + 20*a^6*w^3 + 36*a^4*r^2*w^3 + 
     18*a^2*r^4*w^3 + 2*r^6*w^3 - a^3*m*sss*x^2 - 4*a^4*m^2*w*x^2 + 
     7*a^4*sss*w*x^2 - 8*a^2*cM*r*sss*w*x^2 + 7*a^2*r^2*sss*w*x^2 + 
     16*a^5*m*w^2*x^2 + 12*a^3*m*r^2*w^2*x^2 - 24*a^6*w^3*x^2 - 
     36*a^4*r^2*w^3*x^2 - 12*a^2*r^4*w^3*x^2 - 2*a^5*m*w^2*x^4 + 
     6*a^6*w^3*x^4 + 6*a^4*r^2*w^3*x^4)*rn[r, x]^2*rp[r, x] + 
   2*cM*sss*(r^3 - (4*I)*a^3*x + (3*I)*a*r^2*x - 3*a^2*r*x^2 + r^3*x^2 + 
     (7*I)*a^3*x^3 - (5*I)*a*r^2*x^3 + a^2*r*x^4 - I*a^3*x^5)*X[r] + 
   2*cM*m^2*sss*(r - a*x)*(r + a*x)*rn[r, x]*X[r] + 
   4*m*(3*a^2*m*sss - 6*a^3*sss*w - 4*a*r^2*sss*w - (3*I)*a*m*r*sss*x + 
     (5*I)*a^2*r*sss*w*x + (3*I)*r^3*sss*w*x - 6*a^2*m*sss*x^2 + 
     13*a^3*sss*w*x^2 + 7*a*r^2*sss*w*x^2 - (2*I)*a^2*r*sss*w*x^3 - 
     (6*I)*a^3*m*r*w^2*x^3 - 4*a^3*sss*w*x^4)*rn[r, x]*rp[r, x]*X[r] + 
   2*cM*w*((-11*I)*a^2*cM*r^3*sss - (9*I)*cM*r^5*sss + 78*a^2*r^5*w + 
     a^3*cM*r^2*sss*x - 13*a*cM*r^4*sss*x + 4*a^2*m*r^5*w*x - 
     (2*I)*a^6*sss*x^2 + (3*I)*a^4*cM*r*sss*x^2 + (9*I)*a^2*cM*r^3*sss*x^2 + 
     (6*I)*a^7*m*w*x^2 - 38*a^2*r^5*w*x^2 - a^5*cM*sss*x^3 - 
     3*a^3*cM*r^2*sss*x^3 + (4*I)*a^6*sss*x^4 - (8*I)*a^4*cM*r*sss*x^4 + 
     (2*I)*a^7*m*w*x^4)*Y[x] - 4*a*m*w*(-21*a^4*r - 33*a^2*r^3 - 8*r^5 + 
     (9*I)*a^2*cM^2*r^2*w + (18*I)*cM^2*r^4*w - 6*a^3*cM^2*r*w*x + 
     8*a*cM^2*r^3*w*x + 3*a^4*r*x^2 + 7*a^2*r^3*x^2 + (3*I)*a^4*cM^2*w*x^2 + 
     (3*I)*a^2*cM^2*r^2*w*x^2 - 2*a^3*cM^2*r*w*x^3 - I*a^4*cM^2*w*x^4)*
    rn[r, x]*Y[x] + (2*I)*a^3*(4*a^2*m*sss + 7*m*r^2*sss + 8*a^3*w + 
     14*a*r^4*w^3 + 3*m*r^2*sss*x^2 + 30*a*r^4*w^3*x^2 - 8*a*r^4*w^3*x^4)*
    rp[r, x]*Y[x] - 8*a*cM*m*r*w^3*(-4*a^4 + 2*r^4 - (9*I)*a^3*r*x - 
     (6*I)*a*r^3*x - a^4*x^2 - 2*a^2*r^2*x^2 + (3*I)*a^3*r*x^3 + a^4*x^4)*
    rn[r, x]*rp[r, x]*Y[x] + (2*I)*w^2*(9*a^5*m*sss - 12*a^3*cM*m*r*sss + 
     16*a^3*m*r^2*sss - 8*a*cM*m*r^3*sss + 7*a*m*r^4*sss - 3*a^6*sss*w - 
     7*a^4*r^2*sss*w - 5*a^2*r^4*sss*w - r^6*sss*w - 10*a^7*m*w^2 - 
     24*a^5*m*r^2*w^2 - 18*a^3*m*r^4*w^2 - 4*a*m*r^6*w^2 + 2*a^6*sss*w*x^2 + 
     4*a^4*r^2*sss*w*x^2 + 2*a^2*r^4*sss*w*x^2 + 6*a^7*m*w^2*x^2 + 
     12*a^5*m*r^2*w^2*x^2 + 6*a^3*m*r^4*w^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x] - 
   cM*sss*(sss + 4*a*m*w)*(r - a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x] - 
   2*sss*w^2*(-6*a^4 - 8*a^2*r^2 - r^4 + (4*I)*a^3*r*x + (3*I)*a*r^3*x + 
     8*a^4*x^2 + 9*a^2*r^2*x^2 - I*a^3*r*x^3)*rn[r, x]*rp[r, x]*X[r]*Y[x] - 
   (2*I)*sss*(a*m*sss - a^2*sss*w - r^2*sss*w + 2*a^3*m*w^2*x^2)*rn[r, x]^2*
    rp[r, x]*X[r]*Y[x] + 4*a^2*cM*w^2*(-12*a^2*cM*r^2 - 34*cM*r^4 - 
     (9*I)*a^4*r^2*w - (17*I)*a^2*r^4*w - (2*I)*r^6*w + (4*I)*a^5*x - 
     (8*I)*a^3*cM*r*x + (14*I)*a*cM*r^3*x + 8*a^5*r*w*x + 8*a^3*r^3*w*x + 
     8*a*r^5*w*x - 4*a^4*cM*x^2 - 16*a^2*cM*r^2*x^2 - I*a^6*w*x^2 + 
     (4*I)*a^4*r^2*w*x^2 + (9*I)*a^2*r^4*w*x^2 + (2*I)*a^5*x^3 - 
     (4*I)*a^3*cM*r*x^3 - 2*a^5*r*w*x^3 + 6*a^3*r^3*w*x^3 - I*a^6*w*x^4 - 
     (3*I)*a^4*r^2*w*x^4)*Y[x]^2 + 4*a^2*cM^2*w^3*
    ((3*I)*a^2*r^2 + (9*I)*r^4 - 2*a^3*r*x + 4*a*r^3*x + I*a^4*x^2 + 
     (3*I)*a^2*r^2*x^2 - 2*a^3*r*x^3)*rn[r, x]*Y[x]^2 - 
   4*a^2*(a^2 + r^2)*(3*a^4 + 2*a^2*cM*r + 8*a^2*r^2 - 2*cM*r^3 + 5*r^4)*w^4*
    rn[r, x]*rp[r, x]*Y[x]^2 + (4*I)*a^2*(a^2 + r^2)*w^3*
    (2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*rp[r, x]*
    Y[x]^2 - a^2*sss*(2*r - r*sss - 2*cM*r^2*w^2 + 2*a^2*cM*w^2*x^2)*rn[r, x]*
    X[r]*Y[x]^2 + 4*a^3*(a - I*r)*(a + I*r)*w^4*x*((3*I)*r + a*x)*rn[r, x]*
    rp[r, x]*X[r]*Y[x]^2, D26[r, x] -> 
  4*cM*m*(4*a^3*cM*m*r^2 - (4*I)*a^4*m^2*r^2 + I*a^2*cM*r^3 - I*a^2*r^4 + 
     8*a*cM*m*r^4 - (5*I)*a^2*m^2*r^4 + (2*I)*cM*r^5 - (3*I)*r^6 - 
     (3*I)*m^2*r^6 + (12*I)*a^5*m*r^2*w + (18*I)*a^3*m*r^4*w + 
     (12*I)*a*m*r^6*w - 3*a^3*cM*r^2*x + 3*a^3*r^3*x - (3*I)*a^2*cM*m*r^3*x - 
     4*a^3*m^2*r^3*x - 6*a*cM*r^4*x + 9*a*r^5*x - (6*I)*cM*m*r^5*x - 
     6*a*m^2*r^5*x + a^4*m*r^3*w*x + 10*a^2*m*r^5*w*x + 3*m*r^7*w*x + 
     (4*I)*a^6*m^2*x^2 - I*a^4*cM*r*x^2 + I*a^4*r^2*x^2 - 
     3*a^3*cM*m*r^2*x^2 + (12*I)*a^4*m^2*r^2*x^2 + (2*I)*a^2*cM*r^3*x^2 - 
     (4*I)*a^2*r^4*x^2 - 14*a*cM*m*r^4*x^2 + (4*I)*a^2*m^2*r^4*x^2 + 
     (2*I)*cM*r^5*x^2 - (3*I)*r^6*x^2 - (12*I)*a^7*m*w*x^2 - 
     (47*I)*a^5*m*r^2*w*x^2 - (28*I)*a^3*m*r^4*w*x^2 - (9*I)*a*m*r^6*w*x^2 - 
     3*a^5*r*x^3 + 4*a^5*m^2*r*x^3 + 2*a^3*cM*r^2*x^3 + 4*a^3*r^3*x^3 - 
     (3*I)*a^2*cM*m*r^3*x^3 + 10*a*cM*r^4*x^3 - 15*a*r^5*x^3 - 
     17*a^6*m*r*w*x^3 - 2*a^4*m*r^3*w*x^3 - a^2*m*r^5*w*x^3 - 
     (7*I)*a^6*m^2*x^4 - I*a^4*r^2*x^4 - 7*a^3*cM*m*r^2*x^4 - 
     (9*I)*a^4*m^2*r^2*x^4 + I*a^2*cM*r^3*x^4 - (3*I)*a^2*r^4*x^4 + 
     (25*I)*a^7*m*w*x^4 + (58*I)*a^5*m*r^2*w*x^4 + (19*I)*a^3*m*r^4*w*x^4 + 
     11*a^5*r*x^5 - 2*a^5*m^2*r*x^5 + 5*a^3*cM*r^2*x^5 - 15*a^3*r^3*x^5 + 
     24*a^6*m*r*w*x^5 + 10*a^4*m*r^3*w*x^5 + I*a^4*cM*r*x^6 - 
     (2*I)*a^4*r^2*x^6 - (10*I)*a^7*m*w*x^6 - (14*I)*a^5*m*r^2*w*x^6 - 
     10*a^5*r*x^7 - 4*a^6*m*r*w*x^7) - 
   2*cM*m*((-2*I)*a^2*cM*m^2*r^2 + 22*a*m*r^4 - (4*I)*cM*m^2*r^4 - 
     2*a*m^3*r^4 - I*a^2*r^3*sss - (5*I)*r^5*sss - 4*a^4*r^2*w + 
     8*a^4*m^2*r^2*w - 30*a^2*r^4*w + 10*a^2*m^2*r^4*w + 6*r^6*w + 
     2*m^2*r^6*w + (10*I)*a^2*m*r^3*x - (18*I)*m*r^5*x + (12*I)*a^5*r*w*x - 
     (18*I)*a^3*r^3*w*x + (4*I)*a^3*m^2*r^3*w*x + (14*I)*a*r^5*w*x + 
     (4*I)*a*m^2*r^5*w*x - 6*a^5*m*x^2 + 2*a^5*m^3*x^2 - 
     (2*I)*a^2*cM*m^2*r^2*x^2 - 26*a*m*r^4*x^2 + I*a^4*r*sss*x^2 + 
     (2*I)*a^2*r^3*sss*x^2 + I*r^5*sss*x^2 + 4*a^6*w*x^2 - 8*a^6*m^2*w*x^2 - 
     12*a^4*r^2*w*x^2 - 16*a^4*m^2*r^2*w*x^2 + 62*a^2*r^4*w*x^2 - 
     8*a^2*m^2*r^4*w*x^2 - 2*r^6*w*x^2 + (22*I)*a^4*m*r*x^3 - 
     (34*I)*a^2*m*r^3*x^3 - (82*I)*a^5*r*w*x^3 + (4*I)*a^5*m^2*r*w*x^3 + 
     (16*I)*a^3*r^3*w*x^3 + (4*I)*a^3*m^2*r^3*w*x^3 - (6*I)*a*r^5*w*x^3 + 
     10*a^5*m*x^4 + (3*I)*a^4*r*sss*x^4 - (9*I)*a^2*r^3*sss*x^4 - 
     6*a^6*w*x^4 + 6*a^6*m^2*w*x^4 + 30*a^4*r^2*w*x^4 + 6*a^4*m^2*r^2*w*x^4 - 
     28*a^2*r^4*w*x^4 - (28*I)*a^4*m*r*x^5 + (94*I)*a^5*r*w*x^5 + 
     (18*I)*a^3*r^3*w*x^5 - (8*I)*a^4*r*sss*x^6 - 2*a^6*w*x^6 - 
     18*a^4*r^2*w*x^6 - (16*I)*a^5*r*w*x^7)*rn[r, x] - 
   (4*I)*m*(-6*a^4*r^2*w^2 - 8*a^2*r^4*w^2 - r^6*w^2 - 4*a^2*cM*m*r*sss*x + 
     3*cM*m*r^3*sss*x + 5*a^6*w^2*x^2 + 18*a^4*r^2*w^2*x^2 + 
     15*a^2*r^4*w^2*x^2 - r^6*w^2*x^2 + 7*a^2*cM*m*r*sss*x^3 - 
     7*a^6*w^2*x^4 - 17*a^4*r^2*w^2*x^4 - 13*a^2*r^4*w^2*x^4 - 
     a^4*r^2*w^2*x^6)*rn[r, x]^2*rp[r, x] + 
   2*m*(8*a^3*m^3 + (2*I)*a^2*m^2*r + 8*a*m*r^2 + (2*I)*r^3 + (2*I)*m^2*r^3 - 
     4*a^3*m*sss - I*a^2*r*sss - 4*a*m*r^2*sss - (2*I)*r^3*sss - 8*a^4*w - 
     24*a^4*m^2*w - (6*I)*a^3*m*r*w - 14*a^2*r^2*w - 16*a^2*m^2*r^2*w - 
     (10*I)*a*m*r^3*w + 24*a^5*m*w^2 + 30*a^3*m*r^2*w^2 + 6*a*m*r^4*w^2 - 
     6*a^3*m^2*x - (6*I)*a^2*m^3*r*x - 6*a*r^2*x + 2*a*m^2*r^2*x - 
     (6*I)*m*r^3*x + 3*a^3*sss*x + (3*I)*a^2*m*r*sss*x + 2*a*r^2*sss*x + 
     (3*I)*m*r^3*sss*x + 18*a^4*m*w*x + (2*I)*a^3*r*w*x + 
     (14*I)*a^3*m^2*r*w*x + 14*a^2*m*r^2*w*x + (2*I)*a*r^3*w*x + 
     (14*I)*a*m^2*r^3*w*x - (6*I)*a^4*m*r*w^2*x - (12*I)*a^2*m*r^3*w^2*x - 
     (6*I)*m*r^5*w^2*x - 14*a^3*m^3*x^2 + (2*I)*a^2*m^2*r*x^2 - 
     14*a*m*r^2*x^2 + (2*I)*r^3*x^2 + 7*a^3*m*sss*x^2 - I*a^2*r*sss*x^2 + 
     7*a*m*r^2*sss*x^2 + 12*a^4*w*x^2 + 46*a^4*m^2*w*x^2 - 
     (8*I)*a^3*m*r*w*x^2 + 26*a^2*r^2*w*x^2 + 30*a^2*m^2*r^2*w*x^2 - 
     (4*I)*a*m*r^3*w*x^2 - 48*a^5*m*w^2*x^2 - 60*a^3*m*r^2*w^2*x^2 - 
     12*a*m*r^4*w^2*x^2 + 10*a^3*m^2*x^3 + 10*a*r^2*x^3 - 5*a^3*sss*x^3 - 
     4*a*r^2*sss*x^3 - 32*a^4*m*w*x^3 + (2*I)*a^3*r*w*x^3 - 
     28*a^2*m*r^2*w*x^3 + (2*I)*a*r^3*w*x^3 - 8*a^4*m^2*w*x^4 - 
     8*a^2*r^2*w*x^4 + 18*a^5*m*w^2*x^4 + 18*a^3*m*r^2*w^2*x^4)*rn[r, x]^2*
    rp[r, x]^2 + (2*I)*m^3*(2*a^2*m^2 - 2*a^2*sss + 2*cM*r*sss - r^2*sss - 
     8*a^3*m*w - 4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 2*r^4*w^2 + 
     a^2*sss*x^2 + 4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 
     2*a^4*w^2*x^4)*rn[r, x]^3*rp[r, x]^2 + 
   4*cM*(-8*a^4*cM*m*r^2*w - I*a^3*cM*r^3*w + (9*I)*a^3*r^4*w - 
     4*a^2*cM*m*r^4*w + I*a*cM*r^5*w + (11*I)*a*r^6*w - 
     (12*I)*a^6*m*r^2*w^2 - (21*I)*a^4*m*r^4*w^2 - (14*I)*a^2*m*r^6*w^2 + 
     I*m*r^8*w^2 + 8*a^6*r*w*x - 13*a^4*cM*r^2*w*x + 33*a^4*r^3*w*x - 
     I*a^3*cM*m*r^3*w*x - 19*a^2*cM*r^4*w*x + 23*a^2*r^5*w*x - 
     (7*I)*a*cM*m*r^5*w*x + 4*r^7*w*x + 10*a^5*m*r^3*w^2*x + 
     a^3*m*r^5*w^2*x - 3*a*m*r^7*w^2*x - 4*a^5*cM*m^2*x^2 + 
     8*a^6*cM*m*w*x^2 + I*a^5*cM*r*w*x^2 - (5*I)*a^5*r^2*w*x^2 + 
     15*a^4*cM*m*r^2*w*x^2 + (10*I)*a^3*cM*r^3*w*x^2 - (26*I)*a^3*r^4*w*x^2 - 
     3*a^2*cM*m*r^4*w*x^2 + (9*I)*a*cM*r^5*w*x^2 - (21*I)*a*r^6*w*x^2 + 
     (12*I)*a^8*m*w^2*x^2 + (46*I)*a^6*m*r^2*w^2*x^2 + 
     (35*I)*a^4*m*r^4*w^2*x^2 + (15*I)*a^2*m*r^6*w^2*x^2 + 3*a^5*cM*m*x^3 + 
     (3*I)*a^4*cM*m^2*r*x^3 - 3*a^6*cM*w*x^3 + 3*a^6*r*w*x^3 - 
     (3*I)*a^5*cM*m*r*w*x^3 + 10*a^4*cM*r^2*w*x^3 - 34*a^4*r^3*w*x^3 - 
     (9*I)*a^3*cM*m*r^3*w*x^3 + 29*a^2*cM*r^4*w*x^3 - 21*a^2*r^5*w*x^3 + 
     22*a^7*m*r*w^2*x^3 - 2*a^5*m*r^3*w^2*x^3 - 10*a^3*m*r^5*w^2*x^3 + 
     7*a^5*cM*m^2*x^4 - 15*a^6*cM*m*w*x^4 + I*a^5*cM*r*w*x^4 - 
     (13*I)*a^5*r^2*w*x^4 - 17*a^4*cM*m*r^2*w*x^4 + (3*I)*a^3*cM*r^3*w*x^4 - 
     (11*I)*a^3*r^4*w*x^4 - (17*I)*a^8*m*w^2*x^4 - (44*I)*a^6*m*r^2*w^2*x^4 - 
     (17*I)*a^4*m*r^4*w^2*x^4 - 5*a^5*cM*m*x^5 + 5*a^6*cM*w*x^5 - 
     25*a^6*r*w*x^5 + 15*a^4*cM*r^2*w*x^5 - 15*a^4*r^3*w*x^5 - 
     27*a^7*m*r*w^2*x^5 - 17*a^5*m*r^3*w^2*x^5 + 4*a^6*cM*m*w*x^6 + 
     (3*I)*a^8*m*w^2*x^6 + (5*I)*a^6*m*r^2*w^2*x^6 + 2*a^7*m*r*w^2*x^7)*
    Y[x] + 2*cM*(-6*a^3*m^2*r^2 + 2*a^3*m^4*r^2 - I*a^2*cM*m*r^2*sss - 
     a^3*m^2*r^2*sss - (2*I)*cM*m*r^4*sss + 7*a*m^2*r^4*sss - 
     (6*I)*a^3*cM*m^2*r^2*w - (6*I)*a*cM*m^2*r^4*w + 2*a^4*m*r^2*sss*w - 
     (9*I)*a^3*r^3*sss*w - 3*a^2*m*r^4*sss*w - (11*I)*a*r^5*sss*w + 
     3*m*r^6*sss*w + 2*a^5*r^2*w^2 + 12*a^5*m^2*r^2*w^2 + 
     18*a^3*m^2*r^4*w^2 + 14*a*r^6*w^2 + 6*a*m^2*r^6*w^2 - 8*a*m*r^4*sss*x - 
     4*a^4*r^2*sss*w*x - 8*a^2*r^4*sss*w*x - 4*r^6*sss*w*x + 
     (12*I)*a^6*r*w^2*x + (20*I)*a^4*r^3*w^2*x + (12*I)*a^4*m^2*r^3*w^2*x + 
     (20*I)*a^2*r^5*w^2*x + (12*I)*a^2*m^2*r^5*w^2*x - (4*I)*r^7*w^2*x - 
     (2*I)*a^4*cM*m^3*x^2 - 6*a^3*m^2*r^2*x^2 + a^5*m^2*sss*x^2 - 
     I*a^2*cM*m*r^2*sss*x^2 + 9*a^3*m^2*r^2*sss*x^2 + 
     (6*I)*a^5*cM*m^2*w*x^2 + (2*I)*a^3*cM*m^2*r^2*w*x^2 - 
     2*a^6*m*sss*w*x^2 - (3*I)*a^5*r*sss*w*x^2 - 10*a^4*m*r^2*sss*w*x^2 + 
     (8*I)*a^3*r^3*sss*w*x^2 + 8*a^2*m*r^4*sss*w*x^2 + 
     (15*I)*a*r^5*sss*w*x^2 - 12*a^7*m^2*w^2*x^2 - 18*a^5*r^2*w^2*x^2 - 
     24*a^5*m^2*r^2*w^2*x^2 + 10*a^3*r^4*w^2*x^2 - 12*a^3*m^2*r^4*w^2*x^2 - 
     6*a*r^6*w^2*x^2 - 8*a^3*m*r^2*sss*x^3 - (32*I)*a^6*r*w^2*x^3 + 
     (12*I)*a^6*m^2*r*w^2*x^3 - (24*I)*a^4*r^3*w^2*x^3 + 
     (12*I)*a^4*m^2*r^3*w^2*x^3 - (24*I)*a^2*r^5*w^2*x^3 - 
     (4*I)*a^5*cM*m^2*w*x^4 + a^6*m*sss*w*x^4 + (7*I)*a^5*r*sss*w*x^4 + 
     9*a^4*m*r^2*sss*w*x^4 + (9*I)*a^3*r^3*sss*w*x^4 + 6*a^7*m^2*w^2*x^4 + 
     24*a^5*r^2*w^2*x^4 + 6*a^5*m^2*r^2*w^2*x^4 + 6*a^3*r^4*w^2*x^4 + 
     (24*I)*a^6*r*w^2*x^5 + (8*I)*a^4*r^3*w^2*x^5)*rn[r, x]*Y[x] + 
   2*(a^2 + r^2)^2*(-2 + sss)*w*x*(-3*a^2 + 2*r^2 + 5*a^2*x^2)*rn[r, x]^2*
    Y[x] + 4*a*m*r*(a^2 + r^2)*w^2*x*(-5*a^2 - 2*r^2 + 3*a^2*x^2)*rn[r, x]^2*
    rp[r, x]*Y[x] - 4*(a^2 + r^2)^2*w^3*x*(-a^2 + 2*r^2 + 3*a^2*x^2)*
    rn[r, x]^3*rp[r, x]*Y[x] + 2*m*w*(2*r^4 + 3*a^2*r^2*sss - r^4*sss - 
     8*a^6*w^2 - 12*a^4*r^2*w^2 - 2*a^2*r^4*w^2 + 2*r^6*w^2 + I*a^3*r*sss*x + 
     I*a*r^3*sss*x - (6*I)*a^5*r*w^2*x - (10*I)*a^3*r^3*w^2*x - 
     (4*I)*a*r^5*w^2*x - 4*a^2*r^2*sss*x^2 + 6*a^6*w^2*x^2 + 
     10*a^4*r^2*w^2*x^2 + 4*a^2*r^4*w^2*x^2 + (2*I)*a^5*r*w^2*x^3 + 
     (2*I)*a^3*r^3*w^2*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   (2*I)*m*w*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 2*a^4*sss*w - 
     3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 12*a^3*m*r^2*w^2 - 
     4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   I*m*sss^2*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 
   4*a*cM*w^2*(4*a^4*cM*r^2 - 4*a^2*cM*r^4 + (4*I)*a^6*r^2*w + 
     (8*I)*a^4*r^4*w + (5*I)*a^2*r^6*w - I*r^8*w + (4*I)*a^3*cM*r^3*x + 
     (4*I)*a*cM*r^5*x - 12*a^4*cM*r^2*x^2 + 8*a^2*cM*r^4*x^2 - 
     (4*I)*a^8*w*x^2 - (15*I)*a^6*r^2*w*x^2 - (16*I)*a^4*r^4*w*x^2 - 
     (9*I)*a^2*r^6*w*x^2 + 12*a^4*cM*r^2*x^4 + (3*I)*a^8*w*x^4 + 
     (7*I)*a^6*r^2*w*x^4 + (2*I)*a^4*r^4*w*x^4)*Y[x]^2 - 
   2*a*cM*((-I)*a^2*cM*r^2*sss*w + I*cM*r^4*sss*w - (6*I)*a^3*cM*m*r^2*w^2 + 
     a^4*r^2*sss*w^2 + 4*a^2*r^4*sss*w^2 + 3*r^6*sss*w^2 + 8*a^5*m*r^2*w^3 + 
     14*a^3*m*r^4*w^3 + 6*a*m*r^6*w^3 + (12*I)*a^4*m*r^3*w^3*x + 
     (12*I)*a^2*m*r^5*w^3*x - I*a^3*cM*m*sss*x^2 + I*a^4*cM*sss*w*x^2 + 
     (3*I)*a^2*cM*r^2*sss*w*x^2 + 2*a^6*w^2*x^2 + (6*I)*a^5*cM*m*w^2*x^2 + 
     (10*I)*a^3*cM*m*r^2*w^2*x^2 - a^6*sss*w^2*x^2 + a^2*r^4*sss*w^2*x^2 - 
     8*a^7*m*w^3*x^2 - 16*a^5*m*r^2*w^3*x^2 - 8*a^3*m*r^4*w^3*x^2 + 
     (12*I)*a^6*m*r*w^3*x^3 + (12*I)*a^4*m*r^3*w^3*x^3 - 
     (2*I)*a^5*cM*m*w^2*x^4 + 2*a^7*m*w^3*x^4 + 2*a^5*m*r^2*w^3*x^4)*rn[r, x]*
    Y[x]^2 + (10*I)*a*r*(a^2 + r^2)^2*(-2 + sss)*w*rn[r, x]^2*Y[x]^2 - 
   (16*I)*a^3*cM*m*r*sss*w*x*rn[r, x]^2*rp[r, x]*Y[x]^2 - 
   (16*I)*a*r*(a^2 + r^2)^2*w^3*rn[r, x]^3*rp[r, x]*Y[x]^2 + 
   8*a^4*m*sss*w*rn[r, x]^2*rp[r, x]^2*Y[x]^2 + 
   (4*I)*a^2*m*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^3*
    rp[r, x]^2*Y[x]^2 - 4*a*(a^2 + r^2)^2*w^4*rn[r, x]^4*rp[r, x]^2*Y[x]^2 - 
   4*a^4*cM*w^2*x*(7*a^2*r^3*w + 5*r^5*w + 4*a^3*cM*x + 9*a^4*r*w*x^2 + 
     7*a^2*r^3*w*x^2)*Y[x]^3 - 4*a^3*cM*w^3*(I*a^2*cM*r^2 - I*cM*r^4 - 
     a^4*r^2*w - 2*a^2*r^4*w - r^6*w - (2*I)*a^3*r^3*w*x - (2*I)*a*r^5*w*x - 
     I*a^4*cM*x^2 - (3*I)*a^2*cM*r^2*x^2 + a^6*w*x^2 + 2*a^4*r^2*w*x^2 + 
     a^2*r^4*w*x^2 - (2*I)*a^5*r*w*x^3 - (2*I)*a^3*r^3*w*x^3)*rn[r, x]*
    Y[x]^3, D27[r, x] -> 2*cM*m*((-8*I)*a^3*cM*r^3*sss - (8*I)*a*cM*r^5*sss - 
     8*a^5*cM*r^2*w + 6*a^5*r^3*w - 26*a^3*cM*r^4*w + 6*a^3*r^5*w - 
     6*a*cM*r^6*w - 6*a*r^7*w - 9*a^4*cM*r^2*sss*x - 11*a^2*cM*r^4*sss*x + 
     (16*I)*a^6*cM*r*w*x - (36*I)*a^6*r^2*w*x + (120*I)*a^4*cM*r^3*w*x - 
     (74*I)*a^4*r^4*w*x + (96*I)*a^2*cM*r^5*w*x - (46*I)*a^2*r^6*w*x + 
     (8*I)*cM*r^7*w*x - (6*I)*r^8*w*x + (21*I)*a^3*cM*r^3*sss*x^2 + 
     (10*I)*a*cM*r^5*sss*x^2 + 8*a^7*cM*w*x^2 - 24*a^7*r*w*x^2 + 
     86*a^5*cM*r^2*w*x^2 - 76*a^5*r^3*w*x^2 + 118*a^3*cM*r^4*w*x^2 - 
     86*a^3*r^5*w*x^2 + 28*a*cM*r^6*w*x^2 - 16*a*r^7*w*x^2 + 
     13*a^4*cM*r^2*sss*x^3 + 13*a^2*cM*r^4*sss*x^3 + (10*I)*a^8*w*x^3 - 
     (54*I)*a^6*cM*r*w*x^3 + (66*I)*a^6*r^2*w*x^3 - 
     (164*I)*a^4*cM*r^3*w*x^3 + (78*I)*a^4*r^4*w*x^3 - 
     (78*I)*a^2*cM*r^5*w*x^3 + (28*I)*a^2*r^6*w*x^3 - 
     (11*I)*a^3*cM*r^3*sss*x^4 - 14*a^7*cM*w*x^4 + 16*a^7*r*w*x^4 - 
     62*a^5*cM*r^2*w*x^4 + 8*a^5*r^3*w*x^4 - 36*a^3*cM*r^4*w*x^4 + 
     10*a^3*r^5*w*x^4 - 2*a^4*cM*r^2*sss*x^5 - (6*I)*a^8*w*x^5 + 
     (28*I)*a^6*cM*r*w*x^5 - (30*I)*a^6*r^2*w*x^5 + (44*I)*a^4*cM*r^3*w*x^5 - 
     (18*I)*a^4*r^4*w*x^5 + 6*a^7*cM*w*x^6 - 18*a^7*r*w*x^6 + 
     18*a^5*cM*r^2*w*x^6 - 12*a^5*r^3*w*x^6 + (2*I)*a^6*r^2*w*x^7) + 
   2*cM*m*(4*a^4*cM*m*r - (4*I)*a^5*m^2*r - 8*a^2*cM^2*m*r^2 + 
     (9*I)*a^3*cM*m^2*r^2 + 10*a^2*cM*m*r^3 - (5*I)*a^3*m^2*r^3 + 
     (2*I)*a^5*r*sss + (4*I)*a^3*r^3*sss + (2*I)*a*r^5*sss + 
     (12*I)*a^6*m*r*w - (27*I)*a^4*cM*m*r^2*w + (21*I)*a^4*m*r^3*w - 
     (14*I)*a^2*cM*m*r^4*w + (11*I)*a^2*m*r^5*w - (8*I)*cM*m*r^6*w + 
     (6*I)*m*r^7*w - (12*I)*a^7*r*w^2 - (27*I)*a^5*r^3*w^2 - 
     (20*I)*a^3*r^5*w^2 - (7*I)*a*r^7*w^2 + (8*I)*a^3*cM^2*m*r*x + 
     10*a^4*cM*m^2*r*x - (25*I)*a^3*cM*m*r^2*x - 15*a^4*m^2*r^2*x + 
     (16*I)*a*cM^2*m*r^3*x + 18*a^2*cM*m^2*r^3*x - (20*I)*a*cM*m*r^4*x - 
     10*a^2*m^2*r^4*x - (2*I)*a^3*cM*m*r^2*sss*x - (2*I)*a*cM*m*r^4*sss*x + 
     12*a^7*m*w*x - 30*a^5*cM*m*r*w*x + 45*a^5*m*r^2*w*x - 
     48*a^3*cM*m*r^3*w*x + 40*a^3*m*r^4*w*x - 14*a*cM*m*r^5*w*x + 
     9*a*m*r^6*w*x - 12*a^8*w^2*x - 45*a^6*r^2*w^2*x - 66*a^4*r^4*w^2*x - 
     44*a^2*r^6*w^2*x + r^8*w^2*x - 4*a^4*cM*m*r*x^2 - I*a^5*m^2*r*x^2 - 
     8*a^2*cM^2*m*r^2*x^2 + (7*I)*a^3*cM*m^2*r^2*x^2 - 4*a^2*cM*m*r^3*x^2 - 
     I*a^3*m^2*r^3*x^2 - (3*I)*a^5*r*sss*x^2 - (6*I)*a^3*r^3*sss*x^2 - 
     (3*I)*a*r^5*sss*x^2 + (3*I)*a^6*cM*m*w*x^2 - (9*I)*a^6*m*r*w*x^2 + 
     (2*I)*a^4*cM*m*r^2*w*x^2 - (8*I)*a^4*m*r^3*w*x^2 - 
     (18*I)*a^2*cM*m*r^4*w*x^2 + (9*I)*a^2*m*r^5*w*x^2 + 
     (21*I)*a^7*r*w^2*x^2 + (55*I)*a^5*r^3*w^2*x^2 + (47*I)*a^3*r^5*w^2*x^2 + 
     (19*I)*a*r^7*w^2*x^2 - (8*I)*a^3*cM^2*m*r*x^3 - 8*a^4*cM*m^2*r*x^3 + 
     (5*I)*a^3*cM*m*r^2*x^3 + 5*a^4*m^2*r^2*x^3 - 21*a^7*m*w*x^3 + 
     40*a^5*cM*m*r*w*x^3 - 44*a^5*m*r^2*w*x^3 + 24*a^3*cM*m*r^3*w*x^3 - 
     19*a^3*m*r^4*w*x^3 + 27*a^8*w^2*x^3 + 57*a^6*r^2*w^2*x^3 + 
     42*a^4*r^4*w^2*x^3 + 48*a^2*r^6*w^2*x^3 + 6*a^4*cM*m*r*x^4 - 
     I*a^5*m^2*r*x^4 - (4*I)*a^6*cM*m*w*x^4 + (5*I)*a^6*m*r*w*x^4 + 
     I*a^4*cM*m*r^2*w*x^4 + (9*I)*a^4*m*r^3*w*x^4 + (3*I)*a^7*r*w^2*x^4 + 
     (6*I)*a^5*r^3*w^2*x^4 + (9*I)*a^3*r^5*w^2*x^4 + 12*a^7*m*w*x^5 - 
     20*a^5*cM*m*r*w*x^5 + 14*a^5*m*r^2*w*x^5 - 21*a^8*w^2*x^5 - 
     27*a^6*r^2*w^2*x^5 + 30*a^4*r^4*w^2*x^5 + I*a^6*cM*m*w*x^6 + 
     (2*I)*a^5*r^3*w^2*x^6 + 7*a^8*w^2*x^7 + 19*a^6*r^2*w^2*x^7)*rn[r, x] + 
   2*cM*m*(-3*a^4*m*r + a^4*m^3*r - 3*a^2*m*r^3 - a^4*m*r*sss - 
     a^2*m*r^3*sss - 4*a^5*m^2*r*w - 3*a^3*m^2*r^3*w + 7*a*m^2*r^5*w + 
     2*a^5*r*sss*w + 3*a^3*r^3*sss*w + 6*a^6*m*r*w^2 + 9*a^4*m*r^3*w^2 - 
     13*a^2*m*r^5*w^2 - m*r^7*w^2 + (10*I)*a^3*m*r^2*x - 
     (2*I)*a^3*m^3*r^2*x + (6*I)*a*m*r^4*x + (2*I)*a^3*m*r^2*sss*x + 
     I*a*m*r^4*sss*x + (4*I)*a^6*m^2*w*x + (9*I)*a^4*m^2*r^2*w*x + 
     (21*I)*a^2*m^2*r^4*w*x - (5*I)*a^4*r^2*sss*w*x - (3*I)*a^2*r^4*sss*w*x + 
     I*r^6*sss*w*x - (6*I)*a^7*m*w^2*x - (15*I)*a^5*m*r^2*w^2*x - 
     (45*I)*a^3*m*r^4*w^2*x - (13*I)*a*m*r^6*w^2*x - 2*a^4*m*r*x^2 + 
     a^4*m^3*r*x^2 - a^2*m*r^3*x^2 - a^5*m^2*r*w*x^2 - 3*a^3*m^2*r^3*w*x^2 - 
     a^5*r*sss*w*x^2 - 4*a^3*r^3*sss*w*x^2 - a*r^5*sss*w*x^2 - 
     3*a^6*m*r*w^2*x^2 - 4*a^4*m*r^3*w^2*x^2 + 22*a^2*m*r^5*w^2*x^2 - 
     (2*I)*a^3*m*r^2*x^3 - I*a^3*m*r^2*sss*x^3 - (5*I)*a^6*m^2*w*x^3 + 
     (13*I)*a^4*m^2*r^2*w*x^3 + (6*I)*a^4*r^2*sss*w*x^3 + 
     (5*I)*a^2*r^4*sss*w*x^3 + (9*I)*a^7*m*w^2*x^3 - 
     (20*I)*a^5*m*r^2*w^2*x^3 + (18*I)*a^3*m*r^4*w^2*x^3 - a^4*m*r*x^4 - 
     8*a^5*m^2*r*w*x^4 - 2*a^5*r*sss*w*x^4 - a^3*r^3*sss*w*x^4 + 
     15*a^6*m*r*w^2*x^4 + 16*a^4*m*r^3*w^2*x^4 + (2*I)*a^6*m^2*w*x^5 - 
     (5*I)*a^7*m*w^2*x^5 + (20*I)*a^5*m*r^2*w^2*x^5 - 7*a^6*m*r*w^2*x^6 + 
     I*a^7*m*w^2*x^7)*rn[r, x]^2 + 2*m*(a - I*r)*(a + I*r)*w*
    (3*a*r + (5*I)*a^2*x + I*r^2*x + a*r*x^2)*rn[r, x]^3*rp[r, x]^2 + 
   m*(a - I*r)*(a + I*r)*w*(a*sss + (2*I)*a*r*w - I*r*sss*x + 10*a^2*w*x - 
     2*r^2*w*x - (14*I)*a*r*w*x^2)*rn[r, x]^4*rp[r, x]^2 + 
   2*m*w*(-4*a^3*m^2 - 4*a*m^2*r^2 + 8*a^4*m*w + 10*a^2*m*r^2*w + m*r^4*w - 
     4*a^5*w^2 - 5*a^3*r^2*w^2 - a*r^4*w^2 + I*a^3*m*r*w*x + 
     (2*I)*a*m*r^3*w*x - (3*I)*a^4*r*w^2*x - (2*I)*a^2*r^3*w^2*x + 
     I*r^5*w^2*x - 5*a^4*m*w*x^2 - 6*a^2*m*r^2*w*x^2 + 4*a^5*w^2*x^2 + 
     6*a^3*r^2*w^2*x^2 + 2*a*r^4*w^2*x^2 + I*a^3*m*r*w*x^3 + 
     (4*I)*a^4*r*w^2*x^3 + (4*I)*a^2*r^3*w^2*x^3 + a^5*w^2*x^4 + 
     a^3*r^2*w^2*x^4)*rn[r, x]^3*rp[r, x]^3 + 
   (2*I)*m^2*w*(-(a^2*m^2) - r^2 + 3*a^3*m*w + 2*a*m*r^2*w - 3*a^4*w^2 - 
     4*a^2*r^2*w^2 - r^4*w^2 - a^3*m*w*x^2 + 2*a^4*w^2*x^2 + 
     2*a^2*r^2*w^2*x^2)*rn[r, x]^4*rp[r, x]^3 + 
   2*a*cM*m*r*x*(-4*a*cM + 3*a*r - (2*I)*a^2*x + (8*I)*cM*r*x - (6*I)*r^2*x - 
     4*a*cM*x^2 + 5*a*r*x^2 + (4*I)*a^2*x^3)*rn[r, x]*X[r] + 
   I*m^2*sss*w*rn[r, x]^4*rp[r, x]^3*X[r] + 
   2*cM*((8*I)*a*cM^2*m*r^4*sss + 16*a^3*cM^2*m*r^3*w + 12*a*cM^2*m*r^5*w + 
     (8*I)*a^4*cM*r^3*sss*w + (8*I)*a^2*cM*r^5*sss*w + 4*a^6*cM*r^2*w^2 - 
     3*a^6*r^3*w^2 + 16*a^4*cM*r^4*w^2 + 26*a^4*r^5*w^2 - 16*a^2*cM*r^6*w^2 + 
     39*a^2*r^7*w^2 - 12*cM*r^8*w^2 + 10*r^9*w^2 - (32*I)*a^4*cM^2*m*r^2*w*
      x - (52*I)*a^2*cM^2*m*r^4*w*x + 9*a^5*cM*r^2*sss*w*x + 
     18*a^3*cM*r^4*sss*w*x + 9*a*cM*r^6*sss*w*x - (8*I)*a^7*cM*r*w^2*x + 
     (27*I)*a^7*r^2*w^2*x - (85*I)*a^5*cM*r^3*w^2*x + (19*I)*a^5*r^4*w^2*x - 
     (50*I)*a^3*cM*r^5*w^2*x - (7*I)*a^3*r^6*w^2*x - (5*I)*a*cM*r^7*w^2*x + 
     I*a*r^8*w^2*x + (9*I)*a^5*cM*m*r*sss*x^2 - (8*I)*a^3*cM^2*m*r^2*sss*
      x^2 - 16*a^5*cM^2*m*r*w*x^2 - 20*a^3*cM^2*m*r^3*w*x^2 - 
     (9*I)*a^6*cM*r*sss*w*x^2 - (22*I)*a^4*cM*r^3*sss*w*x^2 - 
     (13*I)*a^2*cM*r^5*sss*w*x^2 - 4*a^8*cM*w^2*x^2 + 15*a^8*r*w^2*x^2 - 
     53*a^6*cM*r^2*w^2*x^2 + 96*a^6*r^3*w^2*x^2 - 106*a^4*cM*r^4*w^2*x^2 + 
     117*a^4*r^5*w^2*x^2 - 41*a^2*cM*r^6*w^2*x^2 + 36*a^2*r^7*w^2*x^2 + 
     (20*I)*a^4*cM^2*m*r^2*w*x^3 - 6*a^5*cM*r^2*sss*w*x^3 - 
     6*a^3*cM*r^4*sss*w*x^3 - (7*I)*a^9*w^2*x^3 + (37*I)*a^7*cM*r*w^2*x^3 - 
     (156*I)*a^7*r^2*w^2*x^3 + (190*I)*a^5*cM*r^3*w^2*x^3 - 
     (219*I)*a^5*r^4*w^2*x^3 + (89*I)*a^3*cM*r^5*w^2*x^3 - 
     (70*I)*a^3*r^6*w^2*x^3 - (2*I)*a^5*cM*m*r*sss*x^4 + 
     8*a^5*cM^2*m*r*w*x^4 + (10*I)*a^6*cM*r*sss*w*x^4 + 
     (10*I)*a^4*cM*r^3*sss*w*x^4 + 5*a^8*cM*w^2*x^4 - 66*a^8*r*w^2*x^4 + 
     82*a^6*cM*r^2*w^2*x^4 - 126*a^6*r^3*w^2*x^4 + 61*a^4*cM*r^4*w^2*x^4 - 
     60*a^4*r^5*w^2*x^4 + (9*I)*a^9*w^2*x^5 - (28*I)*a^7*cM*r*w^2*x^5 + 
     (54*I)*a^7*r^2*w^2*x^5 - (60*I)*a^5*cM*r^3*w^2*x^5 + 
     (45*I)*a^5*r^4*w^2*x^5 + 14*a^8*r*w^2*x^6 - 16*a^6*cM*r^2*w^2*x^6 + 
     14*a^6*r^3*w^2*x^6)*Y[x] + 2*cM*(2*a^2*cM*m^2*r^3*sss - 
     (2*I)*a^6*r*sss*w - (4*I)*a^4*r^3*sss*w - (2*I)*a^2*r^5*sss*w + 
     (27*I)*a^5*cM*m*r^2*w^2 + (28*I)*a^3*cM*m*r^4*w^2 + 
     (9*I)*a*cM*m*r^6*w^2 + (4*I)*a^8*r*w^3 + (11*I)*a^6*r^3*w^3 + 
     (9*I)*a^4*r^5*w^3 + I*a^2*r^7*w^3 - I*r^9*w^3 - (4*I)*a^5*cM*m^2*x - 
     4*a^6*m^3*x + 2*a^6*m*sss*x + 6*a^4*m*r^2*sss*x + 4*a^2*m*r^4*sss*x - 
     2*a^7*sss*w*x - 9*a^5*r^2*sss*w*x - 12*a^3*r^4*sss*w*x - 
     5*a*r^6*sss*w*x + 30*a^6*cM*m*r*w^2*x + 42*a^4*cM*m*r^3*w^2*x + 
     40*a^2*cM*m*r^5*w^2*x + 15*a^7*r^2*w^3*x + 36*a^5*r^4*w^3*x + 
     17*a^3*r^6*w^3*x - 8*a*r^8*w^3*x - I*a^5*cM*m^3*x^2 - 
     2*a^4*cM*m^2*r*sss*x^2 - (3*I)*a^7*cM*m*w^2*x^2 + 
     (2*I)*a^5*cM*m*r^2*w^2*x^2 - (11*I)*a^3*cM*m*r^4*w^2*x^2 - 
     (7*I)*a^8*r*w^3*x^2 - (35*I)*a^6*r^3*w^3*x^2 - (23*I)*a^4*r^5*w^3*x^2 + 
     (5*I)*a^2*r^7*w^3*x^2 + I*a^5*cM*m^2*x^3 + a^6*m^3*x^3 - a^6*m*sss*x^3 - 
     a^4*m*r^2*sss*x^3 + 3*a^7*sss*w*x^3 + 6*a^5*r^2*sss*w*x^3 + 
     3*a^3*r^4*sss*w*x^3 - 26*a^6*cM*m*r*w^2*x^3 + 14*a^4*cM*m*r^3*w^2*x^3 - 
     3*a^7*r^2*w^3*x^3 - 37*a^5*r^4*w^3*x^3 - 41*a^3*r^6*w^3*x^3 + 
     (2*I)*a^7*cM*m*w^2*x^4 - (22*I)*a^5*cM*m*r^2*w^2*x^4 - 
     (14*I)*a^8*r*w^3*x^4 + (24*I)*a^6*r^3*w^3*x^4 + (38*I)*a^4*r^5*w^3*x^4 + 
     12*a^6*cM*m*r*w^2*x^5 - 20*a^7*r^2*w^3*x^5 - 23*a^5*r^4*w^3*x^5 + 
     (26*I)*a^8*r*w^3*x^6 + (26*I)*a^6*r^3*w^3*x^6)*rn[r, x]*Y[x] + 
   2*cM*(-2*a*cM*m*r^4*sss*w - a^6*r*sss*w^2 - 2*a^4*r^3*sss*w^2 - 
     2*a^2*r^5*sss*w^2 - r^7*sss*w^2 - 4*a^7*m*r*w^3 - 9*a^5*m*r^3*w^3 + 
     5*a^3*m*r^5*w^3 + 2*a*m*r^7*w^3 + (3*I)*a^5*m^2*x - I*a^5*m^4*x + 
     I*a^5*m^2*sss*x - (2*I)*a^6*m*sss*w*x + (4*I)*a^4*cM*m*r*sss*w*x + 
     (2*I)*a^2*cM*m*r^3*sss*w*x + (3*I)*a^5*r^2*sss*w^2*x + 
     (3*I)*a^3*r^4*sss*w^2*x + I*a*r^6*sss*w^2*x + (4*I)*a^8*m*w^3*x + 
     (11*I)*a^6*m*r^2*w^3*x + (27*I)*a^4*m*r^4*w^3*x + 
     (14*I)*a^2*m*r^6*w^3*x - 2*a^3*cM*m*r^2*sss*w*x^2 - 
     2*a^4*r^3*sss*w^2*x^2 - 2*a^2*r^5*sss*w^2*x^2 + a^7*m*r*w^3*x^2 + 
     8*a^5*m*r^3*w^3*x^2 - 11*a^3*m*r^5*w^3*x^2 + I*a^6*m*sss*w*x^3 - 
     (2*I)*a^4*cM*m*r*sss*w*x^3 - (2*I)*a^5*r^2*sss*w^2*x^3 - 
     I*a^3*r^4*sss*w^2*x^3 - (3*I)*a^8*m*w^3*x^3 + (12*I)*a^6*m*r^2*w^3*x^3 + 
     (3*I)*a^4*m*r^4*w^3*x^3 - a^6*r*sss*w^2*x^4 - a^4*r^3*sss*w^2*x^4 - 
     5*a^7*m*r*w^3*x^4 - 17*a^5*m*r^3*w^3*x^4 + I*a^8*m*w^3*x^5 - 
     (5*I)*a^6*m*r^2*w^3*x^5 - 2*a^7*m*r*w^3*x^6)*rn[r, x]^2*Y[x] + 
   (2*I)*(a - I*r)^2*(a + I*r)^2*w^2*((9*I)*a^2*r + (2*I)*r^3 - 15*a^3*x - 
     4*a*r^2*x + I*a^2*r*x^2 + 3*a^3*x^3)*rn[r, x]^3*Y[x] + 
   (a^2 + r^2)^2*w^2*(sss + 12*a*w*x)*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   (2*I)*a*m*(a^2 + r^2)^2*w^4*rn[r, x]^4*rp[r, x]^3*Y[x] - 
   2*(a^2 + r^2)^2*w^4*rn[r, x]^5*rp[r, x]^3*Y[x] - 
   2*a*cM*((8*I)*a*cM*r^3*w - (4*I)*a^2*cM*r*sss*x + (5*I)*a^2*r^2*sss*x - 
     (8*I)*cM*r^3*sss*x + (5*I)*r^4*sss*x - 4*a^2*cM*r^2*w*x - 6*cM*r^4*w*x - 
     a^3*r*sss*x^2 - a*r^3*sss*x^2 + (8*I)*a^3*cM*r*w*x^2 + 
     (18*I)*a*cM*r^3*w*x^2 + 4*a^4*cM*w*x^3 + 6*a^2*cM*r^2*w*x^3 - 
     (2*I)*a^3*cM*r*w*x^4)*X[r]*Y[x] + 
   a*cM*((8*I)*a^3*r*w + (8*I)*a*r^3*w - I*a^2*r*sss^2*x - I*r^3*sss^2*x + 
     8*a^4*w*x - 8*a^2*r^2*w*x - 16*r^4*w*x + (8*I)*a^2*cM*m*x^2 + 
     2*a^3*m*x^3)*rn[r, x]*X[r]*Y[x] - I*a*m*sss*w^2*rn[r, x]^4*rp[r, x]^3*
    X[r]*Y[x] + (4*I)*a^3*cM*sss*x^3*X[r]^2*Y[x] + 
   8*a^2*cM^3*r*w*((-2*I)*r^3*sss - 2*a^2*r^2*w - 3*r^4*w + (4*I)*a^3*r*w*x + 
     (9*I)*a*r^3*w*x + (2*I)*a^2*r*sss*x^2 + 2*a^4*w*x^2 + 3*a^2*r^2*w*x^2 - 
     (5*I)*a^3*r*w*x^3)*Y[x]^2 - 2*a^2*cM*w*(4*a*cM*m*r^3*sss + 
     (9*I)*a^4*cM*r^2*w^2 + (14*I)*a^2*cM*r^4*w^2 + I*cM*r^6*w^2 - 
     4*a^7*w^2*x + 10*a^5*cM*r*w^2*x + 12*a^3*cM*r^3*w^2*x + 
     26*a*cM*r^5*w^2*x - I*a^6*cM*w^2*x^2 + (2*I)*a^4*cM*r^2*w^2*x^2 - 
     (29*I)*a^2*cM*r^4*w^2*x^2 + 3*a^7*w^2*x^3 - 4*a^5*cM*r*w^2*x^3 + 
     20*a^3*cM*r^3*w^2*x^3 - (28*I)*a^4*cM*r^2*w^2*x^4)*rn[r, x]*Y[x]^2 + 
   2*a^2*cM*sss*w^2*(2*cM*r^4 + I*a^5*x - (2*I)*a^3*cM*r*x)*rn[r, x]^2*
    Y[x]^2 + 2*a^2*cM*(a - I*r)*(a + I*r)*w^4*(a^4 + 2*a^2*r^2 - r^4 - 
     (2*I)*a*r^3*x - 2*a^2*r^2*x^2 - (2*I)*a^3*r*x^3)*rn[r, x]^3*Y[x]^2 + 
   4*a^4*cM^2*r^3*sss*w^2*rn[r, x]*Y[x]^3, 
 D28[r, x] -> -2*cM*m*(-4*a^4*cM*m*r^2 + (4*I)*a^5*m^2*r^2 + 
     8*a^2*cM^2*m*r^3 - (9*I)*a^3*cM*m^2*r^3 - 18*a^2*cM*m*r^4 + 
     (9*I)*a^3*m^2*r^4 + 16*cM^2*m*r^5 - (10*I)*a*cM*m^2*r^5 - 28*cM*m*r^6 + 
     (9*I)*a*m^2*r^6 + 8*a^5*cM*r^2*w - (12*I)*a^6*m*r^2*w + 
     (27*I)*a^4*cM*m*r^3*w + 16*a^3*cM*r^4*w - (27*I)*a^4*m*r^4*w + 
     (30*I)*a^2*cM*m*r^5*w + 42*a*cM*r^6*w - (36*I)*a^2*m*r^6*w + 
     (10*I)*cM*m*r^7*w - (9*I)*m*r^8*w + (12*I)*a^7*r^2*w^2 + 
     (27*I)*a^5*r^4*w^2 + (42*I)*a^3*r^6*w^2 + (19*I)*a*r^8*w^2 - 
     a^4*cM*m^2*r^2*x + (7*I)*a^3*cM*m*r^3*x + 2*a^4*m^2*r^3*x - 
     2*a^2*cM*m^2*r^4*x + (6*I)*a*cM*m*r^5*x - 2*a^2*m^2*r^5*x + 
     3*a^5*cM*m*r^2*w*x - (18*I)*a^4*cM*r^3*w*x + 5*a^5*m*r^3*w*x - 
     18*a^3*cM*m*r^4*w*x - (30*I)*a^2*cM*r^5*w*x + 18*a^3*m*r^5*w*x - 
     14*a*cM*m*r^6*w*x - (10*I)*cM*r^7*w*x + 19*a*m*r^7*w*x - 
     16*a^6*r^3*w^2*x - 29*a^4*r^5*w^2*x - 22*a^2*r^7*w^2*x - r^9*w^2*x - 
     (4*I)*a^7*m^2*x^2 - 8*a^4*cM^2*m*r*x^2 + (9*I)*a^5*cM*m^2*r*x^2 + 
     7*a^4*cM*m*r^2*x^2 - (10*I)*a^5*m^2*r^2*x^2 + 8*a^2*cM^2*m*r^3*x^2 + 
     (7*I)*a^3*cM*m^2*r^3*x^2 - 24*a^2*cM*m*r^4*x^2 + (2*I)*a^3*m^2*r^4*x^2 + 
     (12*I)*a^8*m*w*x^2 - (27*I)*a^6*cM*m*r*w*x^2 - 42*a^5*cM*r^2*w*x^2 + 
     (41*I)*a^6*m*r^2*w*x^2 - (46*I)*a^4*cM*m*r^3*w*x^2 + 
     20*a^3*cM*r^4*w*x^2 + (4*I)*a^4*m*r^4*w*x^2 - (6*I)*a^2*cM*m*r^5*w*x^2 - 
     28*a*cM*r^6*w*x^2 + (9*I)*a^2*m*r^6*w*x^2 - (12*I)*a^9*w^2*x^2 - 
     (52*I)*a^7*r^2*w^2*x^2 - (4*I)*a^5*r^4*w^2*x^2 - 
     (12*I)*a^3*r^6*w^2*x^2 - (24*I)*a*r^8*w^2*x^2 + a^6*cM*m^2*x^3 - 
     (7*I)*a^5*cM*m*r*x^3 - 2*a^6*m^2*r*x^3 - a^4*cM*m^2*r^2*x^3 - 
     (9*I)*a^3*cM*m*r^3*x^3 - 10*a^4*m^2*r^3*x^3 - 3*a^7*cM*m*w*x^3 + 
     (6*I)*a^6*cM*r*w*x^3 + 11*a^7*m*r*w*x^3 - 14*a^5*cM*m*r^2*w*x^3 + 
     (10*I)*a^4*cM*r^3*w*x^3 + 32*a^5*m*r^3*w*x^3 + 2*a^3*cM*m*r^4*w*x^3 + 
     (6*I)*a^2*cM*r^5*w*x^3 + 37*a^3*m*r^5*w*x^3 - 16*a^8*r*w^2*x^3 + 
     8*a^6*r^3*w^2*x^3 + 12*a^4*r^5*w^2*x^3 + 12*a^2*r^7*w^2*x^3 + 
     I*a^7*m^2*x^4 + 8*a^4*cM^2*m*r*x^4 - I*a^5*cM*m^2*r*x^4 - 
     17*a^4*cM*m*r^2*x^4 + (5*I)*a^5*m^2*r^2*x^4 - (10*I)*a^8*m*w*x^4 + 
     (20*I)*a^6*cM*m*r*w*x^4 + 56*a^5*cM*r^2*w*x^4 - (44*I)*a^6*m*r^2*w*x^4 + 
     (25*I)*a^4*cM*m*r^3*w*x^4 - 20*a^3*cM*r^4*w*x^4 - 
     (2*I)*a^4*m*r^4*w*x^4 + (17*I)*a^9*w^2*x^4 + (94*I)*a^7*r^2*w^2*x^4 + 
     (9*I)*a^5*r^4*w^2*x^4 - (44*I)*a^3*r^6*w^2*x^4 - a^6*cM*m^2*x^5 - 
     I*a^5*cM*m*r*x^5 - 4*a^6*m^2*r*x^5 + 4*a^7*cM*m*w*x^5 + 
     (4*I)*a^6*cM*r*w*x^5 + 2*a^7*m*r*w*x^5 + 9*a^5*cM*m*r^2*w*x^5 + 
     (2*I)*a^4*cM*r^3*w*x^5 + 16*a^5*m*r^3*w*x^5 + 37*a^8*r*w^2*x^5 + 
     6*a^6*r^3*w^2*x^5 - 7*a^4*r^5*w^2*x^5 - I*a^6*cM*m*r*w*x^6 - 
     20*a^5*cM*r^2*w*x^6 + (10*I)*a^6*m*r^2*w*x^6 - (4*I)*a^9*w^2*x^6 - 
     (56*I)*a^7*r^2*w^2*x^6 - (44*I)*a^5*r^4*w^2*x^6 - a^7*cM*m*w*x^7 - 
     (2*I)*a^6*cM*r*w*x^7 + 4*a^7*m*r*w*x^7 - 28*a^8*r*w^2*x^7 - 
     20*a^6*r^3*w^2*x^7) - 2*cM*m*(-(a^4*m^3*r^2) + 13*a^2*m*r^4 + 
     7*a^2*m^3*r^4 + 16*m*r^6 - 2*a^5*r^2*w + 4*a^5*m^2*r^2*w - 
     29*a^3*r^4*w - 18*a^3*m^2*r^4*w - 33*a*r^6*w - 8*a*m^2*r^6*w - 
     6*a^6*m*r^2*w^2 + 12*a^4*m*r^4*w^2 + 13*a^2*m*r^6*w^2 + m*r^8*w^2 + 
     (7*I)*a^3*m*r^3*x + (8*I)*a^3*m^3*r^3*x + (11*I)*a*m*r^5*x + 
     (6*I)*a^6*r*w*x - (7*I)*a^4*r^3*w*x - (22*I)*a^4*m^2*r^3*w*x - 
     (4*I)*a^2*r^5*w*x - (14*I)*a^2*m^2*r^5*w*x + (9*I)*r^7*w*x + 
     (18*I)*a^5*m*r^3*w^2*x + (24*I)*a^3*m*r^5*w^2*x + (6*I)*a*m*r^7*w^2*x - 
     3*a^6*m*x^2 + a^6*m^3*x^2 + 9*a^4*m^3*r^2*x^2 + 7*a^2*m*r^4*x^2 + 
     2*a^7*w*x^2 - 4*a^7*m^2*w*x^2 - 22*a^5*r^2*w*x^2 - 
     32*a^5*m^2*r^2*w*x^2 - 21*a^3*r^4*w*x^2 + 13*a*r^6*w*x^2 + 
     6*a^8*m*w^2*x^2 + 42*a^6*m*r^2*w^2*x^2 + 9*a^4*m*r^4*w^2*x^2 - 
     9*a^2*m*r^6*w^2*x^2 + (9*I)*a^5*m*r*x^3 + (8*I)*a^5*m^3*r*x^3 + 
     (9*I)*a^3*m*r^3*x^3 - (31*I)*a^6*r*w*x^3 - (22*I)*a^6*m^2*r*w*x^3 - 
     (14*I)*a^4*r^3*w*x^3 - (6*I)*a^4*m^2*r^3*w*x^3 + (17*I)*a^2*r^5*w*x^3 + 
     (18*I)*a^7*m*r*w^2*x^3 + (12*I)*a^5*m*r^3*w^2*x^3 - 
     (6*I)*a^3*m*r^5*w^2*x^3 - a^6*m*x^4 + 3*a^7*w*x^4 + 2*a^7*m^2*w*x^4 + 
     15*a^5*r^2*w*x^4 + 16*a^5*m^2*r^2*w*x^4 + 14*a^3*r^4*w*x^4 - 
     6*a^8*m*w^2*x^4 - 39*a^6*m*r^2*w^2*x^4 - 15*a^4*m*r^4*w^2*x^4 - 
     (4*I)*a^5*m*r*x^5 + (20*I)*a^6*r*w*x^5 + (8*I)*a^6*m^2*r*w*x^5 + 
     (20*I)*a^4*r^3*w*x^5 - (12*I)*a^7*m*r*w^2*x^5 - 
     (12*I)*a^5*m*r^3*w^2*x^5 - a^7*w*x^6 - 3*a^5*r^2*w*x^6 + a^8*m*w^2*x^6 + 
     7*a^6*m*r^2*w^2*x^6)*rn[r, x] + 2*m*(a - I*r)*(a + I*r)*w^2*
    ((9*I)*a^3*r^2 + (7*I)*a*r^4 - 11*a^4*r*x - 12*a^2*r^3*x - r^5*x + 
     (4*I)*a^5*x^2 - (10*I)*a^3*r^2*x^2 - (10*I)*a*r^4*x^2 + 10*a^4*r*x^3 + 
     10*a^2*r^3*x^3 - (7*I)*a^5*x^4 - (5*I)*a^3*r^2*x^4)*rn[r, x]^2*
    rp[r, x] + 2*m*(4*a^4*m^3 + I*a^3*m^2*r + 3*a^2*m*r^2 + 4*a^2*m^3*r^2 + 
     (2*I)*a*m^2*r^3 + 3*m*r^4 - 12*a^5*m^2*w - (6*I)*a^4*m*r*w - 
     11*a^3*r^2*w - 17*a^3*m^2*r^2*w - (9*I)*a^2*m*r^3*w - 7*a*r^4*w - 
     5*a*m^2*r^4*w - (2*I)*m*r^5*w + 21*a^4*m*r^2*w^2 + 10*a^2*m*r^4*w^2 + 
     m*r^6*w^2 - 4*a^7*w^3 - 7*a^5*r^2*w^3 - 2*a^3*r^4*w^3 + a*r^6*w^3 - 
     3*a^4*m^2*x - I*a^3*m^3*r*x - 2*a^2*m^2*r^2*x - I*a*m*r^3*x + 
     6*a^5*m*w*x + (3*I)*a^4*r*w*x + I*a^4*m^2*r*w*x + 12*a^3*m*r^2*w*x + 
     (5*I)*a^2*r^3*w*x + I*a^2*m^2*r^3*w*x + 7*a*m*r^4*w*x + (2*I)*r^5*w*x + 
     (3*I)*a^5*m*r*w^2*x + (2*I)*a^3*m*r^3*w^2*x - I*a*m*r^5*w^2*x - 
     (5*I)*a^6*r*w^3*x - (9*I)*a^4*r^3*w^3*x - (3*I)*a^2*r^5*w^3*x + 
     I*r^7*w^3*x - a^4*m*x^2 - a^4*m^3*x^2 - 2*a^2*m*r^2*x^2 + 
     8*a^5*m^2*w*x^2 + (4*I)*a^4*m*r*w*x^2 + 9*a^3*r^2*w*x^2 + 
     8*a^3*m^2*r^2*w*x^2 + (5*I)*a^2*m*r^3*w*x^2 + 5*a*r^4*w*x^2 - 
     20*a^4*m*r^2*w^2*x^2 - 8*a^2*m*r^4*w^2*x^2 + 4*a^7*w^3*x^2 + 
     8*a^5*r^2*w^3*x^2 + 4*a^3*r^4*w^3*x^2 + a^5*m*w*x^3 + I*a^4*r*w*x^3 + 
     2*a^3*m*r^2*w*x^3 + I*a^2*r^3*w*x^3 - (4*I)*a^5*m*r*w^2*x^3 - 
     (4*I)*a^3*m*r^3*w^2*x^3 + (6*I)*a^6*r*w^3*x^3 + (12*I)*a^4*r^3*w^3*x^3 + 
     (6*I)*a^2*r^5*w^3*x^3 + a^7*w^3*x^4 + 2*a^5*r^2*w^3*x^4 + 
     a^3*r^4*w^3*x^4)*rn[r, x]^2*rp[r, x]^2 + 
   (2*I)*m^2*(a^3*m^3 - 4*a^4*m^2*w - 3*a^2*m^2*r^2*w + 6*a^5*m*w^2 + 
     9*a^3*m*r^2*w^2 + 3*a*m*r^4*w^2 - 4*a^6*w^3 - 9*a^4*r^2*w^3 - 
     6*a^2*r^4*w^3 - r^6*w^3 + a^4*m^2*w*x^2 - 3*a^5*m*w^2*x^2 - 
     3*a^3*m*r^2*w^2*x^2 + 3*a^6*w^3*x^2 + 6*a^4*r^2*w^3*x^2 + 
     3*a^2*r^4*w^3*x^2)*rn[r, x]^3*rp[r, x]^2 - 
   2*cM*m*r*x*(4*a^2*cM*r - 3*a^2*r^2 + 8*cM*r^3 - 10*r^4 - I*a^3*r*x - 
     (2*I)*a*r^3*x + 3*a^4*x^2 + 4*a^2*cM*r*x^2 - 11*a^2*r^2*x^2 - 
     I*a^3*r*x^3 - 7*a^4*x^4)*X[r] + cM*m*r*sss*(m - x)*
    (-(a^2*r) + 6*r^3 + (8*I)*a*r^2*x + 7*a^2*r*x^2 + (8*I)*a^3*x^3)*rn[r, x]*
    X[r] - m*(4*a^2*m*sss + 3*m*r^2*sss - 4*a^3*sss*w - 3*a*r^2*sss*w + 
     6*r^2*x - 4*a^2*sss*x - I*a*m*r*sss*x - 3*r^2*sss*x + I*a^2*r*sss*w*x + 
     (2*I)*r^3*sss*w*x + (2*I)*a*r*x^2 - 2*a^2*m*sss*x^2 - I*a*r*sss*x^2 + 
     6*a^3*sss*w*x^2 + 5*a*r^2*sss*w*x^2 + I*a^2*r*sss*w*x^3)*rn[r, x]^2*
    rp[r, x]^2*X[r] - (2*I)*m^2*sss*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*
    rn[r, x]^3*rp[r, x]^2*X[r] - 2*cM*(-8*a*cM^2*m*r^5*w - 4*a^6*cM*r^2*w^2 - 
     (27*I)*a^5*cM*m*r^3*w^2 + 2*a^4*cM*r^4*w^2 - (30*I)*a^3*cM*m*r^5*w^2 - 
     6*a^2*cM*r^6*w^2 - (11*I)*a*cM*m*r^7*w^2 + 8*cM*r^8*w^2 - 
     (4*I)*a^8*r^2*w^3 - (9*I)*a^6*r^4*w^3 - (15*I)*a^4*r^6*w^3 - 
     (11*I)*a^2*r^8*w^3 - I*r^10*w^3 - 3*a^6*cM*m*r^2*w^2*x + 
     (11*I)*a^5*cM*r^3*w^2*x + 42*a^4*cM*m*r^4*w^2*x + 
     (28*I)*a^3*cM*r^5*w^2*x + 37*a^2*cM*m*r^6*w^2*x - (7*I)*a*cM*r^7*w^2*x + 
     9*a^7*r^3*w^3*x + 13*a^5*r^5*w^3*x + 3*a*r^9*w^3*x + 4*a^6*cM*m^2*x^2 - 
     8*a^7*cM*m*w*x^2 + 16*a^5*cM^2*m*r*w*x^2 + 4*a^8*cM*w^2*x^2 + 
     (27*I)*a^7*cM*m*r*w^2*x^2 + 31*a^6*cM*r^2*w^2*x^2 + 
     (44*I)*a^5*cM*m*r^3*w^2*x^2 - 2*a^4*cM*r^4*w^2*x^2 - 
     (11*I)*a^3*cM*m*r^5*w^2*x^2 - 9*a^2*cM*r^6*w^2*x^2 + 
     (17*I)*a^8*r^2*w^3*x^2 - (11*I)*a^6*r^4*w^3*x^2 - 
     (29*I)*a^4*r^6*w^3*x^2 - (5*I)*a^2*r^8*w^3*x^2 + 3*a^8*cM*m*w^2*x^3 + 
     I*a^7*cM*r*w^2*x^3 + 28*a^6*cM*m*r^2*w^2*x^3 + 
     (18*I)*a^5*cM*r^3*w^2*x^3 - 3*a^4*cM*m*r^4*w^2*x^3 - 
     (19*I)*a^3*cM*r^5*w^2*x^3 + 7*a^9*r*w^3*x^3 - 21*a^7*r^3*w^3*x^3 - 
     35*a^5*r^5*w^3*x^3 - a^6*cM*m^2*x^4 + 6*a^7*cM*m*w*x^4 - 
     8*a^5*cM^2*m*r*w*x^4 - 5*a^8*cM*w^2*x^4 - (10*I)*a^7*cM*m*r*w^2*x^4 - 
     28*a^6*cM*r^2*w^2*x^4 - (30*I)*a^5*cM*m*r^3*w^2*x^4 - 
     31*a^4*cM*r^4*w^2*x^4 - (38*I)*a^8*r^2*w^3*x^4 - 
     (32*I)*a^6*r^4*w^3*x^4 + (2*I)*a^4*r^6*w^3*x^4 - 2*a^8*cM*m*w^2*x^5 - 
     (2*I)*a^7*cM*r*w^2*x^5 - 22*a^6*cM*m*r^2*w^2*x^5 - 
     (14*I)*a^5*cM*r^3*w^2*x^5 - 28*a^9*r*w^3*x^5 - 24*a^7*r^3*w^3*x^5 + 
     4*a^5*r^5*w^3*x^5 - 8*a^6*cM*r^2*w^2*x^6 + (12*I)*a^8*r^2*w^3*x^6 + 
     (12*I)*a^6*r^4*w^3*x^6 + 12*a^9*r*w^3*x^7 + 12*a^7*r^3*w^3*x^7)*Y[x] - 
   2*cM*(3*a^4*m^2*r^2 - a^6*r^2*w^2 + 4*a^4*r^4*w^2 - 3*a^2*r^6*w^2 - 
     8*r^8*w^2 + 4*a^7*m*r^2*w^3 + 2*a^5*m*r^4*w^3 - 2*a^3*m*r^6*w^3 - 
     (6*I)*a^7*r*w^2*x - (14*I)*a^5*r^3*w^2*x - (6*I)*a^3*r^5*w^2*x + 
     (2*I)*a*r^7*w^2*x - (2*I)*a^6*m*r^3*w^3*x - (6*I)*a^4*m*r^5*w^3*x - 
     (4*I)*a^2*m*r^7*w^3*x + 3*a^4*m^2*r^2*x^2 + 17*a^6*r^2*w^2*x^2 + 
     11*a^4*r^4*w^2*x^2 - 5*a^2*r^6*w^2*x^2 - 4*a^9*m*w^3*x^2 - 
     20*a^7*m*r^2*w^3*x^2 - 16*a^5*m*r^4*w^3*x^2 + (8*I)*a^7*r*w^2*x^3 + 
     (28*I)*a^5*r^3*w^2*x^3 + (20*I)*a^3*r^5*w^2*x^3 - 
     (2*I)*a^8*m*r*w^3*x^3 - (8*I)*a^6*m*r^3*w^3*x^3 - 
     (6*I)*a^4*m*r^5*w^3*x^3 - 8*a^6*r^2*w^2*x^4 - 7*a^4*r^4*w^2*x^4 + 
     2*a^9*m*w^3*x^4 + 10*a^7*m*r^2*w^3*x^4 + 8*a^5*m*r^4*w^3*x^4 + 
     (8*I)*a^7*r*w^2*x^5 + (8*I)*a^5*r^3*w^2*x^5 - (2*I)*a^8*m*r*w^3*x^5 - 
     (2*I)*a^6*m*r^3*w^3*x^5)*rn[r, x]*Y[x] - 2*(a - I*r)^2*(a + I*r)^2*w^3*
    ((4*I)*a^2*r + I*r^3 - 7*a^3*x - 4*a*r^2*x - (3*I)*a^2*r*x^2 + 3*a^3*x^3)*
    rn[r, x]^3*rp[r, x]*Y[x] + 8*a^5*m*w*(-1 + 3*a*m*w)*rn[r, x]^2*rp[r, x]^2*
    Y[x] + (2*I)*a*m*(a^2 + r^2)^3*w^4*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   2*(a^2 + r^2)^2*w^2*(2 + a^2*w^2 + r^2*w^2)*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   2*cM*((6*I)*a^2*r^4*w + (4*I)*r^6*w + 8*a^5*r*w*x - 12*a^3*cM*r^2*w*x + 
     23*a^3*r^3*w*x - 20*a*cM*r^4*w*x + 3*a*r^5*w*x + (13*I)*a^4*r^2*w*x^2 + 
     (15*I)*a^2*r^4*w*x^2 + 4*a^4*cM*m*x^3 - 4*a^5*cM*w*x^3 + 
     21*a^5*r*w*x^3 - 12*a^3*cM*r^2*w*x^3 + 11*a^3*r^3*w*x^3 - I*a^5*m*x^4 + 
     I*a^6*w*x^4 + (5*I)*a^4*r^2*w*x^4 + 2*a^5*r*w*x^5)*X[r]*Y[x] + 
   cM*sss*(2*a^3*m*r^2*w - (6*I)*a^2*r^3*w - 7*a*m*r^4*w - (4*I)*r^5*w + 
     3*a^3*r^2*w*x - (4*I)*a^2*m*r^3*w*x + 5*a*r^4*w*x + a^4*m^2*x^2 - 
     2*a^5*m*w*x^2 - (10*I)*a^4*r*w*x^2 - 10*a^3*m*r^2*w*x^2 - 
     (10*I)*a^2*r^3*w*x^2 - a^4*m*x^3 + a^5*w*x^3 - (4*I)*a^4*m*r*w*x^3 + 
     3*a^3*r^2*w*x^3 + a^5*m*w*x^4 - (2*I)*a^4*r*w*x^4)*rn[r, x]*X[r]*Y[x] - 
   (a - I*r)*(a + I*r)*(-2 + sss)*w*((-3*I)*a^2*r - (2*I)*r^3 + 5*a^3*x + 
     6*a*r^2*x + I*a^2*r*x^2 + a^3*x^3)*rn[r, x]^2*X[r]*Y[x] - 
   (2*I)*a*m*(a^2 + r^2)*sss*w^2*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 
   2*(a^2 + r^2)*sss*w^2*rn[r, x]^4*rp[r, x]^2*X[r]*Y[x] + 
   2*a^2*cM*w*(16*a*cM^2*m*r^3 - 8*a^2*cM^2*r^3*w + 8*cM^2*r^5*w - 
     (9*I)*a^4*cM*r^3*w^2 - (10*I)*a^2*cM*r^5*w^2 - I*cM*r^7*w^2 - 
     a^5*cM*r^2*w^2*x + 22*a^3*cM*r^4*w^2*x + 23*a*cM*r^6*w^2*x - 
     7*a*r^7*w^2*x + 8*a^4*cM^2*r*w*x^2 + 24*a^2*cM^2*r^3*w*x^2 - 
     (4*I)*a^8*w^2*x^2 + (9*I)*a^6*cM*r*w^2*x^2 + (14*I)*a^4*cM*r^3*w^2*x^2 - 
     (7*I)*a^2*cM*r^5*w^2*x^2 + a^7*cM*w^2*x^3 + 14*a^5*cM*r^2*w^2*x^3 + 
     a^3*cM*r^4*w^2*x^3 - (12*I)*a^4*cM*r^3*w^2*x^4 - 12*a^5*cM*r^2*w^2*x^5)*
    Y[x]^2 - 2*a^2*cM*w^2*(-(a^6*r^2*w^2) - 3*a^2*r^6*w^2 - r^8*w^2 - 
     (2*I)*a^5*r^3*w^2*x - (4*I)*a^3*r^5*w^2*x - (2*I)*a*r^7*w^2*x + 
     a^6*x^2 + a^8*w^2*x^2 + 3*a^6*r^2*w^2*x^2 + a^2*r^6*w^2*x^2 - 
     (2*I)*a^7*r*w^2*x^3 - (4*I)*a^5*r^3*w^2*x^3 - (2*I)*a^3*r^5*w^2*x^3)*
    rn[r, x]*Y[x]^2 + a^2*cM*sss*w^2*(-(a^2*r^2) + r^4 - (4*I)*a*r^3*x + 
     a^4*x^2 + 3*a^2*r^2*x^2 - (4*I)*a^3*r*x^3)*rn[r, x]*X[r]*Y[x]^2 + 
   6*a^6*cM*r^4*w^4*rn[r, x]*Y[x]^3, 
 D29[r, x] -> -4*cM*m*x*(4*a^6*m^2 - 2*a^4*r^2 + 21*a^4*m^2*r^2 - a^2*r^4 - 
     a^2*m^2*r^4 - r^6 + 2*m^2*r^6 - 15*a^6*m^2*x^2 - 4*a^4*r^2*x^2 - 
     48*a^4*m^2*r^2*x^2 + 9*a^2*r^4*x^2 + 7*a^2*m^2*r^4*x^2 - r^6*x^2 + 
     3*a^6*x^4 + 13*a^6*m^2*x^4 + 23*a^4*r^2*x^4 + 33*a^4*m^2*r^2*x^4 - 
     14*a^2*r^4*x^4 - 5*a^6*x^6 - 23*a^4*r^2*x^6)*rn[r, x] + 
   4*cM*m^2*(-3*a^4*r + a^4*m^2*r - 4*a^2*r^3 + r^5 + m^2*r^5 + (3*I)*a^5*x - 
     I*a^5*m^2*x + (3*I)*a^3*r^2*x - (4*I)*a^3*m^2*r^2*x + (4*I)*a*r^4*x + 
     I*a*m^2*r^4*x + 14*a^4*r*x^2 + 2*a^4*m^2*r*x^2 + 16*a^2*r^3*x^2 + 
     2*a^2*m^2*r^3*x^2 - 2*r^5*x^2 - (7*I)*a^5*x^3 + (2*I)*a^5*m^2*x^3 + 
     (6*I)*a^3*m^2*r^2*x^3 - (5*I)*a*r^4*x^3 - 16*a^4*r*x^4 - 
     2*a^4*m^2*r*x^4 - 14*a^2*r^3*x^4 + (3*I)*a^5*x^5 - (5*I)*a^3*r^2*x^5 + 
     4*a^4*r*x^6)*rn[r, x]^2 - (8*I)*m*w*x*(2*a^4 - 2*a^2*r^2 - 2*r^4 - 
     5*a^4*x^2 + r^4*x^2 + 2*a^4*x^4)*rn[r, x]^3*rp[r, x]^2 + 
   4*m*((4*I)*a^3*m^2 + I*a*r^2 + (4*I)*a*m^2*r^2 - (12*I)*a^4*m*w - 
     3*a^2*r*x - r^3*x + 2*m^2*r^3*x - 7*a^3*m*r*w*x - 3*a*m*r^3*w*x - 
     (10*I)*a^3*m^2*x^2 - (2*I)*a*r^2*x^2 - (7*I)*a*m^2*r^2*x^2 + 
     (29*I)*a^4*m*w*x^2 - I*m*r^4*w*x^2 + 5*a^2*r*x^3 - r^3*x^3 + 
     5*a^3*m*r*w*x^3 + a*m*r^3*w*x^3 + (5*I)*a^3*m^2*x^4 + (5*I)*a*r^2*x^4 - 
     (16*I)*a^4*m*w*x^4)*rn[r, x]^2*rp[r, x]^3 + 
   4*m^2*(3*a^2 - 5*a^2*m^2 - r^2 - m^2*r^2 + 12*a^3*m*w + 8*a*m*r^2*w - 
     (3*I)*a*r*x + (3*I)*a*m^2*r*x - (2*I)*a^2*m*r*w*x - (2*I)*m*r^3*w*x - 
     5*a^2*x^2 + 7*a^2*m^2*x^2 + 2*r^2*x^2 - 18*a^3*m*w*x^2 - 
     10*a*m*r^2*w*x^2 + 4*a^3*m*w*x^4)*rn[r, x]^3*rp[r, x]^3 - 
   (4*I)*m^4*(a*m - 3*a^2*w - r^2*w + 2*a^2*w*x^2)*rn[r, x]^4*rp[r, x]^3 + 
   2*cM*(-(a^4*r^3*sss) - a^2*r^5*sss - 2*r^7*sss + 18*a^5*m*r^3*w + 
     10*a^3*m*r^5*w + 12*a*m*r^7*w - (11*I)*a^5*r^2*sss*x - 
     (15*I)*a^3*r^4*sss*x - (2*I)*a*r^6*sss*x - (66*I)*a^6*m*r^2*w*x - 
     (86*I)*a^4*m*r^4*w*x - (22*I)*a^2*m*r^6*w*x - (18*I)*m*r^8*w*x + 
     a^6*r*sss*x^2 - 3*a^4*r^3*sss*x^2 - 10*a^2*r^5*sss*x^2 - 
     42*a^7*m*r*w*x^2 - 182*a^5*m*r^3*w*x^2 - 122*a^3*m*r^5*w*x^2 - 
     54*a*m*r^7*w*x^2 + (3*I)*a^7*sss*x^3 + (31*I)*a^5*r^2*sss*x^3 + 
     (38*I)*a^3*r^4*sss*x^3 + (4*I)*a*r^6*sss*x^3 + (26*I)*a^8*m*w*x^3 + 
     (278*I)*a^6*m*r^2*w*x^3 + (324*I)*a^4*m*r^4*w*x^3 + 
     (36*I)*a^2*m*r^6*w*x^3 + 3*a^4*r^3*sss*x^4 + 9*a^2*r^5*sss*x^4 + 
     116*a^7*m*r*w*x^4 + 270*a^5*m*r^3*w*x^4 + 70*a^3*m*r^5*w*x^4 - 
     (4*I)*a^7*sss*x^5 - (19*I)*a^5*r^2*sss*x^5 - (21*I)*a^3*r^4*sss*x^5 - 
     (40*I)*a^8*m*w*x^5 - (188*I)*a^6*m*r^2*w*x^5 - (172*I)*a^4*m*r^4*w*x^5 + 
     a^6*r*sss*x^6 + 3*a^4*r^3*sss*x^6 - 32*a^7*m*r*w*x^6 - 
     64*a^5*m*r^3*w*x^6 - I*a^7*sss*x^7 - (3*I)*a^5*r^2*sss*x^7 - 
     (2*I)*a^8*m*w*x^7 - (6*I)*a^6*m*r^2*w*x^7)*Y[x] + 
   2*cM*(8*a^4*cM*m^2*r - (8*I)*a^5*m^3*r - (2*I)*a^3*m*r^3 - 
     (2*I)*a^3*m^3*r^3 - (2*I)*a*m*r^5 - (10*I)*a*m^3*r^5 + (8*I)*a^6*r*w + 
     (24*I)*a^6*m^2*r*w + (12*I)*a^4*r^3*w + (24*I)*a^4*m^2*r^3*w + 
     (22*I)*a^2*r^5*w + (46*I)*a^2*m^2*r^5*w + (6*I)*r^7*w + 
     (6*I)*m^2*r^7*w - 4*a^4*cM*m*r*x + 8*a^2*cM*m*r^3*x + 4*a^6*m*sss*x + 
     a^2*m*r^4*sss*x + 4*m*r^6*sss*x + 24*a^7*m^2*w*x + 16*a^5*r^2*w*x + 
     132*a^5*m^2*r^2*w*x - 40*a^3*r^4*w*x + 70*a^3*m^2*r^4*w*x - 
     16*a*r^6*w*x + 22*a*m^2*r^6*w*x - (6*I)*a^5*m*r*x^2 + 
     4*a^4*cM*m^2*r*x^2 - (2*I)*a^5*m^3*r*x^2 - (20*I)*a^3*m*r^3*x^2 - 
     24*a^2*cM*m^2*r^3*x^2 + (6*I)*a^3*m^3*r^3*x^2 + (6*I)*a*m*r^5*x^2 - 
     (4*I)*a^6*r*w*x^2 - (12*I)*a^6*m^2*r*w*x^2 - (8*I)*a^4*r^3*w*x^2 - 
     (10*I)*a^2*r^5*w*x^2 - (80*I)*a^2*m^2*r^5*w*x^2 + (6*I)*r^7*w*x^2 - 
     8*a^4*cM*m*r*x^3 + 8*a^2*cM*m*r^3*x^3 - 11*a^6*m*sss*x^3 + 
     5*a^2*m*r^4*sss*x^3 - 72*a^7*m^2*w*x^3 - 48*a^5*r^2*w*x^3 - 
     228*a^5*m^2*r^2*w*x^3 + 72*a^3*r^4*w*x^3 - 36*a^3*m^2*r^4*w*x^3 + 
     24*a*r^6*w*x^3 + (30*I)*a^5*m*r*x^4 - 36*a^4*cM*m^2*r*x^4 + 
     (24*I)*a^5*m^3*r*x^4 + (30*I)*a^3*m*r^3*x^4 - 8*a^7*w*x^4 - 
     (62*I)*a^6*r*w*x^4 - (46*I)*a^6*m^2*r*w*x^4 - (34*I)*a^4*r^3*w*x^4 - 
     (110*I)*a^4*m^2*r^3*w*x^4 + (16*I)*a^2*r^5*w*x^4 + 28*a^4*cM*m*r*x^5 + 
     5*a^6*m*sss*x^5 + 38*a^7*m^2*w*x^5 + 48*a^5*r^2*w*x^5 + 
     98*a^5*m^2*r^2*w*x^5 - 24*a^3*r^4*w*x^5 - (20*I)*a^5*m*r*x^6 + 
     8*a^7*w*x^6 + (62*I)*a^6*r*w*x^6 - (12*I)*a^6*m^2*r*w*x^6 + 
     (50*I)*a^4*r^3*w*x^6 - 8*a^7*w*x^7 - 24*a^5*r^2*w*x^7)*rn[r, x]*Y[x] + 
   2*cM*m^2*((2*I)*a^3*cM*m*r - 2*a^4*r*sss - a^2*r^3*sss - 3*r^5*sss - 
     8*a^5*m*r*w - 4*a^3*m*r^3*w - 12*a*m*r^5*w + 8*a^2*cM*m*r^2*x + 
     (2*I)*a^5*sss*x + (7*I)*a^3*r^2*sss*x - (3*I)*a*r^4*sss*x + 
     (8*I)*a^6*m*w*x + (4*I)*a^2*m*r^4*w*x + (6*I)*a^3*cM*m*r*x^2 - 
     3*a^4*r*sss*x^2 - 3*a^2*r^3*sss*x^2 - 16*a^5*m*r*w*x^2 - 
     28*a^3*m*r^3*w*x^2 - (3*I)*a^5*sss*x^3 - (11*I)*a^3*r^2*sss*x^3 - 
     (12*I)*a^6*m*w*x^3 + 4*a^4*r*sss*x^4 + 4*a^5*m*r*w*x^4)*rn[r, x]^2*
    Y[x] + 4*w^2*(-15*a^6*r - 24*a^4*r^3 - 10*a^2*r^5 - r^7 - (9*I)*a^7*x + 
     (11*I)*a^3*r^4*x + 18*a^6*r*x^2 + 41*a^4*r^3*x^2 + 26*a^2*r^5*x^2 + 
     3*r^7*x^2 + (18*I)*a^7*x^3 + (16*I)*a^5*r^2*x^3 - (4*I)*a^3*r^4*x^3 + 
     5*a^6*r*x^4 - a^4*r^3*x^4 - 6*a^2*r^5*x^4 - (5*I)*a^7*x^5 - 
     (8*I)*a^5*r^2*x^5 - (3*I)*a^3*r^4*x^5 - 2*a^6*r*x^6 - 2*a^4*r^3*x^6)*
    rn[r, x]^3*Y[x] + 4*m*w^2*((12*I)*a^5*r + (12*I)*a^3*r^3 - I*a*r^5 - 
     12*a^6*x - 30*a^4*r^2*x - 22*a^2*r^4*x - 3*r^6*x - (12*I)*a^5*r*x^2 - 
     (2*I)*a^3*r^3*x^2 + (12*I)*a*r^5*x^2 + 18*a^6*x^3 + 40*a^4*r^2*x^3 + 
     24*a^2*r^4*x^3 + (11*I)*a^5*r*x^4 + (12*I)*a^3*r^3*x^4 + 2*a^6*x^5 + 
     3*a^4*r^2*x^5)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   (4*I)*m*w*((-3*I)*a^3*r + a^4*sss*x + 2*a^2*r^2*sss*x + r^4*sss*x - 
     (3*I)*a*r^3*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   2*((-4*I)*a^3*m*sss - (8*I)*a^4*w - (4*I)*r^4*w + (4*I)*a^4*sss*w + 
     (2*I)*r^4*sss*w + 12*a^2*m^3*r*x - 3*a^2*m*r*sss*x - m*r^3*sss*x + 
     (6*I)*a^3*m*sss*x^2 + (12*I)*a^4*w*x^2 - (6*I)*a^4*sss*w*x^2 - 
     8*a^3*r*w*x^3 - 8*a*r^3*w*x^3 + 4*a^3*r*sss*w*x^3 + 4*a*r^3*sss*w*x^3)*
    rn[r, x]^2*rp[r, x]^3*Y[x] + 4*m^2*(a - I*r)*(a + I*r)*
    (sss - 10*a^2*w^2 + r^2*w^2 - (6*I)*a*r*w^2*x + 5*a^2*w^2*x^2)*rn[r, x]^3*
    rp[r, x]^3*Y[x] + 2*m*(I*a*m^2*sss + 2*a*r*w - I*a^2*m*sss*w - 
     I*m*r^2*sss*w - (6*I)*a^3*m^2*w^2 - (4*I)*a*m^2*r^2*w^2 + 
     (2*I)*a^3*m^2*w^2*x^2)*rn[r, x]^4*rp[r, x]^3*Y[x] + 
   2*cM*((-9*I)*a^3*cM*m*r^3*sss + 2*a^2*cM*r^4*sss - 16*a^5*cM*m*r^2*w - 
     (18*I)*a^4*cM*r^3*w - 20*a^3*cM*m*r^4*w - (6*I)*a^2*cM*r^5*w - 
     12*a^6*r^3*w^2 + 36*a^4*r^5*w^2 + 42*a^2*r^7*w^2 + 6*r^9*w^2 + 
     (8*I)*a^5*cM*r*sss*x - 5*a^4*cM*m*r^2*sss*x + (22*I)*a^3*cM*r^3*sss*x - 
     14*a^2*cM*m*r^4*sss*x + (32*I)*a^6*cM*m*r*w*x - 10*a^5*cM*r^2*w*x + 
     (98*I)*a^4*cM*m*r^3*w*x - 30*a^3*cM*r^4*w*x + (18*I)*a^2*cM*m*r^5*w*x + 
     (48*I)*a^7*r^2*w^2*x - (32*I)*a^5*r^4*w^2*x - (90*I)*a^3*r^6*w^2*x - 
     (30*I)*a*r^8*w^2*x + (13*I)*a^5*cM*m*r*sss*x^2 + 2*a^4*cM*r^2*sss*x^2 + 
     (23*I)*a^3*cM*m*r^3*sss*x^2 + 10*a^2*cM*r^4*sss*x^2 + 
     16*a^7*cM*m*w*x^2 + (2*I)*a^6*cM*r*w*x^2 + 66*a^5*cM*m*r^2*w*x^2 - 
     (12*I)*a^4*cM*r^3*w*x^2 + 94*a^3*cM*m*r^4*w*x^2 - 
     (6*I)*a^2*cM*r^5*w*x^2 + 24*a^8*r*w^2*x^2 + 28*a^6*r^3*w^2*x^2 - 
     76*a^4*r^5*w^2*x^2 - 56*a^2*r^7*w^2*x^2 - (10*I)*a^5*cM*r*sss*x^3 + 
     3*a^4*cM*m*r^2*sss*x^3 - (34*I)*a^3*cM*r^3*sss*x^3 - 6*a^7*cM*w*x^3 - 
     (50*I)*a^6*cM*m*r*w*x^3 - 28*a^5*cM*r^2*w*x^3 - 
     (166*I)*a^4*cM*m*r^3*w*x^3 - 30*a^3*cM*r^4*w*x^3 - 
     (168*I)*a^7*r^2*w^2*x^3 - (76*I)*a^5*r^4*w^2*x^3 + 
     (24*I)*a^3*r^6*w^2*x^3 - (11*I)*a^5*cM*m*r*sss*x^4 + 
     2*a^4*cM*r^2*sss*x^4 - 30*a^7*cM*m*w*x^4 + (2*I)*a^6*cM*r*w*x^4 - 
     54*a^5*cM*m*r^2*w*x^4 + (86*I)*a^4*cM*r^3*w*x^4 - 72*a^8*r*w^2*x^4 - 
     98*a^6*r^3*w^2*x^4 - 14*a^4*r^5*w^2*x^4 - (2*I)*a^5*cM*r*sss*x^5 + 
     10*a^7*cM*w*x^5 + (4*I)*a^6*cM*m*r*w*x^5 + 30*a^5*cM*r^2*w*x^5 + 
     (126*I)*a^7*r^2*w^2*x^5 + (66*I)*a^5*r^4*w^2*x^5 + 8*a^7*cM*m*w*x^6 + 
     (16*I)*a^6*cM*r*w*x^6 + 40*a^8*r*w^2*x^6 + 40*a^6*r^3*w^2*x^6 - 
     (12*I)*a^7*r^2*w^2*x^7)*Y[x]^2 - 
   2*cM*((-2*I)*a^3*cM*m*r^2 - (4*I)*a^5*m*r*sss - (5*I)*a^3*m*r^3*sss - 
     2*a^2*cM*m^2*r^3*sss - (9*I)*a*m*r^5*sss + (6*I)*a^4*cM*m^2*r^2*w + 
     (6*I)*a^2*cM*m^2*r^4*w + (4*I)*a^6*r*sss*w + (6*I)*a^4*r^3*sss*w + 
     (11*I)*a^2*r^5*sss*w + (3*I)*r^7*sss*w + (24*I)*a^7*m*r*w^2 + 
     (42*I)*a^5*m*r^3*w^2 + (38*I)*a^3*m*r^5*w^2 + (8*I)*a^5*cM*m^2*x + 
     (38*I)*a^3*cM*m^2*r^2*x - 19*a^4*m*r^2*sss*x - 8*a^7*w*x + 
     12*a^5*cM*m^2*r*w*x + 32*a^3*cM*m^2*r^3*w*x + 4*a^7*sss*w*x + 
     26*a^5*r^2*sss*w*x + 16*a^3*r^4*sss*w*x + 2*a*r^6*sss*w*x + 
     24*a^8*m*w^2*x + 138*a^6*m*r^2*w^2*x + 106*a^4*m*r^4*w^2*x + 
     4*a^2*m*r^6*w^2*x - (6*I)*a^5*cM*m*x^2 - (34*I)*a^3*cM*m*r^2*x^2 + 
     I*a^5*m*r*sss*x^2 + 2*a^4*cM*m^2*r*sss*x^2 + (3*I)*a^3*m*r^3*sss*x^2 - 
     (6*I)*a^6*cM*m^2*w*x^2 - (10*I)*a^4*cM*m^2*r^2*w*x^2 + 
     (2*I)*a^6*r*sss*w*x^2 + (2*I)*a^4*r^3*sss*w*x^2 - 
     (12*I)*a^2*r^5*sss*w*x^2 - (6*I)*a^7*m*r*w^2*x^2 - 
     (8*I)*a^5*m*r^3*w^2*x^2 - (54*I)*a^3*m*r^5*w^2*x^2 - 
     (14*I)*a^5*cM*m^2*x^3 + 23*a^4*m*r^2*sss*x^3 + 8*a^7*w*x^3 + 
     4*a^5*cM*m^2*r*w*x^3 - 10*a^7*sss*w*x^3 - 40*a^5*r^2*sss*w*x^3 - 
     14*a^3*r^4*sss*w*x^3 - 54*a^8*m*w^2*x^3 - 192*a^6*m*r^2*w^2*x^3 - 
     114*a^4*m*r^4*w^2*x^3 + (10*I)*a^5*cM*m*x^4 + (10*I)*a^5*m*r*sss*x^4 - 
     8*a^7*w*x^4 + (4*I)*a^6*cM*m^2*w*x^4 - (13*I)*a^6*r*sss*w*x^4 - 
     (19*I)*a^4*r^3*sss*w*x^4 - (22*I)*a^7*m*r*w^2*x^4 - 
     (66*I)*a^5*m*r^3*w^2*x^4 + 4*a^7*sss*w*x^5 + 12*a^5*r^2*sss*w*x^5 + 
     14*a^8*m*w^2*x^5 + 26*a^6*m*r^2*w^2*x^5 - (12*I)*a^7*m*r*w^2*x^6)*
    rn[r, x]*Y[x]^2 + 4*a*cM*m*(2*a^4*r*sss*w + 2*a^2*r^3*sss*w + 
     4*r^5*sss*w + 6*a^5*m*r*w^2 + 6*a^3*m*r^3*w^2 + 10*a*m*r^5*w^2 + 
     a^3*cM*m^2*x + (16*I)*a^3*m^2*r^2*w*x - (8*I)*a^3*r^2*sss*w*x - 
     (2*I)*a*r^4*sss*w*x - (24*I)*a^4*m*r^2*w^2*x - (10*I)*a^2*m*r^4*w^2*x + 
     4*a^4*r*sss*w*x^2 + 8*a^2*r^3*sss*w*x^2 + 12*a^5*m*r*w^2*x^2 + 
     24*a^3*m*r^3*w^2*x^2 + (6*I)*a^3*r^2*sss*w*x^3 + 
     (14*I)*a^4*m*r^2*w^2*x^3 + 2*a^5*m*r*w^2*x^4)*rn[r, x]^2*Y[x]^2 + 
   (8*I)*a*r^6*w^2*x*rn[r, x]^3*Y[x]^2 - 
   4*w^3*((4*I)*a^6*r + (13*I)*a^4*r^3 + (3*I)*r^7 - 4*a^7*x + 2*a^5*r^2*x + 
     13*a^3*r^4*x + 7*a*r^6*x - (11*I)*a^6*r*x^2 - (23*I)*a^4*r^3*x^2 + 
     2*a^7*x^3 + a^5*r^2*x^3 - a^3*r^4*x^3 + I*a^6*r*x^4 + I*a^4*r^3*x^4)*
    rn[r, x]^2*rp[r, x]^2*Y[x]^2 - 2*r*(a^2 + r^2)*sss*(-1 + 6*a*m*w)*
    rn[r, x]^3*rp[r, x]^2*Y[x]^2 - (2*I)*a*r^2*(5*m*sss + 12*a*w + 
     28*a*m^2*w - 6*a*sss*w)*rn[r, x]^2*rp[r, x]^3*Y[x]^2 + 
   2*(a - I*r)*(a + I*r)*w^2*(2*a^2*sss + r^2*sss + 8*a^3*m*w + I*a*r*sss*x + 
     (10*I)*a^2*m*r*w*x + 2*a^3*m*w*x^2)*rn[r, x]^3*rp[r, x]^3*Y[x]^2 + 
   (4*I)*a^2*m^2*(a^2 + r^2)*w^3*rn[r, x]^4*rp[r, x]^3*Y[x]^2 - 
   r*sss^2*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x]^2 + 
   2*a^2*cM*((9*I)*a^2*cM*r^3*sss*w + (3*I)*cM*r^5*sss*w + 8*a^4*cM*r^2*w^2 + 
     20*a^2*cM*r^4*w^2 + 5*a^3*cM*r^2*sss*w*x + 15*a*cM*r^4*sss*w*x - 
     (16*I)*a^5*cM*r*w^2*x - (60*I)*a^3*cM*r^3*w^2*x - 
     (13*I)*a^4*cM*r*sss*w*x^2 - (23*I)*a^2*cM*r^3*sss*w*x^2 - 
     32*a^4*cM*r^2*w^2*x^2 - 28*a^2*cM*r^4*w^2*x^2 + a^4*cM*m*sss*x^3 - 
     a^5*cM*sss*w*x^3 - 3*a^3*cM*r^2*sss*w*x^3 - (20*I)*a^7*w^2*x^3 + 
     (32*I)*a^5*cM*r*w^2*x^3 + (68*I)*a^3*cM*r^3*w^2*x^3 + 
     (8*I)*a^4*cM*r*sss*w*x^4 + 16*a^4*cM*r^2*w^2*x^4 + (4*I)*a^7*w^2*x^5 - 
     (8*I)*a^5*cM*r*w^2*x^5)*Y[x]^3 + 
   4*a^2*cM*w*(-2*a*cM*m*r^3*sss + (3*I)*a^3*cM*m*r^2*w + 
     (6*I)*a*cM*m*r^4*w + (4*I)*a^6*r*w^2 + (10*I)*a^4*r^3*w^2 + 
     I*a^2*r^5*w^2 - (3*I)*r^7*w^2 + 6*a^4*cM*m*r*w*x + 20*a^2*cM*m*r^3*w*x + 
     4*a^7*w^2*x + 24*a^5*r^2*w^2*x + 17*a^3*r^4*w^2*x - a*r^6*w^2*x + 
     2*a^3*cM*m*r*sss*x^2 - (3*I)*a^5*cM*m*w*x^2 - (7*I)*a^3*cM*m*r^2*w*x^2 - 
     (8*I)*a^4*r^3*w^2*x^2 - (4*I)*a^2*r^5*w^2*x^2 - 2*a^4*cM*m*r*w*x^3 - 
     6*a^7*w^2*x^3 - 30*a^5*r^2*w^2*x^3 - 20*a^3*r^4*w^2*x^3 + 
     I*a^5*cM*m*w*x^4 - I*a^6*r*w^2*x^4 + I*a^4*r^3*w^2*x^4 + a^7*w^2*x^5 + 
     3*a^5*r^2*w^2*x^5)*rn[r, x]*Y[x]^3 - (2*I)*a^2*cM*w*
    ((-2*I)*a^4*r*sss*w - (3*I)*a^2*r^3*sss*w - (3*I)*r^5*sss*w - 
     (8*I)*a^5*m*r*w^2 - (12*I)*a^3*m*r^3*w^2 - (12*I)*a*m*r^5*w^2 + 
     4*a^4*m*sss*x + 12*a^5*m^2*w*x - 2*a^5*sss*w*x - 9*a^3*r^2*sss*w*x - 
     5*a*r^4*sss*w*x - 8*a^6*m*w^2*x - 32*a^4*m*r^2*w^2*x - 
     20*a^2*m*r^4*w^2*x - (5*I)*a^4*r*sss*w*x^2 - (7*I)*a^2*r^3*sss*w*x^2 - 
     (16*I)*a^5*m*r*w^2*x^2 - (28*I)*a^3*m*r^3*w^2*x^2 + a^5*sss*w*x^3 + 
     3*a^3*r^2*sss*w*x^3 + 4*a^6*m*w^2*x^3 + 8*a^4*m*r^2*w^2*x^3 - 
     (4*I)*a^5*m*r*w^2*x^4)*rn[r, x]^2*Y[x]^3 - (48*I)*a^2*r^5*w^3*rn[r, x]^2*
    rp[r, x]^2*Y[x]^3 - 4*a^2*(a^2 + r^2)^2*w^4*rn[r, x]^3*rp[r, x]^3*
    Y[x]^3 - a^2*cM*sss^2*(-r + a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x]^3 - 
   16*a^8*cM^2*w^2*x^2*Y[x]^4 + 4*a^4*cM^2*w^2*(r^3*sss - I*a^2*r^2*w - 
     (3*I)*r^4*w - 8*a*r^3*w*x - a^2*r*sss*x^2 + I*a^4*w*x^2 + 
     (3*I)*a^2*r^2*w*x^2)*rn[r, x]*Y[x]^4 + 4*a^4*cM*(a - I*r)*(a + I*r)*w^4*
    (a^2*r + r^3 - I*a^3*x - (3*I)*a*r^2*x + 2*a^2*r*x^2)*rn[r, x]^2*Y[x]^4 - 
   8*a^7*cM^2*r*w^3*x*rn[r, x]*Y[x]^5, 
 D30[r, x] -> 4*cM*m*w*(6*a^6*r^3 + 10*a^4*r^5 + 18*a^2*r^7 + 10*r^9 - 
     (36*I)*a^7*r^2*x - (88*I)*a^5*r^4*x - (68*I)*a^3*r^6*x - 
     (12*I)*a*r^8*x - 24*a^8*r*x^2 - 92*a^6*r^3*x^2 - 67*a^4*r^5*x^2 - 
     14*a^2*r^7*x^2 - 7*r^9*x^2 + (10*I)*a^9*x^3 + (100*I)*a^7*r^2*x^3 + 
     (175*I)*a^5*r^4*x^3 + (110*I)*a^3*r^6*x^3 + (17*I)*a*r^8*x^3 + 
     26*a^8*r*x^4 + 120*a^6*r^3*x^4 + 108*a^4*r^5*x^4 + 14*a^2*r^7*x^4 - 
     (4*I)*a^9*x^5 - (66*I)*a^7*r^2*x^5 - (90*I)*a^5*r^4*x^5 - 
     (28*I)*a^3*r^6*x^5 + a^8*r*x^6 - 6*a^6*r^3*x^6 - 15*a^4*r^5*x^6 - 
     (9*I)*a^9*x^7 - (2*I)*a^7*r^2*x^7 + (15*I)*a^5*r^4*x^7 + 6*a^8*r*x^8 + 
     2*a^6*r^3*x^8 + (2*I)*a^9*x^9 + (6*I)*a^7*r^2*x^9) + 
   4*cM*m*((-4*I)*a^6*m^2*r + (9*I)*a^4*cM*m^2*r^2 - (5*I)*a^4*m^2*r^3 - 
     (13*I)*a^2*m^2*r^5 + (8*I)*cM*m^2*r^6 - (10*I)*m^2*r^7 + 
     (2*I)*a^6*r*sss + (4*I)*a^4*r^3*sss + (10*I)*a^2*r^5*sss + 
     (8*I)*r^7*sss - 4*a^7*m^2*x + 10*a^5*cM*m^2*r*x - 23*a^5*m^2*r^2*x + 
     36*a^3*cM*m^2*r^3*x + a^3*m^2*r^4*x - 8*a*cM*m^2*r^5*x + 
     12*a*m^2*r^6*x - I*a^6*cM*m^2*x^2 - (5*I)*a^6*m^2*r*x^2 + 
     (14*I)*a^4*cM*m^2*r^2*x^2 - (12*I)*a^4*m^2*r^3*x^2 + 
     (16*I)*a^2*cM*m^2*r^4*x^2 - (9*I)*a^2*m^2*r^5*x^2 - I*a^6*r*sss*x^2 - 
     (3*I)*a^4*r^3*sss*x^2 - (9*I)*a^2*r^5*sss*x^2 - (7*I)*r^7*sss*x^2 + 
     9*a^7*m^2*x^3 - 16*a^5*cM*m^2*r*x^3 + 52*a^5*m^2*r^2*x^3 - 
     52*a^3*cM*m^2*r^3*x^3 + 27*a^3*m^2*r^4*x^3 + (2*I)*a^6*cM*m^2*x^4 + 
     (13*I)*a^6*m^2*r*x^4 - (15*I)*a^4*cM*m^2*r^2*x^4 + 
     (3*I)*a^4*m^2*r^3*x^4 - (10*I)*a^6*r*sss*x^4 - (8*I)*a^4*r^3*sss*x^4 + 
     (2*I)*a^2*r^5*sss*x^4 - a^7*m^2*x^5 - 2*a^5*cM*m^2*r*x^5 - 
     9*a^5*m^2*r^2*x^5 - I*a^6*cM*m^2*x^6 - (6*I)*a^6*m^2*r*x^6 + 
     (10*I)*a^6*r*sss*x^6 + (10*I)*a^4*r^3*sss*x^6)*rn[r, x] + 
   4*cM*m^2*(-3*a^5*r + a^5*m^2*r - 7*a^3*r^3 - 10*a*r^5 + 9*a*m^2*r^5 - 
     4*a^6*m*r*w - 3*a^4*m*r^3*w - 22*a^2*m*r^5*w - 3*m*r^7*w + (3*I)*a^6*x - 
     I*a^6*m^2*x + (4*I)*a^4*r^2*x - (4*I)*a^4*m^2*r^2*x - (11*I)*a^2*r^4*x + 
     (17*I)*a^2*m^2*r^4*x + (4*I)*a^7*m*w*x + (17*I)*a^5*m*r^2*w*x - 
     (26*I)*a^3*m*r^4*w*x - (11*I)*a*m*r^6*w*x + 7*a^5*r*x^2 + 
     2*a^5*m^2*r*x^2 + 12*a^3*r^3*x^2 + 2*a^3*m^2*r^3*x^2 + a*r^5*x^2 - 
     5*a^6*m*r*w*x^2 - 14*a^4*m*r^3*w*x^2 + 23*a^2*m*r^5*w*x^2 - 
     (2*I)*a^6*x^3 + (2*I)*a^6*m^2*x^3 - (12*I)*a^4*r^2*x^3 + 
     (22*I)*a^4*m^2*r^2*x^3 - (6*I)*a^2*r^4*x^3 - (9*I)*a^7*m*w*x^3 - 
     (62*I)*a^5*m*r^2*w*x^3 + (3*I)*a^3*m*r^4*w*x^3 - a^5*r*x^4 - 
     10*a^5*m^2*r*x^4 - 7*a^3*r^3*x^4 + 24*a^6*m*r*w*x^4 + 
     28*a^4*m*r^3*w*x^4 - (2*I)*a^6*x^5 - (10*I)*a^4*r^2*x^5 + 
     (4*I)*a^7*m*w*x^5 + (32*I)*a^5*m*r^2*w*x^5 + 4*a^5*r*x^6 - 
     8*a^6*m*r*w*x^6)*rn[r, x]^2 + 4*m*(a - I*r)*(a + I*r)*w^2*
    ((12*I)*a^4*r + (12*I)*a^2*r^3 - 12*a^5*x - 12*a^3*r^2*x - a*r^4*x - 
     (36*I)*a^4*r*x^2 - (34*I)*a^2*r^3*x^2 + I*r^5*x^2 + 12*a^5*x^3 + 
     12*a^3*r^2*x^3 + 2*a*r^4*x^3 + (26*I)*a^4*r*x^4 + (24*I)*a^2*r^3*x^4 + 
     a^5*x^5 + 2*a^3*r^2*x^5 - I*a^4*r*x^6)*rn[r, x]^2*rp[r, x]^2 + 
   4*m*(a - I*r)*(a + I*r)*w*(-4*a^2*r - 2*r^3 - (3*I)*a^3*x - I*a*r^2*x - 
     I*a^3*x^3 - (3*I)*a*r^2*x^3 + 2*a^2*r*x^4)*rn[r, x]^3*rp[r, x]^2 + 
   2*m*((16*I)*a^2*m^2*r^2 + (6*I)*m^2*r^4 - (4*I)*a^4*sss - (4*I)*r^4*sss - 
     (24*I)*a^5*m*w - (20*I)*a*m*r^4*w + 8*a^3*m^2*r*x + 4*a*m^2*r^3*x - 
     a^3*r*sss*x - a*r^3*sss*x - 2*a^4*m*r*w*x + 2*a^2*m*r^3*w*x - 
     (6*I)*a^2*m^2*r^2*x^2 + (5*I)*a^4*sss*x^2 + (3*I)*r^4*sss*x^2 + 
     (28*I)*a^5*m*w*x^2 + (16*I)*a*m*r^4*w*x^2 - a^3*r*sss*x^3 - 
     a*r^3*sss*x^3 - 6*a^4*m*r*w*x^3 - 10*a^2*m*r^3*w*x^3)*rn[r, x]^2*
    rp[r, x]^3 + 4*m^2*(3*a^3 - 5*a^3*m^2 + 3*a*r^2 - 5*a*m^2*r^2 + 
     12*a^4*m*w + 14*a^2*m*r^2*w + 2*m*r^4*w - I*a^2*r*x + I*a^2*m^2*r*x + 
     (2*I)*a^3*m*r*w*x + (2*I)*a*m*r^3*w*x + a^3*x^2 + a^3*m^2*x^2 + 
     2*a*r^2*x^2 - 8*a^4*m*w*x^2 - 8*a^2*m*r^2*w*x^2)*rn[r, x]^3*rp[r, x]^3 + 
   (4*I)*m^3*(-(a^2*m^2) + 3*a^3*m*w + 2*a*m*r^2*w - 3*a^4*w^2 - 
     4*a^2*r^2*w^2 - r^4*w^2 - a^3*m*w*x^2 + 2*a^4*w^2*x^2 + 
     2*a^2*r^2*w^2*x^2)*rn[r, x]^4*rp[r, x]^3 + 
   4*cM*m*x*(3*a^3*r^2 + 4*a*r^4 - (2*I)*a^4*r*x - (4*I)*a^2*r^3*x + 
     (4*I)*r^5*x + 10*a^3*r^2*x^2 - 8*a*r^4*x^2 + (16*I)*a^4*r*x^3 + 
     (12*I)*a^2*r^3*x^3 - 4*a^5*x^4 - 21*a^3*r^2*x^4 - (10*I)*a^4*r*x^5)*
    rn[r, x]*X[r] + 4*m*x*((-3*I)*r + a*x)*((-I)*a + r*x)*rn[r, x]^2*
    rp[r, x]^3*X[r] + (2*I)*m^3*sss*rn[r, x]^4*rp[r, x]^3*X[r] - 
   4*cM*((8*I)*a^4*cM*m*r^3*sss + (8*I)*a^2*cM*m*r^5*sss + 
     (8*I)*cM*m*r^7*sss + 8*a^6*cM*m*r^2*w + 26*a^4*cM*m*r^4*w + 
     14*a^2*cM*m*r^6*w + 12*cM*m*r^8*w + 3*a^7*r^3*w^2 - 26*a^5*r^5*w^2 - 
     41*a^3*r^7*w^2 - 12*a*r^9*w^2 + 9*a^5*cM*m*r^2*sss*x + 
     20*a^3*cM*m*r^4*sss*x - (16*I)*a^7*cM*m*r*w*x - 
     (136*I)*a^5*cM*m*r^3*w*x - (144*I)*a^3*cM*m*r^5*w*x - 
     (20*I)*a*cM*m*r^7*w*x - (27*I)*a^8*r^2*w^2*x - (31*I)*a^6*r^4*w^2*x - 
     (6*I)*a^4*r^6*w^2*x - (3*I)*a^2*r^8*w^2*x - I*r^10*w^2*x - 
     (22*I)*a^4*cM*m*r^3*sss*x^2 + (4*I)*a^2*cM*m*r^5*sss*x^2 - 
     86*a^6*cM*m*r^2*w*x^2 - 148*a^4*cM*m*r^4*w*x^2 - 26*a^2*cM*m*r^6*w*x^2 - 
     15*a^9*r*w^2*x^2 - 111*a^7*r^3*w^2*x^2 - 124*a^5*r^5*w^2*x^2 - 
     23*a^3*r^7*w^2*x^2 + 5*a*r^9*w^2*x^2 - 4*a^5*cM*m*r^2*sss*x^3 - 
     24*a^3*cM*m*r^4*sss*x^3 + (38*I)*a^7*cM*m*r*w*x^3 + 
     (162*I)*a^5*cM*m*r^3*w*x^3 + (116*I)*a^3*cM*m*r^5*w*x^3 + 
     (7*I)*a^10*w^2*x^3 + (179*I)*a^8*r^2*w^2*x^3 + (294*I)*a^6*r^4*w^2*x^3 + 
     (143*I)*a^4*r^6*w^2*x^3 + (21*I)*a^2*r^8*w^2*x^3 + 
     (18*I)*a^4*cM*m*r^3*sss*x^4 + 24*a^6*cM*m*r^2*w*x^4 + 
     38*a^4*cM*m*r^4*w*x^4 + 69*a^9*r*w^2*x^4 + 230*a^7*r^3*w^2*x^4 + 
     221*a^5*r^5*w^2*x^4 + 60*a^3*r^7*w^2*x^4 - 9*a^5*cM*m*r^2*sss*x^5 + 
     (18*I)*a^7*cM*m*r*w*x^5 + (2*I)*a^5*cM*m*r^3*w*x^5 - 
     (8*I)*a^10*w^2*x^5 - (151*I)*a^8*r^2*w^2*x^5 - (222*I)*a^6*r^4*w^2*x^5 - 
     (79*I)*a^4*r^6*w^2*x^5 - 6*a^6*cM*m*r^2*w*x^6 - 41*a^9*r*w^2*x^6 - 
     82*a^7*r^3*w^2*x^6 - 41*a^5*r^5*w^2*x^6 - (4*I)*a^7*cM*m*r*w*x^7 - 
     I*a^10*w^2*x^7 + (14*I)*a^8*r^2*w^2*x^7 + (15*I)*a^6*r^4*w^2*x^7 + 
     4*a^9*r*w^2*x^8 + 4*a^7*r^3*w^2*x^8)*Y[x] + 
   2*cM*(8*a^5*cM*m^2*r - 16*a^3*cM^2*m^2*r^2 + 20*a^3*cM*m^2*r^3 + 
     16*a*cM*m^2*r^5 + (24*I)*a^7*m^2*r*w - (54*I)*a^5*cM*m^2*r^2*w + 
     (42*I)*a^5*m^2*r^3*w - (28*I)*a^3*cM*m^2*r^4*w + (106*I)*a^3*m^2*r^5*w - 
     (80*I)*a*cM*m^2*r^6*w + (80*I)*a*m^2*r^7*w - (4*I)*a^7*r*sss*w - 
     (8*I)*a^5*r^3*sss*w - (20*I)*a^3*r^5*sss*w - (16*I)*a*r^7*sss*w - 
     (24*I)*a^8*m*r*w^2 - (54*I)*a^6*m*r^3*w^2 - (130*I)*a^4*m*r^5*w^2 - 
     (94*I)*a^2*m*r^7*w^2 - (2*I)*m*r^9*w^2 + (16*I)*a^4*cM^2*m^2*r*x - 
     (66*I)*a^4*cM*m^2*r^2*x + (64*I)*a^2*cM^2*m^2*r^3*x - 
     (48*I)*a^2*cM*m^2*r^4*x + 4*a^7*m*sss*x + 20*a^5*m*r^2*sss*x - 
     (4*I)*a^4*cM*m^2*r^2*sss*x - 7*a^3*m*r^4*sss*x - 
     (8*I)*a^2*cM*m^2*r^4*sss*x - 21*a*m*r^6*sss*x + 24*a^8*m^2*w*x - 
     60*a^6*cM*m^2*r*w*x + 138*a^6*m^2*r^2*w*x - 204*a^4*cM*m^2*r^3*w*x + 
     32*a^4*m^2*r^4*w*x - 8*a^2*cM*m^2*r^5*w*x - 70*a^2*m^2*r^6*w*x - 
     4*a^8*sss*w*x - 26*a^6*r^2*sss*w*x - 15*a^4*r^4*sss*w*x + 
     10*a^2*r^6*sss*w*x + 3*r^8*sss*w*x - 24*a^9*m*w^2*x - 
     138*a^7*m*r^2*w^2*x - 8*a*m*r^8*w^2*x + 8*a^5*cM*m^2*r*x^2 - 
     48*a^3*cM^2*m^2*r^2*x^2 + 4*a^3*cM*m^2*r^3*x^2 + 
     (6*I)*a^7*cM*m^2*w*x^2 + (30*I)*a^7*m^2*r*w*x^2 - 
     (92*I)*a^5*cM*m^2*r^2*w*x^2 + (104*I)*a^5*m^2*r^3*w*x^2 - 
     (196*I)*a^3*cM*m^2*r^4*w*x^2 + (54*I)*a^3*m^2*r^5*w*x^2 - 
     (4*I)*a^7*r*sss*w*x^2 - (12*I)*a^5*r^3*sss*w*x^2 + 
     (12*I)*a^3*r^5*sss*w*x^2 + (20*I)*a*r^7*sss*w*x^2 - 
     (6*I)*a^8*m*r*w^2*x^2 - (34*I)*a^6*m*r^3*w^2*x^2 + 
     (162*I)*a^4*m*r^5*w^2*x^2 + (166*I)*a^2*m*r^7*w^2*x^2 - 
     (16*I)*a^4*cM^2*m^2*r*x^3 + (18*I)*a^4*cM*m^2*r^2*x^3 - 
     6*a^7*m*sss*x^3 - 46*a^5*m*r^2*sss*x^3 - (4*I)*a^4*cM*m^2*r^2*sss*x^3 - 
     36*a^3*m*r^4*sss*x^3 - 42*a^8*m^2*w*x^3 + 68*a^6*cM*m^2*r*w*x^3 - 
     256*a^6*m^2*r^2*w*x^3 + 204*a^4*cM*m^2*r^3*w*x^3 - 
     190*a^4*m^2*r^4*w*x^3 + 10*a^8*sss*w*x^3 + 64*a^6*r^2*sss*w*x^3 + 
     54*a^4*r^4*sss*w*x^3 + 54*a^9*m*w^2*x^3 + 306*a^7*m*r^2*w^2*x^3 - 
     16*a^3*m*r^6*w^2*x^3 - 8*a^5*cM*m^2*r*x^4 - (8*I)*a^7*cM*m^2*w*x^4 - 
     (50*I)*a^7*m^2*r*w*x^4 + (2*I)*a^5*cM*m^2*r^2*w*x^4 - 
     (66*I)*a^5*m^2*r^3*w*x^4 + (20*I)*a^7*r*sss*w*x^4 + 
     (40*I)*a^5*r^3*sss*w*x^4 + (20*I)*a^3*r^5*sss*w*x^4 + 
     (96*I)*a^8*m*r*w^2*x^4 + (316*I)*a^6*m*r^3*w^2*x^4 + 
     (196*I)*a^4*m*r^5*w^2*x^4 + a^7*m*sss*x^5 + 3*a^5*m*r^2*sss*x^5 + 
     12*a^6*m^2*r^2*w*x^5 - 5*a^8*sss*w*x^5 - 32*a^6*r^2*sss*w*x^5 - 
     27*a^4*r^4*sss*w*x^5 - 24*a^9*m*w^2*x^5 - 158*a^7*m*r^2*w^2*x^5 + 
     (2*I)*a^7*cM*m^2*w*x^6 - (4*I)*a^7*m^2*r*w*x^6 - (8*I)*a^7*r*sss*w*x^6 - 
     (8*I)*a^5*r^3*sss*w*x^6 + (12*I)*a^8*m*r*w^2*x^6 + 
     (4*I)*a^6*m*r^3*w^2*x^6 + 2*a^9*m*w^2*x^7 + 6*a^7*m*r^2*w^2*x^7)*
    rn[r, x]*Y[x] + 4*a*cM*m*(-(a^4*m*r*sss) - a^2*m*r^3*sss - 2*m*r^5*sss + 
     2*a^5*r*sss*w + 3*a^3*r^3*sss*w + 3*a*r^5*sss*w + 6*a^6*m*r*w^2 + 
     9*a^4*m*r^3*w^2 + 20*a^2*m*r^5*w^2 + 7*m*r^7*w^2 + 
     (4*I)*a^3*m*r^2*sss*x - I*a*m*r^4*sss*x - (9*I)*a^4*r^2*sss*w*x - 
     I*a^2*r^4*sss*w*x + (4*I)*r^6*sss*w*x - (6*I)*a^7*m*w^2*x - 
     (27*I)*a^5*m*r^2*w^2*x - (6*I)*a^3*m*r^4*w^2*x + (7*I)*a*m*r^6*w^2*x - 
     2*a^4*m*r*sss*x^2 - 2*a^2*m*r^3*sss*x^2 + 3*a^5*r*sss*w*x^2 - 
     7*a*r^5*sss*w*x^2 + 9*a^6*m*r*w^2*x^2 + 26*a^4*m*r^3*w^2*x^2 - 
     5*a^2*m*r^5*w^2*x^2 - (5*I)*a^3*m*r^2*sss*x^3 + 
     (16*I)*a^4*r^2*sss*w*x^3 + (9*I)*a^2*r^4*sss*w*x^3 + 
     (9*I)*a^7*m*w^2*x^3 + (46*I)*a^5*m*r^2*w^2*x^3 + 
     (21*I)*a^3*m*r^4*w^2*x^3 + 2*a^4*m*r*sss*x^4 - 9*a^5*r*sss*w*x^4 - 
     11*a^3*r^3*sss*w*x^4 - 12*a^6*m*r*w^2*x^4 - 26*a^4*m*r^3*w^2*x^4 - 
     (3*I)*a^4*r^2*sss*w*x^5 - (2*I)*a^7*m*w^2*x^5 - 
     (10*I)*a^5*m*r^2*w^2*x^5 - 2*a^6*m*r*w^2*x^6)*rn[r, x]^2*Y[x] + 
   4*a*(a - I*r)^2*(a + I*r)^2*w^2*(-9*a^2*r - 3*r^3 - (15*I)*a^3*x - 
     (3*I)*a*r^2*x - 3*a^2*r*x^2 + r^3*x^2 + (9*I)*a^3*x^3 + 
     (6*I)*a*r^2*x^3 - I*a^3*x^5)*rn[r, x]^3*Y[x] + 
   4*(a - I*r)^2*(a + I*r)^2*w^3*((-4*I)*a^3*r + 4*a^4*x + 11*a^2*r^2*x + 
     r^4*x - (4*I)*a^3*r*x^2 - (3*I)*a*r^3*x^2 - 9*a^4*x^3 - 12*a^2*r^2*x^3 + 
     (5*I)*a^3*r*x^4 + 3*a^4*x^5)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   (12*I)*a*m*(a^2 + r^2)^2*sss*w*x*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   (4*I)*(-4*a^4*m^3 + 4*a^2*m*r^2*sss + 23*a^3*m^2*r^2*w - 2*a^5*sss*w - 
     4*a^3*r^2*sss*w - 2*a*r^4*sss*w - I*a^4*r*sss*w*x - 
     (2*I)*a^2*r^3*sss*w*x - I*r^5*sss*w*x + a^3*m^2*r^2*w*x^2 + 
     a^5*sss*w*x^2 + 2*a^3*r^2*sss*w*x^2 + a*r^4*sss*w*x^2)*rn[r, x]^2*
    rp[r, x]^3*Y[x] + 2*(a - I*r)*(a + I*r)*(2*a*m^2*sss - 20*a^3*m^2*w^2 - 
     6*a*m^2*r^2*w^2 + 2*a^3*sss*w^2 + 2*a*r^2*sss*w^2 + 8*a^4*m*w^3 + 
     6*a^2*m*r^2*w^3 - 2*m*r^4*w^3 - (16*I)*a^2*m^2*r*w^2*x + 
     I*a^2*r*sss*w^2*x + I*r^3*sss*w^2*x + (10*I)*a^3*m*r*w^3*x + 
     (10*I)*a*m*r^3*w^3*x - 2*a^3*m^2*w^2*x^2 - a^3*sss*w^2*x^2 - 
     a*r^2*sss*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   (4*I)*a*m^2*(a^2 + r^2)^2*w^3*rn[r, x]^4*rp[r, x]^3*Y[x] - 
   (4*I)*cM*sss*x*(5*a^4*r^2 + 6*a^2*r^4 + 2*r^6 - 2*a^6*x^2 - 
     8*a^4*r^2*x^2 - 4*a^2*r^4*x^2 + a^4*r^2*x^4)*X[r]*Y[x] + 
   8*cM*((2*I)*a^5*r*w + (4*I)*a*r^5*w - 2*a^3*cM*m*r*x + 2*a^6*w*x + 
     2*a^4*r^2*w*x - 12*a^2*r^4*w*x - 3*r^6*w*x + (8*I)*a^2*cM*m*r^2*x^2 + 
     (2*I)*a^5*r*w*x^2 - (6*I)*a*r^5*w*x^2 - 6*a^3*cM*m*r*x^3 - 2*a^6*w*x^3 - 
     10*a^4*r^2*w*x^3 + 6*a^2*r^4*w*x^3 - (12*I)*a^5*r*w*x^4 - 
     (8*I)*a^3*r^3*w*x^4 + 4*a^6*w*x^5 + 9*a^4*r^2*w*x^5 + (2*I)*a^5*r*w*x^6)*
    rn[r, x]*X[r]*Y[x] - I*(a^2 + r^2)*(-2 + sss)*sss*x*rn[r, x]^3*rp[r, x]^2*
    X[r]*Y[x] + 8*(a - I*r)*(a + I*r)*w*((-2*I)*a + r*x + I*a*x^2)*rn[r, x]^2*
    rp[r, x]^3*X[r]*Y[x] - (2*I)*a*m^2*sss*w*rn[r, x]^4*rp[r, x]^3*X[r]*
    Y[x] + 4*a*cM^2*((8*I)*a*cM*m*r^4*sss + 16*a^3*cM*m*r^3*w + 
     12*a*cM*m*r^5*w + (8*I)*a^2*r^5*sss*w + (8*I)*r^7*sss*w + 
     4*a^6*r^2*w^2 + 16*a^4*r^4*w^2 - 16*a^2*r^6*w^2 - 12*r^8*w^2 - 
     (32*I)*a^4*cM*m*r^2*w*x - (84*I)*a^2*cM*m*r^4*w*x + 9*a^5*r^2*sss*w*x + 
     27*a^3*r^4*sss*w*x + 16*a*r^6*sss*w*x - (8*I)*a^7*r*w^2*x - 
     (93*I)*a^5*r^3*w^2*x - (86*I)*a^3*r^5*w^2*x - (21*I)*a*r^7*w^2*x + 
     (9*I)*a^5*m*r*sss*x^2 - (8*I)*a^3*cM*m*r^2*sss*x^2 + 8*a^7*m*w*x^2 - 
     16*a^5*cM*m*r*w*x^2 - 20*a^3*cM*m*r^3*w*x^2 - 4*a^8*w^2*x^2 - 
     53*a^6*r^2*w^2*x^2 - 138*a^4*r^4*w^2*x^2 - 61*a^2*r^6*w^2*x^2 - 
     (12*I)*a^4*cM*m*r^2*w*x^3 + 3*a^5*r^2*sss*w*x^3 - 3*a^3*r^4*sss*w*x^3 + 
     (29*I)*a^7*r*w^2*x^3 + (182*I)*a^5*r^3*w^2*x^3 + 
     (113*I)*a^3*r^5*w^2*x^3 - I*a^5*m*r*sss*x^4 - 6*a^7*m*w*x^4 + 
     8*a^5*cM*m*r*w*x^4 + 5*a^8*w^2*x^4 + 50*a^6*r^2*w^2*x^4 + 
     53*a^4*r^4*w^2*x^4 - 4*a^5*r^2*sss*w*x^5 - (20*I)*a^5*r^3*w^2*x^5 - 
     4*a^6*r^2*w^2*x^6)*Y[x]^2 + 4*a*cM*(2*a^2*cM*m^2*r^3*sss + 
     (27*I)*a^5*cM*m*r^2*w^2 + (28*I)*a^3*cM*m*r^4*w^2 + 
     (49*I)*a*cM*m*r^6*w^2 + (4*I)*a^8*r*w^3 + (11*I)*a^6*r^3*w^3 + 
     (25*I)*a^4*r^5*w^3 + (17*I)*a^2*r^7*w^3 - I*r^9*w^3 - 
     (4*I)*a^5*cM*m^2*x + 30*a^6*cM*m*r*w^2*x + 96*a^4*cM*m*r^3*w^2*x - 
     51*a^4*m*r^4*w^2*x + 44*a^2*cM*m*r^5*w^2*x + 4*a^9*w^3*x + 
     23*a^7*r^2*w^3*x + 34*a^5*r^4*w^3*x + 5*a^3*r^6*w^3*x - 10*a*r^8*w^3*x - 
     2*a^4*cM*m^2*r*sss*x^2 - (3*I)*a^7*cM*m*w^2*x^2 + 
     (50*I)*a^5*cM*m*r^2*w^2*x^2 + (101*I)*a^3*cM*m*r^4*w^2*x^2 + 
     I*a^8*r*w^3*x^2 - (7*I)*a^6*r^3*w^3*x^2 - (37*I)*a^4*r^5*w^3*x^2 - 
     (29*I)*a^2*r^7*w^3*x^2 + I*a^5*cM*m^2*x^3 - 20*a^6*cM*m*r*w^2*x^3 - 
     40*a^4*cM*m*r^3*w^2*x^3 + 61*a^4*m*r^4*w^2*x^3 - 7*a^9*w^3*x^3 - 
     31*a^7*r^2*w^3*x^3 - 61*a^5*r^4*w^3*x^3 - 37*a^3*r^6*w^3*x^3 + 
     (2*I)*a^7*cM*m*w^2*x^4 + (2*I)*a^5*cM*m*r^2*w^2*x^4 - 
     (26*I)*a^8*r*w^3*x^4 - (44*I)*a^6*r^3*w^3*x^4 - (18*I)*a^4*r^5*w^3*x^4 + 
     2*a^6*cM*m*r*w^2*x^5 + a^9*w^3*x^5 - 8*a^7*r^2*w^3*x^5 - 
     9*a^5*r^4*w^3*x^5 + (12*I)*a^8*r*w^3*x^6 + (12*I)*a^6*r^3*w^3*x^6)*
    rn[r, x]*Y[x]^2 + 4*a*cM*(-2*a*cM*m*r^4*sss*w - a^6*r*sss*w^2 - 
     2*a^4*r^3*sss*w^2 - 3*a^2*r^5*sss*w^2 - 2*r^7*sss*w^2 - 4*a^7*m*r*w^3 - 
     9*a^5*m*r^3*w^3 - 10*a^3*m*r^5*w^3 - 5*a*m*r^7*w^3 + I*a^5*m^2*sss*x - 
     (2*I)*a^6*m*sss*w*x + (4*I)*a^4*cM*m*r*sss*w*x + 
     (6*I)*a^2*cM*m*r^3*sss*w*x + (5*I)*a^5*r^2*sss*w^2*x + 
     (3*I)*a^3*r^4*sss*w^2*x - I*a*r^6*sss*w^2*x + (4*I)*a^8*m*w^3*x + 
     (19*I)*a^6*m*r^2*w^3*x + (22*I)*a^4*m*r^4*w^3*x + 
     (7*I)*a^2*m*r^6*w^3*x - 6*a^3*cM*m*r^2*sss*w*x^2 - 2*a^6*r*sss*w^2*x^2 - 
     4*a^4*r^3*sss*w^2*x^2 - 2*a^2*r^5*sss*w^2*x^2 - 7*a^7*m*r*w^3*x^2 - 
     18*a^5*m*r^3*w^3*x^2 - 11*a^3*m*r^5*w^3*x^2 + I*a^6*m*sss*w*x^3 - 
     (2*I)*a^4*cM*m*r*sss*w*x^3 - (6*I)*a^5*r^2*sss*w^2*x^3 - 
     (5*I)*a^3*r^4*sss*w^2*x^3 - (3*I)*a^8*m*w^3*x^3 - 
     (10*I)*a^6*m*r^2*w^3*x^3 - (7*I)*a^4*m*r^4*w^3*x^3 + 
     2*a^6*r*sss*w^2*x^4 + 2*a^4*r^3*sss*w^2*x^4)*rn[r, x]^2*Y[x]^2 - 
   4*a^2*m*r*(a^2 + r^2)*sss*w*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 
   4*a*(a^2 + r^2)^3*w^4*rn[r, x]^3*rp[r, x]^3*Y[x]^2 - 
   4*a^2*cM*((8*I)*a*cM*r^3*w - (4*I)*a^2*cM*r*sss*x - (12*I)*cM*r^3*sss*x - 
     4*a^2*cM*r^2*w*x - 6*cM*r^4*w*x - a^3*r*sss*x^2 - 2*a*r^3*sss*x^2 + 
     (8*I)*a^3*cM*r*w*x^2 + (34*I)*a*cM*r^3*w*x^2 + 4*a^4*cM*w*x^3 + 
     6*a^2*cM*r^2*w*x^3 - a^3*r*sss*x^4 + (14*I)*a^3*cM*r*w*x^4)*X[r]*
    Y[x]^2 + 2*a^2*cM*((8*I)*a*r^3*w - I*a^2*r*sss^2*x - (2*I)*r^3*sss^2*x + 
     (8*I)*a^2*cM*m*x^2 + 2*a^3*m*x^3 - I*a^2*r*sss^2*x^3)*rn[r, x]*X[r]*
    Y[x]^2 + 4*a^3*cM^2*r*w*((8*I)*a^2*r^2*sss - (8*I)*cM*r^3*sss - 
     8*a^2*cM*r^2*w - 12*cM*r^4*w + (16*I)*a^3*cM*r*w*x + 
     (52*I)*a*cM*r^3*w*x - (9*I)*a^4*sss*x^2 + (8*I)*a^2*cM*r*sss*x^2 - 
     (15*I)*a^2*r^2*sss*x^2 + 8*a^4*cM*w*x^2 + 12*a^2*cM*r^2*w*x^2 - 
     (4*I)*a^3*cM*r*w*x^3)*Y[x]^3 + 4*a^3*cM^2*w*
    (-4*a*m*r^3*sss - (9*I)*a^4*r^2*w^2 - (14*I)*a^2*r^4*w^2 - 
     (17*I)*r^6*w^2 - 10*a^5*r*w^2*x - 30*a^3*r^3*w^2*x - 32*a*r^5*w^2*x + 
     I*a^6*w^2*x^2 - (18*I)*a^4*r^2*w^2*x^2 - (19*I)*a^2*r^4*w^2*x^2 + 
     2*a^5*r*w^2*x^3 - 10*a^3*r^3*w^2*x^3 + (12*I)*a^4*r^2*w^2*x^4)*rn[r, x]*
    Y[x]^3 + 4*a^3*cM*w^2*(2*cM*r^4*sss + a^6*r*w^2 + 3*a^4*r^3*w^2 + 
     3*a^2*r^5*w^2 + r^7*w^2 + I*a^5*sss*x - (2*I)*a^3*cM*r*sss*x - 
     (2*I)*a*cM*r^3*sss*x - I*a^7*w^2*x - (5*I)*a^5*r^2*w^2*x - 
     (7*I)*a^3*r^4*w^2*x - (3*I)*a*r^6*w^2*x + 2*a^2*cM*r^2*sss*x^2 + 
     2*a^6*r*w^2*x^2 + 4*a^4*r^3*w^2*x^2 + 2*a^2*r^5*w^2*x^2)*rn[r, x]^2*
    Y[x]^3 + 8*a^5*cM^2*r^3*sss*w^2*rn[r, x]*Y[x]^4, 
 D31[r, x] -> 2*cM*m*((16*I)*a^2*cM*r^4*w + 19*a^3*m*r^4*w - 
     32*a*cM*m*r^5*w - (8*I)*cM*r^6*w + 33*a*m*r^6*w - 38*a^4*r^4*w^2 - 
     71*a^2*r^6*w^2 - 11*r^8*w^2 - 24*a^4*cM*m*r*x + (24*I)*a^5*m^2*r*x + 
     48*a^2*cM^2*m*r^2*x - (64*I)*a^3*cM*m^2*r^2*x - 38*a^2*cM*m*r^3*x + 
     (36*I)*a^3*m^2*r^3*x - (20*I)*a*cM*m^2*r^4*x + (6*I)*a*m^2*r^5*x + 
     48*a^5*cM*r*w*x - (72*I)*a^6*m*r*w*x + (192*I)*a^4*cM*m*r^2*w*x + 
     44*a^3*cM*r^3*w*x - (130*I)*a^4*m*r^3*w*x + (116*I)*a^2*cM*m*r^4*w*x + 
     2*a*cM*r^5*w*x - (80*I)*a^2*m*r^5*w*x + (24*I)*cM*m*r^6*w*x - 
     (18*I)*m*r^7*w*x + (72*I)*a^7*r*w^2*x + (152*I)*a^5*r^3*w^2*x + 
     (148*I)*a^3*r^5*w^2*x - (2*I)*a*r^7*w^2*x - 16*a^4*cM*m^2*r*x^2 + 
     (44*I)*a^3*cM*m*r^2*x^2 + 40*a^4*m^2*r^2*x^2 - (48*I)*a*cM^2*m*r^3*x^2 - 
     70*a^2*cM*m^2*r^3*x^2 + (60*I)*a*cM*m*r^4*x^2 + 34*a^2*m^2*r^4*x^2 + 
     48*a^5*cM*m*r*w*x^2 - 54*a^5*m*r^2*w*x^2 + 96*a^3*cM*m*r^3*w*x^2 - 
     (112*I)*a^2*cM*r^4*w*x^2 - 95*a^3*m*r^4*w*x^2 + 122*a*cM*m*r^5*w*x^2 - 
     (8*I)*cM*r^6*w*x^2 - 103*a*m*r^6*w*x^2 - 12*a^6*r^2*w^2*x^2 + 
     55*a^4*r^4*w^2*x^2 + 154*a^2*r^6*w^2*x^2 + 9*r^8*w^2*x^2 + 
     54*a^4*cM*m*r*x^3 - (52*I)*a^5*m^2*r*x^3 - 96*a^2*cM^2*m*r^2*x^3 + 
     (112*I)*a^3*cM*m^2*r^2*x^3 + 122*a^2*cM*m*r^3*x^3 - 
     (68*I)*a^3*m^2*r^3*x^3 - 116*a^5*cM*r*w*x^3 + (154*I)*a^6*m*r*w*x^3 - 
     (356*I)*a^4*cM*m*r^2*w*x^3 - 180*a^3*cM*r^3*w*x^3 + 
     (232*I)*a^4*m*r^3*w*x^3 - (152*I)*a^2*cM*m*r^4*w*x^3 - 
     62*a*cM*r^5*w*x^3 + (110*I)*a^2*m*r^5*w*x^3 - (152*I)*a^7*r*w^2*x^3 - 
     (240*I)*a^5*r^3*w^2*x^3 - (398*I)*a^3*r^5*w^2*x^3 - 
     (18*I)*a*r^7*w^2*x^3 + 14*a^4*cM*m^2*r*x^4 - (48*I)*a^3*cM*m*r^2*x^4 - 
     26*a^4*m^2*r^2*x^4 - 5*a^7*m*w*x^4 - 56*a^5*cM*m*r*w*x^4 + 
     (24*I)*a^4*cM*r^2*w*x^4 + 33*a^5*m*r^2*w*x^4 + 36*a^3*cM*m*r^3*w*x^4 + 
     (120*I)*a^2*cM*r^4*w*x^4 - 46*a^3*m*r^4*w*x^4 + 10*a^8*w^2*x^4 + 
     51*a^6*r^2*w^2*x^4 - 34*a^4*r^4*w^2*x^4 - 135*a^2*r^6*w^2*x^4 - 
     10*a^4*cM*m*r*x^5 + (10*I)*a^5*m^2*r*x^5 + 90*a^5*cM*r*w*x^5 - 
     (52*I)*a^6*m*r*w*x^5 + (32*I)*a^4*cM*m*r^2*w*x^5 + 48*a^3*cM*r^3*w*x^5 + 
     (4*I)*a^4*m*r^3*w*x^5 + (92*I)*a^7*r*w^2*x^5 - (86*I)*a^5*r^3*w^2*x^5 + 
     (238*I)*a^3*r^5*w^2*x^5 + 13*a^7*m*w*x^6 - 22*a^5*cM*m*r*w*x^6 + 
     (64*I)*a^4*cM*r^2*w*x^6 - 21*a^5*m*r^2*w*x^6 - 27*a^8*w^2*x^6 - 
     134*a^6*r^2*w^2*x^6 - 79*a^4*r^4*w^2*x^6 - 2*a^5*cM*r*w*x^7 + 
     (28*I)*a^6*m*r*w*x^7 - (26*I)*a^7*r*w^2*x^7 + (210*I)*a^5*r^3*w^2*x^7 + 
     2*a^7*m*w*x^8 + 17*a^8*w^2*x^8 + 51*a^6*r^2*w^2*x^8 + 
     (42*I)*a^7*r*w^2*x^9 + 2*a^8*w^2*x^10) + 
   2*cM*m*((-4*I)*a^4*r^2*w - (14*I)*a^2*r^4*w - (15*I)*a^2*m^2*r^4*w - 
     (8*I)*cM*m^2*r^5*w + (6*I)*r^6*w + (6*I)*m^2*r^6*w + 
     (11*I)*a^2*r^4*sss*w - (7*I)*r^6*sss*w + (45*I)*a^3*m*r^4*w^2 - 
     (16*I)*a*m*r^6*w^2 + 8*a^4*m*r*x - 16*a^4*m^3*r*x + 
     (16*I)*a*cM^2*m^2*r^2*x + 18*a^2*cM*m^3*r^2*x + 6*a^2*m*r^3*x - 
     10*a^2*m^3*r^3*x + 8*a^4*m*r*sss*x - 17*a^2*cM*m*r^2*sss*x + 
     9*a^2*m*r^3*sss*x + 8*a^5*r*w*x + 64*a^5*m^2*r*w*x - 
     72*a^3*cM*m^2*r^2*w*x + 4*a^3*r^3*w*x + 98*a^3*m^2*r^3*w*x - 
     22*a*cM*m^2*r^4*w*x - 2*a*r^5*w*x + a*m^2*r^5*w*x - 16*a^5*r*sss*w*x - 
     35*a^3*r^3*sss*w*x - 4*a*r^5*sss*w*x - 96*a^6*m*r*w^2*x - 
     234*a^4*m*r^3*w^2*x - 71*a^2*m*r^5*w^2*x + 3*m*r^7*w^2*x - 
     (2*I)*a^3*cM*m^3*r*x^2 - (24*I)*a^3*m*r^2*x^2 + (8*I)*a^3*m^3*r^2*x^2 - 
     (18*I)*a*m*r^4*x^2 + I*a^3*cM*m*r*sss*x^2 - (4*I)*a^3*m*r^2*sss*x^2 + 
     (6*I)*a*cM*m*r^3*sss*x^2 - (3*I)*a*m*r^4*sss*x^2 + (4*I)*a^6*w*x^2 + 
     (8*I)*a^4*cM*m^2*r*w*x^2 + (34*I)*a^4*r^2*w*x^2 - 
     (42*I)*a^4*m^2*r^2*w*x^2 - (10*I)*a^2*cM*m^2*r^3*w*x^2 + 
     (114*I)*a^2*r^4*w*x^2 + (6*I)*a^2*m^2*r^4*w*x^2 + (6*I)*r^6*w*x^2 + 
     (14*I)*a^4*r^2*sss*w*x^2 - (40*I)*a^2*r^4*sss*w*x^2 + 
     (5*I)*r^6*sss*w*x^2 + (78*I)*a^5*m*r^2*w^2*x^2 - 
     (65*I)*a^3*m*r^4*w^2*x^2 + (49*I)*a*m*r^6*w^2*x^2 - 18*a^4*m*r*x^3 + 
     14*a^4*m^3*r*x^3 - 20*a^2*m*r^3*x^3 - 11*a^4*m*r*sss*x^3 + 
     23*a^2*cM*m*r^2*sss*x^3 - 12*a^2*m*r^3*sss*x^3 - 12*a^5*r*w*x^3 - 
     50*a^5*m^2*r*w*x^3 + 38*a^3*cM*m^2*r^2*w*x^3 + 14*a^3*r^3*w*x^3 - 
     116*a^3*m^2*r^3*w*x^3 + 46*a*r^5*w*x^3 + 11*a^5*r*sss*w*x^3 + 
     55*a^3*r^3*sss*w*x^3 + 2*a*r^5*sss*w*x^3 + 66*a^6*m*r*w^2*x^3 + 
     374*a^4*m*r^3*w^2*x^3 + 116*a^2*m*r^5*w^2*x^3 + (10*I)*a^3*m*r^2*x^4 - 
     I*a^3*cM*m*r*sss*x^4 + I*a^3*m*r^2*sss*x^4 - (16*I)*a^6*w*x^4 - 
     (7*I)*a^6*m^2*w*x^4 + (2*I)*a^4*cM*m^2*r*w*x^4 + (16*I)*a^4*r^2*w*x^4 + 
     (26*I)*a^4*m^2*r^2*w*x^4 - (76*I)*a^2*r^4*w*x^4 - 
     (36*I)*a^4*r^2*sss*w*x^4 + (25*I)*a^2*r^4*sss*w*x^4 + 
     (21*I)*a^7*m*w^2*x^4 - (106*I)*a^5*m*r^2*w^2*x^4 + 
     (83*I)*a^3*m*r^4*w^2*x^4 + 28*a^5*r*w*x^5 - 33*a^5*m^2*r*w*x^5 + 
     78*a^3*r^3*w*x^5 + 15*a^5*r*sss*w*x^5 - 24*a^3*r^3*sss*w*x^5 + 
     133*a^6*m*r*w^2*x^5 - 59*a^4*m*r^3*w^2*x^5 + (8*I)*a^6*w*x^6 + 
     (6*I)*a^6*m^2*w*x^6 - (42*I)*a^4*r^2*w*x^6 + (20*I)*a^4*r^2*sss*w*x^6 - 
     (33*I)*a^7*m*w^2*x^6 + (55*I)*a^5*m*r^2*w^2*x^6 + 28*a^5*r*w*x^7 - 
     12*a^5*r*sss*w*x^7 - 64*a^6*m*r*w^2*x^7 - (4*I)*a^6*w*x^8 + 
     (9*I)*a^7*m*w^2*x^8)*rn[r, x] + 
   2*cM*m^2*(7*a*m^2*r^4*w - 28*a^2*m*r^4*w^2 - m*r^6*w^2 - 
     (2*I)*a^3*m^3*r*x + (2*I)*a^3*m*r*sss*x - (2*I)*a*cM*m*r^2*sss*x + 
     I*a*m*r^3*sss*x + (10*I)*a^4*m^2*r*w*x + (14*I)*a^2*m^2*r^3*w*x - 
     (6*I)*a^4*r*sss*w*x - (18*I)*a^2*r^3*sss*w*x + (3*I)*r^5*sss*w*x - 
     (20*I)*a^5*m*r*w^2*x - (56*I)*a^3*m*r^3*w^2*x - (12*I)*a*m*r^5*w^2*x + 
     8*a^3*m^2*r^2*w*x^2 - 32*a^4*m*r^2*w^2*x^2 + 25*a^2*m*r^4*w^2*x^2 - 
     I*a^3*m*r*sss*x^3 + (4*I)*a^4*m^2*r*w*x^3 - (6*I)*a^4*r*sss*w*x^3 + 
     (24*I)*a^2*r^3*sss*w*x^3 - (16*I)*a^5*m*r*w^2*x^3 + 
     (32*I)*a^3*m*r^3*w^2*x^3 + a^5*m^2*w*x^4 - 4*a^6*m*w^2*x^4 + 
     29*a^4*m*r^2*w^2*x^4 + (15*I)*a^4*r*sss*w*x^5 + (24*I)*a^5*m*r*w^2*x^5 + 
     3*a^6*m*w^2*x^6)*rn[r, x]^2 + m*w*((10*I)*a^2*r^3 - (2*I)*r^5 - 
     (12*I)*a^4*r*sss - (15*I)*a^2*r^3*sss + (3*I)*r^5*sss + 28*a^4*r^2*w + 
     38*a^2*r^4*w + 6*r^6*w + 2*a^3*r^2*x - 2*a*r^4*x + 12*a^5*sss*x + 
     5*a^3*r^2*sss*x - 5*a*r^4*sss*x - (32*I)*a^5*r*w*x - 
     (12*I)*a^3*r^3*w*x + (24*I)*a*r^5*w*x - (30*I)*a^4*r*x^2 - 
     (64*I)*a^2*r^3*x^2 - (2*I)*r^5*x^2 + (29*I)*a^4*r*sss*x^2 + 
     (44*I)*a^2*r^3*sss*x^2 - I*r^5*sss*x^2 + 44*a^6*w*x^2 - 
     16*a^4*r^2*w*x^2 - 74*a^2*r^4*w*x^2 - 2*r^6*w*x^2 + 10*a^5*x^3 - 
     16*a^3*r^2*x^3 - 18*a*r^4*x^3 - 23*a^5*sss*x^3 - 12*a^3*r^2*sss*x^3 + 
     7*a*r^4*sss*x^3 + (108*I)*a^5*r*w*x^3 + (112*I)*a^3*r^3*w*x^3 - 
     (8*I)*a*r^5*w*x^3 + (18*I)*a^4*r*x^4 + (46*I)*a^2*r^3*x^4 - 
     (11*I)*a^4*r*sss*x^4 - (25*I)*a^2*r^3*sss*x^4 - 78*a^6*w*x^4 - 
     26*a^4*r^2*w*x^4 + 64*a^2*r^4*w*x^4 - 30*a^5*x^5 - 26*a^3*r^2*x^5 + 
     13*a^5*sss*x^5 + 11*a^3*r^2*sss*x^5 - (56*I)*a^5*r*w*x^5 - 
     (68*I)*a^3*r^3*w*x^5 + (8*I)*a^4*r*x^6 - (4*I)*a^4*r*sss*x^6 + 
     54*a^6*w*x^6 + 58*a^4*r^2*w*x^6 - (4*I)*a^5*r*w*x^7)*rn[r, x]^2*
    rp[r, x] + m^2*w*(-18*a^3*r - 18*a*r^3 - (14*I)*a^4*x - 
     (12*I)*a^2*r^2*x + (6*I)*r^4*x + (15*I)*a^4*sss*x + 
     (8*I)*a^2*r^2*sss*x - (3*I)*r^4*sss*x + 34*a^3*r*x^2 + 26*a*r^3*x^2 + 
     (32*I)*a^4*x^3 + (28*I)*a^2*r^2*x^3 - (22*I)*a^4*sss*x^3 - 
     (14*I)*a^2*r^2*sss*x^3 - 8*a^3*r*x^4 - (8*I)*a^4*x^5 + 
     (4*I)*a^4*sss*x^5)*rn[r, x]^3*rp[r, x] + 
   2*m*w*((12*I)*a^4*m^2 + (10*I)*a^2*m^2*r^2 - I*m^2*r^4 - (36*I)*a^5*m*w - 
     (42*I)*a^3*m*r^2*w + I*a*m*r^4*w + (36*I)*a^6*w^2 + (54*I)*a^4*r^2*w^2 + 
     (13*I)*a^2*r^4*w^2 - I*r^6*w^2 + 4*a^3*m^2*r*x + 6*a*m^2*r^3*x - 
     4*a^4*m*r*w*x - 2*a^2*m*r^3*w*x - 3*m*r^5*w*x - 4*a^5*r*w^2*x - 
     2*a^3*r^3*w^2*x + 7*a*r^5*w^2*x - (18*I)*a^4*m^2*x^2 - 
     (17*I)*a^2*m^2*r^2*x^2 + (70*I)*a^5*m*w*x^2 + (80*I)*a^3*m*r^2*w*x^2 - 
     (6*I)*a*m*r^4*w*x^2 - (86*I)*a^6*w^2*x^2 - (133*I)*a^4*r^2*w^2*x^2 - 
     (38*I)*a^2*r^4*w^2*x^2 - I*r^6*w^2*x^2 + 4*a^3*m^2*r*x^3 - 
     10*a^4*m*r*w*x^3 - 20*a^2*m*r^3*w*x^3 + 12*a^5*r*w^2*x^3 + 
     14*a^3*r^3*w^2*x^3 - 11*a*r^5*w^2*x^3 - (2*I)*a^4*m^2*x^4 - 
     (21*I)*a^5*m*w*x^4 - (32*I)*a^3*m*r^2*w*x^4 + (56*I)*a^6*w^2*x^4 + 
     (87*I)*a^4*r^2*w^2*x^4 + (23*I)*a^2*r^4*w^2*x^4 - 5*a^4*m*r*w*x^5 - 
     9*a^5*r*w^2*x^5 - 20*a^3*r^3*w^2*x^5 - (2*I)*a^5*m*w*x^6 - 
     (4*I)*a^6*w^2*x^6 - (6*I)*a^4*r^2*w^2*x^6 - 3*a^5*r*w^2*x^7)*rn[r, x]^2*
    rp[r, x]^2 + 2*m^2*w*(-8*a^3*m^2 - 4*a*m^2*r^2 + 32*a^4*m*w + m*r^4*w - 
     48*a^5*w^2 - 57*a^3*r^2*w^2 - 10*a*r^4*w^2 + (2*I)*a^2*m^2*r*x - 
     (5*I)*a^3*m*r*w*x - (2*I)*a*m*r^3*w*x + (3*I)*a^4*r*w^2*x + 
     (4*I)*a^2*r^3*w^2*x + (3*I)*r^5*w^2*x + 6*a^3*m^2*x^2 - 42*a^4*m*w*x^2 + 
     90*a^5*w^2*x^2 + 98*a^3*r^2*w^2*x^2 + 13*a*r^4*w^2*x^2 + 
     (3*I)*a^3*m*r*w*x^3 - (2*I)*a^4*r*w^2*x^3 + (2*I)*a^2*r^3*w^2*x^3 + 
     9*a^4*m*w*x^4 - 42*a^5*w^2*x^4 - 35*a^3*r^2*w^2*x^4 + 
     (2*I)*a^4*r*w^2*x^5 + 3*a^5*w^2*x^6)*rn[r, x]^3*rp[r, x]^2 - 
   I*m^3*w*(2*a^2*m^2 - 3*a^2*sss + 2*cM*r*sss - r^2*sss - 10*a^3*m*w - 
     4*a*m*r^2*w + 20*a^4*w^2 + 16*a^2*r^2*w^2 + 2*r^4*w^2 + 2*a^2*sss*x^2 + 
     6*a^3*m*w*x^2 - 24*a^4*w^2*x^2 - 12*a^2*r^2*w^2*x^2 + 6*a^4*w^2*x^4)*
    rn[r, x]^4*rp[r, x]^2 + 4*a*cM*m*r*x*((-4*I)*cM*r + (3*I)*r^2 + 
     8*a*cM*x - 6*a*r*x - (3*I)*a^2*x^2 - (4*I)*cM*r*x^2 + (3*I)*r^2*x^2 - 
     16*a*cM*x^3 + 10*a*r*x^3 + (5*I)*a^2*x^4)*X[r] + 
   (4*I)*a*cM*m*r*sss*x*(-1 + 2*x^2)*rn[r, x]^2*X[r] - 
   2*cM*w*((16*I)*a^3*cM*r^4*w - 64*a^2*cM*m*r^5*w + (16*I)*a*cM*r^6*w - 
     12*cM*m*r^7*w - 19*a^5*r^4*w^2 - 38*a^3*r^6*w^2 - 23*a*r^8*w^2 + 
     96*a^3*cM^2*m*r^2*x + 24*a^6*cM*r*w*x + (192*I)*a^5*cM*m*r^2*w*x + 
     6*a^4*cM*r^3*w*x + (172*I)*a^3*cM*m*r^4*w*x - 46*a^2*cM*r^5*w*x + 
     (24*I)*a*cM*m*r^6*w*x + 24*cM*r^7*w*x + (24*I)*a^8*r*w^2*x + 
     (58*I)*a^6*r^3*w^2*x + (74*I)*a^4*r^5*w^2*x + (16*I)*a^2*r^7*w^2*x + 
     (2*I)*r^9*w^2*x - (16*I)*a^2*cM^2*m*r^3*x^2 + 48*a^6*cM*m*r*w*x^2 + 
     (44*I)*a^5*cM*r^2*w*x^2 - 18*a^4*cM*m*r^3*w*x^2 + 
     (60*I)*a^3*cM*r^4*w*x^2 + 102*a^2*cM*m*r^5*w*x^2 - 
     (32*I)*a*cM*r^6*w*x^2 - 26*a^7*r^2*w^2*x^2 - 25*a^5*r^4*w^2*x^2 + 
     6*a^3*r^6*w^2*x^2 + 41*a*r^8*w^2*x^2 - 112*a^3*cM^2*m*r^2*x^3 - 
     38*a^6*cM*r*w*x^3 - (184*I)*a^5*cM*m*r^2*w*x^3 - 52*a^4*cM*r^3*w*x^3 - 
     (176*I)*a^3*cM*m*r^4*w*x^3 + 90*a^2*cM*r^5*w*x^3 - 
     (26*I)*a^8*r*w^2*x^3 - (18*I)*a^6*r^3*w^2*x^3 - 
     (136*I)*a^4*r^5*w^2*x^3 - (60*I)*a^2*r^7*w^2*x^3 - 22*a^6*cM*m*r*w*x^4 + 
     (20*I)*a^5*cM*r^2*w*x^4 + 114*a^4*cM*m*r^3*w*x^4 - 
     (116*I)*a^3*cM*r^4*w*x^4 + 5*a^9*w^2*x^4 + 32*a^7*r^2*w^2*x^4 - 
     41*a^5*r^4*w^2*x^4 + 16*a^3*r^6*w^2*x^4 + 42*a^6*cM*r*w*x^5 - 
     (108*I)*a^5*cM*m*r^2*w*x^5 + 30*a^4*cM*r^3*w*x^5 + 
     (24*I)*a^8*r*w^2*x^5 - (82*I)*a^6*r^3*w^2*x^5 - (10*I)*a^4*r^5*w^2*x^5 - 
     52*a^6*cM*m*r*w*x^6 - (40*I)*a^5*cM*r^2*w*x^6 - 9*a^9*w^2*x^6 - 
     84*a^7*r^2*w^2*x^6 + a^5*r^4*w^2*x^6 - 16*a^6*cM*r*w*x^7 - 
     (6*I)*a^8*r*w^2*x^7 + (38*I)*a^6*r^3*w^2*x^7 + 6*a^9*w^2*x^8 + 
     30*a^7*r^2*w^2*x^8 + (6*I)*a^8*r*w^2*x^9)*Y[x] + 
   2*cM*w*((8*I)*cM*m*r^5*sss + (4*I)*a^5*r^2*w + (46*I)*a^3*r^4*w + 
     (24*I)*a*cM*m^2*r^5*w + (18*I)*a*r^6*w - (11*I)*a^3*r^4*sss*w + 
     (3*I)*a*r^6*sss*w - (45*I)*a^4*m*r^4*w^2 + (14*I)*a^2*m*r^6*w^2 + 
     I*m*r^8*w^2 - (48*I)*a^2*cM^2*m^2*r^2*x + 34*a^3*cM*m*r^2*sss*x + 
     15*a*cM*m*r^4*sss*x - 16*a^6*r*w*x + 108*a^4*cM*m^2*r^2*w*x - 
     70*a^4*r^3*w*x + 66*a^2*cM*m^2*r^4*w*x - 50*a^2*r^5*w*x + 20*r^7*w*x + 
     8*a^6*r*sss*w*x + 26*a^4*r^3*sss*w*x + 25*a^2*r^5*sss*w*x - 
     3*r^7*sss*w*x + 64*a^7*m*r*w^2*x + 214*a^5*m*r^3*w^2*x + 
     139*a^3*m*r^5*w^2*x + 6*a*m*r^7*w^2*x - (2*I)*a^4*cM*m*r*sss*x^2 + 
     (7*I)*a^2*cM*m*r^3*sss*x^2 - (4*I)*a^7*w*x^2 - 
     (12*I)*a^5*cM*m^2*r*w*x^2 + (26*I)*a^5*r^2*w*x^2 + 
     (30*I)*a^3*cM*m^2*r^3*w*x^2 - (36*I)*a^3*r^4*w*x^2 - (6*I)*a*r^6*w*x^2 - 
     (10*I)*a^5*r^2*sss*w*x^2 + (18*I)*a^3*r^4*sss*w*x^2 - 
     (8*I)*a*r^6*sss*w*x^2 - (62*I)*a^6*m*r^2*w^2*x^2 + 
     (67*I)*a^4*m*r^4*w^2*x^2 - (50*I)*a^2*m*r^6*w^2*x^2 - 
     11*a^3*cM*m*r^2*sss*x^3 - 22*a^6*r*w*x^3 - 6*a^4*cM*m^2*r^2*w*x^3 + 
     52*a^4*r^3*w*x^3 + 110*a^2*r^5*w*x^3 + 8*a^6*r*sss*w*x^3 - 
     8*a^4*r^3*sss*w*x^3 - 40*a^2*r^5*sss*w*x^3 + 26*a^7*m*r*w^2*x^3 - 
     186*a^5*m*r^3*w^2*x^3 - 163*a^3*m*r^5*w^2*x^3 + (5*I)*a^6*m*sss*x^4 - 
     (7*I)*a^4*cM*m*r*sss*x^4 + (20*I)*a^7*w*x^4 - (18*I)*a^5*cM*m^2*r*w*
      x^4 - (18*I)*a^5*r^2*w*x^4 + (10*I)*a^3*r^4*w*x^4 - 
     (5*I)*a^7*sss*w*x^4 + (9*I)*a^5*r^2*sss*w*x^4 - 
     (16*I)*a^3*r^4*sss*w*x^4 - (21*I)*a^8*m*w^2*x^4 + 
     (72*I)*a^6*m*r^2*w^2*x^4 - (94*I)*a^4*m*r^4*w^2*x^4 + 46*a^6*r*w*x^5 + 
     70*a^4*r^3*w*x^5 - 21*a^6*r*sss*w*x^5 - 39*a^4*r^3*sss*w*x^5 - 
     141*a^7*m*r*w^2*x^5 - 94*a^5*m*r^3*w^2*x^5 - (2*I)*a^6*m*sss*x^6 - 
     (12*I)*a^7*w*x^6 + (6*I)*a^7*sss*w*x^6 - (2*I)*a^5*r^2*sss*w*x^6 + 
     (27*I)*a^8*m*w^2*x^6 - (42*I)*a^6*m*r^2*w^2*x^6 + 4*a^6*r*w*x^7 - 
     4*a^6*r*sss*w*x^7 + 15*a^7*m*r*w^2*x^7 - (3*I)*a^8*m*w^2*x^8)*rn[r, x]*
    Y[x] - 2*cM*m*w*(12*a*m*r^4*sss - 24*a^2*r^4*sss*w - 2*r^6*sss*w - 
     42*a^3*m*r^4*w^2 - 3*a*m*r^6*w^2 - (6*I)*a^2*cM*m*r^2*sss*x - 
     (6*I)*a^5*r*sss*w*x - (33*I)*a^3*r^3*sss*w*x - (8*I)*a*r^5*sss*w*x - 
     (20*I)*a^6*m*r*w^2*x - (84*I)*a^4*m*r^3*w^2*x - (36*I)*a^2*m*r^5*w^2*x + 
     13*a^3*m*r^2*sss*x^2 - 26*a^4*r^2*sss*w*x^2 + 19*a^2*r^4*sss*w*x^2 - 
     48*a^5*m*r^2*w^2*x^2 + 33*a^3*m*r^4*w^2*x^2 - (21*I)*a^5*r*sss*w*x^3 + 
     (17*I)*a^3*r^3*sss*w*x^3 - (44*I)*a^6*m*r*w^2*x^3 + 
     (12*I)*a^4*m*r^3*w^2*x^3 + a^5*m*sss*x^4 - 2*a^6*sss*w*x^4 + 
     22*a^4*r^2*sss*w*x^4 - 6*a^7*m*w^2*x^4 + 39*a^5*m*r^2*w^2*x^4 + 
     (19*I)*a^5*r*sss*w*x^5 + (28*I)*a^6*m*r*w^2*x^5 + a^6*sss*w*x^6 + 
     3*a^7*m*w^2*x^6)*rn[r, x]^2*Y[x] - 2*(a - I*r)*(a + I*r)*w^2*
    ((12*I)*a^3*r + (6*I)*a*r^3 - (6*I)*a^3*r*sss - (2*I)*a*r^3*sss + 
     5*a^3*r^2*w + 9*a*r^4*w - 12*a^4*x - 14*a^2*r^2*x + 4*r^4*x + 
     6*a^4*sss*x + 8*a^2*r^2*sss*x - 2*r^4*sss*x - (14*I)*a^4*r*w*x - 
     I*a^2*r^3*w*x - (10*I)*a^3*r*x^2 - (2*I)*a*r^3*x^2 + 
     (6*I)*a^3*r*sss*x^2 + 15*a^5*w*x^2 + 5*a^3*r^2*w*x^2 - 15*a*r^4*w*x^2 + 
     18*a^4*x^3 + 26*a^2*r^2*x^3 - 8*a^4*sss*x^3 - 14*a^2*r^2*sss*x^3 + 
     (39*I)*a^4*r*w*x^3 + (13*I)*a^2*r^3*w*x^3 + (2*I)*a^3*r*x^4 - 
     (2*I)*a^3*r*sss*x^4 - 12*a^5*w*x^4 - 10*a^3*r^2*w*x^4 + 2*a^4*x^5 - 
     2*a^4*sss*x^5 - (13*I)*a^4*r*w*x^5 + 3*a^5*w*x^6)*rn[r, x]^2*rp[r, x]*
    Y[x] + sss*w*(17*a^3*m^2*r + 13*a*m^2*r^3 - 34*a^4*m*r*w - 
     39*a^2*m*r^3*w - 3*m*r^5*w - (30*I)*a^5*m*w*x - (33*I)*a^3*m*r^2*w*x - 
     (3*I)*a*m*r^4*w*x + (15*I)*a^6*w^2*x + (25*I)*a^4*r^2*w^2*x + 
     (8*I)*a^2*r^4*w^2*x - (2*I)*r^6*w^2*x - 4*a^3*m^2*r*x^2 + 
     29*a^4*m*r*w*x^2 + 33*a^2*m*r^3*w*x^2 + (27*I)*a^5*m*w*x^3 + 
     (27*I)*a^3*m*r^2*w*x^3 - (20*I)*a^6*w^2*x^3 - (34*I)*a^4*r^2*w^2*x^3 - 
     (14*I)*a^2*r^4*w^2*x^3 + 2*a^4*m*r*w*x^4 + (3*I)*a^6*w^2*x^5 + 
     (3*I)*a^4*r^2*w^2*x^5)*rn[r, x]^3*rp[r, x]*Y[x] + 
   2*(a - I*r)*((-I)*a + r)*w^4*(12*a^5 + 10*a^3*r^2 + 3*a*r^4 + 
     (4*I)*a^4*r*x - (6*I)*a^2*r^3*x - (2*I)*r^5*x - 22*a^5*x^2 - 
     26*a^3*r^2*x^2 - 9*a*r^4*x^2 - (2*I)*a^4*r*x^3 + (10*I)*a^2*r^3*x^3 + 
     11*a^5*x^4 + 12*a^3*r^2*x^4 + (4*I)*a^4*r*x^5 + a^5*x^6)*rn[r, x]^2*
    rp[r, x]^2*Y[x] + 2*m*w^2*(27*a^2*m^2*r^2 + 32*a^6*w^2 + 49*a^4*r^2*w^2 + 
     17*a^2*r^4*w^2 + r^6*w^2 + I*a^5*r*w^2*x - (2*I)*a^3*r^3*w^2*x - 
     (4*I)*a*r^5*w^2*x - 46*a^6*w^2*x^2 - 66*a^4*r^2*w^2*x^2 - 
     18*a^2*r^4*w^2*x^2 - (4*I)*a^5*r*w^2*x^3 - (6*I)*a^3*r^3*w^2*x^3 + 
     11*a^6*w^2*x^4 + 12*a^4*r^2*w^2*x^4 - I*a^5*r*w^2*x^5)*rn[r, x]^3*
    rp[r, x]^2*Y[x] + I*m*w^2*(-9*a^3*m*sss + 6*a*cM*m*r*sss - 
     7*a*m*r^2*sss + 9*a^4*sss*w + 11*a^2*r^2*sss*w + 2*r^4*sss*w + 
     20*a^5*m*w^2 + 24*a^3*m*r^2*w^2 + 6*a*m*r^4*w^2 + 2*a^3*m*sss*x^2 - 
     7*a^4*sss*w*x^2 - 7*a^2*r^2*sss*w*x^2 - 16*a^5*m*w^2*x^2 - 
     12*a^3*m*r^2*w^2*x^2 + 2*a^5*m*w^2*x^4)*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   4*a*cM*w*(6*a^2*r^2 + (4*I)*a*cM*r^2*x - (15*I)*a*r^3*x - 6*a^4*x^2 + 
     16*a^2*cM*r*x^2 - 18*a^2*r^2*x^2 - 4*r^4*x^2 - I*a^3*r*x^3 - 
     (12*I)*a*cM*r^2*x^3 + (13*I)*a*r^3*x^3 + 8*a^4*x^4 - 24*a^2*cM*r*x^4 - 
     4*a^2*r^2*x^4 + (19*I)*a^3*r*x^5 + 6*a^4*x^6)*X[r]*Y[x] + 
   (8*I)*a*cM^2*m*r*sss*x*rn[r, x]*X[r]*Y[x] + 
   (-24*a^3*r*w + 4*a*r^3*w + 12*a^3*r*sss*w - 12*a*cM*r^2*sss*w + 
     4*a*r^3*sss*w - I*a*cM*m*r*sss^2*x - (24*I)*a^4*w*x + 
     (32*I)*a^2*r^2*w*x + (12*I)*a^4*sss*w*x - (4*I)*a^2*cM*r*sss*w*x - 
     (14*I)*a^2*r^2*sss*w*x + (8*I)*cM*r^3*sss*w*x - (2*I)*r^4*sss*w*x - 
     4*a^3*r*w*x^2 + 4*a*r^3*w*x^2 - 4*a^3*cM*sss*w*x^2 + 8*a^3*r*sss*w*x^2 + 
     12*a*cM*r^2*sss*w*x^2 - 8*a*r^3*sss*w*x^2 + (40*I)*a^4*w*x^3 - 
     (8*I)*a^2*r^2*w*x^3 - (18*I)*a^4*sss*w*x^3 + (16*I)*a^2*cM*r*sss*w*x^3 - 
     (2*I)*a^2*r^2*sss*w*x^3 + 36*a^3*r*w*x^4 + 12*a^3*cM*sss*w*x^4 - 
     24*a^3*r*sss*w*x^4 + (8*I)*a^4*w*x^5 - (8*I)*a^4*sss*w*x^5)*rn[r, x]^2*
    X[r]*Y[x] + I*sss^2*w*x*(-a^2 + r^2 + 2*a^2*x^2)*rn[r, x]^3*rp[r, x]*X[r]*
    Y[x] - I*m*sss^2*w*rn[r, x]^4*rp[r, x]^2*X[r]*Y[x] - 
   8*a*cM^2*r*w^2*(8*a^2*r^4*w + 3*r^6*w - 12*a^3*cM*r*x - (16*I)*a^5*r*w*x - 
     (19*I)*a^3*r^3*w*x - (8*I)*a^2*cM*r^2*x^2 - 4*a^6*w*x^2 + 
     11*a^4*r^2*w*x^2 + 5*a^2*r^4*w*x^2 + 4*a^3*cM*r*x^3 + I*a^5*r*w*x^3 + 
     (11*I)*a^3*r^3*w*x^3 - a^6*w*x^4 - 2*a^4*r^2*w*x^4 + (7*I)*a^5*r*w*x^5 + 
     4*a^6*w*x^6)*Y[x]^2 + 2*a*cM*r*w^2*((-8*I)*cM*r^4*sss - 
     (24*I)*a*cM*m*r^4*w + (15*I)*a^4*r^3*w^2 - (4*I)*a^2*r^5*w^2 - 
     I*r^7*w^2 + (48*I)*a^2*cM^2*m*r*x - 17*a^3*cM*r*sss*x - 
     15*a*cM*r^3*sss*x - 72*a^4*cM*m*r*w*x - 66*a^2*cM*m*r^3*w*x - 
     16*a^7*w^2*x - 68*a^5*r^2*w^2*x - 69*a^3*r^4*w^2*x - 9*a*r^6*w^2*x + 
     I*a^4*cM*sss*x^2 - (13*I)*a^2*cM*r^2*sss*x^2 + (8*I)*a^5*cM*m*w*x^2 - 
     (30*I)*a^3*cM*m*r^2*w*x^2 + (18*I)*a^6*r*w^2*x^2 - 
     (23*I)*a^4*r^3*w^2*x^2 + (7*I)*a^2*r^5*w^2*x^2 - 12*a^3*cM*r*sss*x^3 - 
     30*a^4*cM*m*r*w*x^3 - 24*a^7*w^2*x^3 + 6*a^5*r^2*w^2*x^3 + 
     48*a^3*r^4*w^2*x^3 + (8*I)*a^4*cM*sss*x^4 + (22*I)*a^5*cM*m*w*x^4 - 
     (18*I)*a^6*r*w^2*x^4 + (17*I)*a^4*r^3*w^2*x^4 + 35*a^7*w^2*x^5 + 
     47*a^5*r^2*w^2*x^5 + (5*I)*a^6*r*w^2*x^6 + 2*a^7*w^2*x^7)*rn[r, x]*
    Y[x]^2 + 2*a*cM*w^2*(-12*a^2*r^4*sss*w - 2*r^6*sss*w - 28*a^3*m*r^4*w^2 - 
     3*a*m*r^6*w^2 - (6*I)*a^2*cM*m*r^2*sss*x - (2*I)*a^5*r*sss*w*x - 
     (16*I)*a^3*r^3*sss*w*x - (11*I)*a*r^5*sss*w*x - (10*I)*a^6*m*r*w^2*x - 
     (56*I)*a^4*m*r^3*w^2*x - (36*I)*a^2*m*r^5*w^2*x - 13*a^4*r^2*sss*w*x^2 + 
     7*a^2*r^4*sss*w*x^2 - 32*a^5*m*r^2*w^2*x^2 + 19*a^3*m*r^4*w^2*x^2 - 
     (12*I)*a^5*r*sss*w*x^3 - (6*I)*a^3*r^3*sss*w*x^3 - 
     (36*I)*a^6*m*r*w^2*x^3 - (16*I)*a^4*m*r^3*w^2*x^3 - a^6*sss*w*x^4 + 
     9*a^4*r^2*sss*w*x^4 - 4*a^7*m*w^2*x^4 + 23*a^5*m*r^2*w^2*x^4 + 
     (3*I)*a^5*r*sss*w*x^5 + (10*I)*a^6*m*r*w^2*x^5 + a^7*m*w^2*x^6)*
    rn[r, x]^2*Y[x]^2 - a*r*(a^2 + r^2)*sss*w^3*(-17*a^2 - 9*r^2 + 8*a^2*x^2)*
    rn[r, x]^3*rp[r, x]*Y[x]^2 + 2*a*r*w^5*(-15*a^4*r - 8*a^2*r^3 - r^5 - 
     I*a^5*x + I*a*r^4*x + 14*a^4*r*x^2 + 6*a^2*r^3*x^2 + (2*I)*a^5*x^3 + 
     (2*I)*a^3*r^2*x^3)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 + 
   I*a*w^3*(-6*a*cM*m*r*sss - 3*a^4*sss*w - 5*a^2*r^2*sss*w - 2*r^4*sss*w - 
     10*a^5*m*w^2 - 16*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + a^4*sss*w*x^2 + 
     a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 4*a^3*m*r^2*w^2*x^2)*rn[r, x]^4*
    rp[r, x]^2*Y[x]^2 - (8*I)*a^2*cM^2*r*sss*w*x*rn[r, x]*X[r]*Y[x]^2 + 
   I*a^2*cM*r*sss^2*w*x*rn[r, x]^2*X[r]*Y[x]^2 - 
   3*a*r*sss^2*w*rn[r, x]^3*rp[r, x]*X[r]*Y[x]^2 + 
   I*a*sss^2*w^2*rn[r, x]^4*rp[r, x]^2*X[r]*Y[x]^2 + 
   2*a^3*cM*w^3*((8*I)*cM*r^5*w - (16*I)*a*cM^2*r^2*x + 18*a^3*cM*r^2*w*x + 
     22*a*cM*r^4*w*x - (2*I)*a^4*cM*r*w*x^2 + (10*I)*a^2*cM*r^3*w*x^2 + 
     16*a^3*cM*r^2*w*x^3 + (7*I)*a^6*w*x^4 - (8*I)*a^4*cM*r*w*x^4)*rn[r, x]*
    Y[x]^3 + 2*a^3*cM*w^3*(7*a^2*r^4*w^2 + r^6*w^2 + (2*I)*a*cM*r^2*sss*x + 
     (2*I)*a^5*r*w^2*x + (14*I)*a^3*r^3*w^2*x + (12*I)*a*r^5*w^2*x + 
     8*a^4*r^2*w^2*x^2 - 4*a^2*r^4*w^2*x^2 + (10*I)*a^5*r*w^2*x^3 + 
     (10*I)*a^3*r^3*w^2*x^3 + a^6*w^2*x^4 - 5*a^4*r^2*w^2*x^4)*rn[r, x]^2*
    Y[x]^3 - 16*a^7*w^5*rn[r, x]^3*rp[r, x]^2*Y[x]^3 + 
   (2*I)*a^3*w^4*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^4*
    rp[r, x]^2*Y[x]^3, D32[r, x] -> 
  4*cM*((-26*I)*a^3*cM*m*r^3*sss + (28*I)*a*cM^2*m*r^4*sss - 
     (27*I)*a*cM*m*r^5*sss - 24*a^5*cM*m*r^2*w + 48*a^3*cM^2*m*r^3*w - 
     26*a^3*cM*m*r^4*w - 4*a^3*m*r^5*w + 8*a*cM^2*m*r^5*w + 2*a*cM*m*r^6*w - 
     4*a*m*r^7*w + (26*I)*a^4*cM*r^3*sss*w + (31*I)*a^2*cM*r^5*sss*w + 
     (5*I)*cM*r^7*sss*w + 12*a^6*cM*r^2*w^2 + 4*a^6*r^3*w^2 + 
     7*a^4*cM*r^4*w^2 + 119*a^4*r^5*w^2 - 82*a^2*cM*r^6*w^2 + 
     52*a^2*r^7*w^2 + 7*cM*r^8*w^2 - 7*r^9*w^2 - 38*a^4*cM*m*r^2*sss*x + 
     20*a^2*cM^2*m*r^3*sss*x - 50*a^2*cM*m*r^4*sss*x + 24*cM^2*m*r^5*sss*x - 
     24*cM*m*r^6*sss*x + (48*I)*a^6*cM*m*r*w*x - (36*I)*a^6*m*r^2*w*x - 
     (96*I)*a^4*cM^2*m*r^2*w*x + (158*I)*a^4*cM*m*r^3*w*x - 
     (72*I)*a^4*m*r^4*w*x - (56*I)*a^2*cM^2*m*r^4*w*x + 
     (100*I)*a^2*cM*m*r^5*w*x - (40*I)*a^2*m*r^6*w*x - 
     (36*I)*cM^2*m*r^6*w*x + (42*I)*cM*m*r^7*w*x - (12*I)*m*r^8*w*x + 
     38*a^5*cM*r^2*sss*w*x + 20*a*cM*r^6*sss*w*x - (24*I)*a^7*cM*r*w^2*x + 
     (24*I)*a^7*r^2*w^2*x - (98*I)*a^5*cM*r^3*w^2*x - (198*I)*a^5*r^4*w^2*x + 
     (148*I)*a^3*cM*r^5*w^2*x - (236*I)*a^3*r^6*w^2*x + 
     (54*I)*a*cM*r^7*w^2*x - (42*I)*a*r^8*w^2*x + (38*I)*a^5*cM*m*r*sss*x^2 - 
     (44*I)*a^3*cM^2*m*r^2*sss*x^2 + (120*I)*a^3*cM*m*r^3*sss*x^2 - 
     (52*I)*a*cM^2*m*r^4*sss*x^2 + (55*I)*a*cM*m*r^5*sss*x^2 + 
     24*a^7*cM*m*w*x^2 - 48*a^5*cM^2*m*r*w*x^2 + 132*a^5*cM*m*r^2*w*x^2 - 
     116*a^5*m*r^3*w*x^2 - 168*a^3*cM^2*m*r^3*w*x^2 + 
     338*a^3*cM*m*r^4*w*x^2 - 144*a^3*m*r^5*w*x^2 - 104*a*cM^2*m*r^5*w*x^2 + 
     122*a*cM*m*r^6*w*x^2 - 36*a*m*r^7*w*x^2 - (38*I)*a^6*cM*r*sss*w*x^2 - 
     (126*I)*a^4*cM*r^3*sss*w*x^2 - (93*I)*a^2*cM*r^5*sss*w*x^2 - 
     (9*I)*cM*r^7*sss*w*x^2 - 12*a^8*cM*w^2*x^2 - 12*a^8*r*w^2*x^2 - 
     42*a^6*cM*r^2*w^2*x^2 - 32*a^6*r^3*w^2*x^2 + 3*a^4*cM*r^4*w^2*x^2 - 
     453*a^4*r^5*w^2*x^2 + 244*a^2*cM*r^6*w^2*x^2 - 232*a^2*r^7*w^2*x^2 + 
     7*cM*r^8*w^2*x^2 - 7*r^9*w^2*x^2 - 4*a^4*cM^2*m*r*sss*x^3 + 
     120*a^4*cM*m*r^2*sss*x^3 - 44*a^2*cM^2*m*r^3*sss*x^3 + 
     62*a^2*cM*m*r^4*sss*x^3 + (12*I)*a^8*m*w*x^3 - 
     (198*I)*a^6*cM*m*r*w*x^3 + (220*I)*a^6*m*r^2*w*x^3 + 
     (312*I)*a^4*cM^2*m*r^2*w*x^3 - (664*I)*a^4*cM*m*r^3*w*x^3 + 
     (308*I)*a^4*m*r^4*w*x^3 + (128*I)*a^2*cM^2*m*r^4*w*x^3 - 
     (186*I)*a^2*cM*m*r^5*w*x^3 + (68*I)*a^2*m*r^6*w*x^3 - 
     120*a^5*cM*r^2*sss*w*x^3 - 28*a*cM*r^6*sss*w*x^3 - (8*I)*a^9*w^2*x^3 + 
     (122*I)*a^7*cM*r*w^2*x^3 - (342*I)*a^7*r^2*w^2*x^3 + 
     (546*I)*a^5*cM*r^3*w^2*x^3 + (2*I)*a^5*r^4*w^2*x^3 - 
     (154*I)*a^3*cM*r^5*w^2*x^3 + (298*I)*a^3*r^6*w^2*x^3 - 
     (58*I)*a*cM*r^7*w^2*x^3 + (50*I)*a*r^8*w^2*x^3 - 
     (73*I)*a^5*cM*m*r*sss*x^4 + (68*I)*a^3*cM^2*m*r^2*sss*x^4 - 
     (110*I)*a^3*cM*m*r^3*sss*x^4 - 54*a^7*cM*m*w*x^4 + 72*a^7*m*r*w*x^4 + 
     96*a^5*cM^2*m*r*w*x^4 - 362*a^5*cM*m*r^2*w*x^4 + 236*a^5*m*r^3*w*x^4 + 
     192*a^3*cM^2*m*r^3*w*x^4 - 296*a^3*cM*m*r^4*w*x^4 + 
     116*a^3*m*r^5*w*x^4 + (91*I)*a^6*cM*r*sss*w*x^4 + 
     (173*I)*a^4*cM*r^3*sss*w*x^4 + (66*I)*a^2*cM*r^5*sss*w*x^4 + 
     27*a^8*cM*w^2*x^4 - 135*a^8*r*w^2*x^4 + 248*a^6*cM*r^2*w^2*x^4 - 
     568*a^6*r^3*w^2*x^4 + 255*a^4*cM*r^4*w^2*x^4 - 101*a^4*r^5*w^2*x^4 - 
     34*a^2*cM*r^6*w^2*x^4 + 36*a^2*r^7*w^2*x^4 + 4*a^4*cM^2*m*r*sss*x^5 - 
     70*a^4*cM*m*r^2*sss*x^5 - (36*I)*a^8*m*w*x^5 + 
     (244*I)*a^6*cM*m*r*w*x^5 - (196*I)*a^6*m*r^2*w*x^5 - 
     (252*I)*a^4*cM^2*m*r^2*w*x^5 + (408*I)*a^4*cM*m*r^3*w*x^5 - 
     (168*I)*a^4*m*r^4*w*x^5 + 102*a^5*cM*r^2*sss*w*x^5 + 
     (32*I)*a^9*w^2*x^5 - (214*I)*a^7*cM*r*w^2*x^5 + 
     (862*I)*a^7*r^2*w^2*x^5 - (916*I)*a^5*cM*r^3*w^2*x^5 + 
     (892*I)*a^5*r^4*w^2*x^5 - (190*I)*a^3*cM*r^5*w^2*x^5 + 
     (158*I)*a^3*r^6*w^2*x^5 + (15*I)*a^5*cM*m*r*sss*x^6 + 
     22*a^7*cM*m*w*x^6 - 24*a^7*m*r*w*x^6 - 24*a^5*cM^2*m*r*w*x^6 + 
     90*a^5*cM*m*r^2*w*x^6 - 64*a^5*m*r^3*w*x^6 - (57*I)*a^6*cM*r*sss*w*x^6 - 
     (69*I)*a^4*cM*r^3*sss*w*x^6 - 17*a^8*cM*w^2*x^6 + 313*a^8*r*w^2*x^6 - 
     402*a^6*cM*r^2*w^2*x^6 + 800*a^6*r^3*w^2*x^6 - 245*a^4*cM*r^4*w^2*x^6 + 
     287*a^4*r^5*w^2*x^6 - (16*I)*a^6*cM*m*r*w*x^7 + (16*I)*a^6*m*r^2*w*x^7 - 
     12*a^5*cM*r^2*sss*w*x^7 - (40*I)*a^9*w^2*x^7 + 
     (144*I)*a^7*cM*r*w^2*x^7 - (364*I)*a^7*r^2*w^2*x^7 + 
     (280*I)*a^5*cM*r^3*w^2*x^7 - (284*I)*a^5*r^4*w^2*x^7 - 
     60*a^8*r*w^2*x^8 + 88*a^6*cM*r^2*w^2*x^8 - 124*a^6*r^3*w^2*x^8 + 
     (12*I)*a^9*w^2*x^9 - (24*I)*a^7*cM*r*w^2*x^9 + (16*I)*a^7*r^2*w^2*x^9 - 
     8*a^8*r*w^2*x^10) + 2*cM*((12*I)*a^5*m*r*sss + (25*I)*a^3*m*r^3*sss + 
     41*a^2*cM*m^2*r^3*sss - 16*cM^2*m^2*r^4*sss + (13*I)*a*m*r^5*sss + 
     16*cM*m^2*r^5*sss + (72*I)*a^6*m^2*r*w - (192*I)*a^4*cM*m^2*r^2*w + 
     (140*I)*a^4*m^2*r^3*w + (48*I)*a^2*cM^2*m^2*r^3*w - 
     (152*I)*a^2*cM*m^2*r^4*w + (68*I)*a^2*m^2*r^5*w + 
     (24*I)*cM^2*m^2*r^5*w - (28*I)*cM*m^2*r^6*w + (8*I)*m^2*r^7*w - 
     62*a*cM*m*r^5*sss*w - (72*I)*a^7*m*r*w^2 + (192*I)*a^5*cM*m*r^2*w^2 - 
     (172*I)*a^5*m*r^3*w^2 + (244*I)*a^3*cM*m*r^4*w^2 - 
     (102*I)*a^3*m*r^5*w^2 - (12*I)*a*cM*m*r^6*w^2 + (58*I)*a*m*r^7*w^2 + 
     (24*I)*a^8*r*w^3 + (68*I)*a^6*r^3*w^3 + (40*I)*a^4*r^5*w^3 - 
     (92*I)*a^2*r^7*w^3 + 12*a^6*m*sss*x + 35*a^4*m*r^2*sss*x - 
     (53*I)*a^3*cM*m^2*r^2*sss*x + 27*a^2*m*r^4*sss*x - 
     (12*I)*a*cM*m^2*r^4*sss*x + 12*m*r^6*sss*x + 72*a^7*m^2*w*x - 
     240*a^5*cM*m^2*r*w*x + 228*a^5*m^2*r^2*w*x + 96*a^3*cM^2*m^2*r^2*w*x - 
     268*a^3*cM*m^2*r^3*w*x + 172*a^3*m^2*r^4*w*x + 40*a*cM^2*m^2*r^4*w*x - 
     120*a*cM*m^2*r^5*w*x + 56*a*m^2*r^6*w*x + (106*I)*a^4*cM*m*r^2*sss*w*x + 
     (12*I)*cM*m*r^6*sss*w*x - 72*a^8*m*w^2*x + 240*a^6*cM*m*r*w^2*x - 
     228*a^6*m*r^2*w^2*x + 266*a^4*cM*m*r^3*w^2*x - 296*a^4*m*r^4*w^2*x + 
     232*a^2*cM*m*r^5*w^2*x - 138*a^2*m*r^6*w^2*x - 42*cM*m*r^7*w^2*x + 
     42*m*r^8*w^2*x + 76*a^7*r^2*w^3*x + 164*a^5*r^4*w^3*x - 
     32*a^3*r^6*w^3*x + 8*a*r^8*w^3*x - (55*I)*a^5*m*r*sss*x^2 - 
     45*a^4*cM*m^2*r*sss*x^2 + 16*a^2*cM^2*m^2*r^2*sss*x^2 - 
     (76*I)*a^3*m*r^3*sss*x^2 - 65*a^2*cM*m^2*r^3*sss*x^2 - 
     (17*I)*a*m*r^5*sss*x^2 + (48*I)*a^6*cM*m^2*w*x^2 - 
     (300*I)*a^6*m^2*r*w*x^2 - (48*I)*a^4*cM^2*m^2*r*w*x^2 + 
     (632*I)*a^4*cM*m^2*r^2*w*x^2 - (440*I)*a^4*m^2*r^3*w*x^2 - 
     (56*I)*a^2*cM^2*m^2*r^3*w*x^2 + (192*I)*a^2*cM*m^2*r^4*w*x^2 - 
     (108*I)*a^2*m^2*r^5*w*x^2 + 90*a^5*cM*m*r*sss*w*x^2 + 
     74*a*cM*m*r^5*sss*w*x^2 - (48*I)*a^7*cM*m*w^2*x^2 + 
     (324*I)*a^7*m*r*w^2*x^2 - (718*I)*a^5*cM*m*r^2*w^2*x^2 + 
     (774*I)*a^5*m*r^3*w^2*x^2 - (844*I)*a^3*cM*m*r^4*w^2*x^2 + 
     (742*I)*a^3*m*r^5*w^2*x^2 - (18*I)*a*cM*m*r^6*w^2*x^2 - 
     (8*I)*a*m*r^7*w^2*x^2 - (116*I)*a^8*r*w^3*x^2 - 
     (436*I)*a^6*r^3*w^3*x^2 - (328*I)*a^4*r^5*w^3*x^2 + 
     (280*I)*a^2*r^7*w^3*x^2 - 29*a^6*m*sss*x^3 - 72*a^4*m*r^2*sss*x^3 + 
     (77*I)*a^3*cM*m^2*r^2*sss*x^3 - 23*a^2*m*r^4*sss*x^3 - 
     180*a^7*m^2*w*x^3 + 512*a^5*cM*m^2*r*w*x^3 - 448*a^5*m^2*r^2*w*x^3 - 
     136*a^3*cM^2*m^2*r^2*w*x^3 + 208*a^3*cM*m^2*r^3*w*x^3 - 
     132*a^3*m^2*r^4*w*x^3 - (204*I)*a^4*cM*m*r^2*sss*w*x^3 + 
     204*a^8*m*w^2*x^3 - 646*a^6*cM*m*r*w^2*x^3 + 590*a^6*m*r^2*w^2*x^3 - 
     516*a^4*cM*m*r^3*w^2*x^3 + 838*a^4*m*r^4*w^2*x^3 - 
     586*a^2*cM*m*r^5*w^2*x^3 + 544*a^2*m*r^6*w^2*x^3 - 236*a^7*r^2*w^3*x^3 - 
     480*a^5*r^4*w^3*x^3 + 256*a^3*r^6*w^3*x^3 + 40*a*r^8*w^3*x^3 + 
     (51*I)*a^5*m*r*sss*x^4 + 41*a^4*cM*m^2*r*sss*x^4 + 
     (55*I)*a^3*m*r^3*sss*x^4 - (60*I)*a^6*cM*m^2*w*x^4 + 
     (252*I)*a^6*m^2*r*w*x^4 + (32*I)*a^4*cM^2*m^2*r*w*x^4 - 
     (304*I)*a^4*cM*m^2*r^2*w*x^4 + (236*I)*a^4*m^2*r^3*w*x^4 - 
     126*a^5*cM*m*r*sss*w*x^4 + (78*I)*a^7*cM*m*w^2*x^4 - 
     (348*I)*a^7*m*r*w^2*x^4 + (552*I)*a^5*cM*m*r^2*w^2*x^4 - 
     (618*I)*a^5*m*r^3*w^2*x^4 + (834*I)*a^3*cM*m*r^4*w^2*x^4 - 
     (790*I)*a^3*m*r^5*w^2*x^4 + (132*I)*a^8*r*w^3*x^4 + 
     (680*I)*a^6*r^3*w^3*x^4 + (656*I)*a^4*r^5*w^3*x^4 - 
     (236*I)*a^2*r^7*w^3*x^4 + 9*a^6*m*sss*x^5 + 21*a^4*m*r^2*sss*x^5 + 
     76*a^7*m^2*w*x^5 - 140*a^5*cM*m^2*r*w*x^5 + 172*a^5*m^2*r^2*w*x^5 + 
     (86*I)*a^4*cM*m*r^2*sss*w*x^5 - 146*a^8*m*w^2*x^5 + 
     404*a^6*cM*m*r*w^2*x^5 - 78*a^6*m*r^2*w^2*x^5 - 
     44*a^4*cM*m*r^3*w^2*x^5 + 124*a^4*m*r^4*w^2*x^5 + 292*a^7*r^2*w^3*x^5 + 
     828*a^5*r^4*w^3*x^5 - 80*a^3*r^6*w^3*x^5 + (8*I)*a^6*cM*m^2*w*x^6 - 
     (40*I)*a^6*m^2*r*w*x^6 + 24*a^5*cM*m*r*sss*w*x^6 - 
     (24*I)*a^7*cM*m*w^2*x^6 - (54*I)*a^7*m*r*w^2*x^6 + 
     (244*I)*a^5*cM*m*r^2*w^2*x^6 - (434*I)*a^5*m*r^3*w^2*x^6 - 
     (44*I)*a^8*r*w^3*x^6 - (372*I)*a^6*r^3*w^3*x^6 - 
     (512*I)*a^4*r^5*w^3*x^6 + 2*a^8*m*w^2*x^7 + 20*a^6*cM*m*r*w^2*x^7 - 
     2*a^6*m*r^2*w^2*x^7 - 4*a^7*r^2*w^3*x^7 - 368*a^5*r^4*w^3*x^7 - 
     (100*I)*a^7*m*r*w^2*x^8 - (36*I)*a^8*r*w^3*x^8 - 
     (84*I)*a^6*r^3*w^3*x^8 - 8*a^8*m*w^2*x^9 - 80*a^7*r^2*w^3*x^9 - 
     (8*I)*a^8*r*w^3*x^10)*rn[r, x] + 2*cM*(24*a^4*cM*m^2 - (24*I)*a^5*m^3 - 
     48*a^2*cM^2*m^2*r + (64*I)*a^3*cM*m^3*r + 38*a^2*cM*m^2*r^2 - 
     (36*I)*a^3*m^3*r^2 + (20*I)*a*cM*m^3*r^3 - (6*I)*a*m^3*r^4 - 
     16*a^4*m^2*r*sss - 21*a^2*m^2*r^3*sss + (4*I)*a*cM*m^3*r^3*sss - 
     4*m^2*r^5*sss - 64*a^5*m^3*r*w + 72*a^3*cM*m^3*r^2*w - 
     76*a^3*m^3*r^3*w + 28*a*cM*m^3*r^4*w - 16*a*m^3*r^5*w - 
     (12*I)*a^6*sss*w - (26*I)*a^4*r^2*sss*w - (16*I)*a^2*r^4*sss*w - 
     (4*I)*cM*m^2*r^5*sss*w - (2*I)*r^6*sss*w + 96*a^6*m^2*r*w^2 - 
     108*a^4*cM*m^2*r^2*w^2 + 168*a^4*m^2*r^3*w^2 - 84*a^2*cM*m^2*r^4*w^2 + 
     92*a^2*m^2*r^5*w^2 + 14*cM*m^2*r^6*w^2 - 14*m^2*r^7*w^2 - 
     16*a^6*r*sss*w^2 - 35*a^4*r^3*sss*w^2 - 28*a^2*r^5*sss*w^2 + 
     9*r^7*sss*w^2 - 64*a^7*m*r*w^3 - 148*a^5*m*r^3*w^3 - 136*a^3*m*r^5*w^3 + 
     44*a*m*r^7*w^3 + 16*a^4*cM*m^3*x - (44*I)*a^3*cM*m^2*r*x - 
     40*a^4*m^3*r*x + (48*I)*a*cM^2*m^2*r^2*x + 70*a^2*cM*m^3*r^2*x - 
     (60*I)*a*cM*m^2*r^3*x - 34*a^2*m^3*r^3*x + (16*I)*a^5*m^2*sss*x + 
     4*a^2*cM*m^3*r^2*sss*x + (2*I)*a*m^2*r^4*sss*x + (64*I)*a^6*m^3*w*x - 
     (80*I)*a^4*cM*m^3*r*w*x + (74*I)*a^4*m^3*r^2*w*x + 
     (12*I)*a^2*cM*m^3*r^3*w*x + (14*I)*a^2*m^3*r^4*w*x - 
     (32*I)*a^6*m*sss*w*x - (32*I)*a^4*m*r^2*sss*w*x - 
     (2*I)*a^2*m*r^4*sss*w*x - (6*I)*m*r^6*sss*w*x - (96*I)*a^7*m^2*w^2*x + 
     (120*I)*a^5*cM*m^2*r*w^2*x - (114*I)*a^5*m^2*r^2*w^2*x - 
     (36*I)*a^3*cM*m^2*r^3*w^2*x + (56*I)*a^3*m^2*r^4*w^2*x + 
     (24*I)*a*cM*m^2*r^5*w^2*x - (68*I)*a*m^2*r^6*w^2*x - 54*a^4*cM*m^2*x^2 + 
     (52*I)*a^5*m^3*x^2 + 96*a^2*cM^2*m^2*r*x^2 - (112*I)*a^3*cM*m^3*r*x^2 - 
     122*a^2*cM*m^2*r^2*x^2 + (68*I)*a^3*m^3*r^2*x^2 + 39*a^4*m^2*r*sss*x^2 - 
     (4*I)*a^3*cM*m^3*r*sss*x^2 + 27*a^2*m^2*r^3*sss*x^2 - 
     8*a^5*cM*m^3*w*x^2 + 132*a^5*m^3*r*w*x^2 - 64*a^3*cM*m^3*r^2*w*x^2 + 
     84*a^3*m^3*r^3*w*x^2 + (34*I)*a^6*sss*w*x^2 + (12*I)*a^4*cM*m^2*r*sss*w*
      x^2 + (74*I)*a^4*r^2*sss*w*x^2 + (46*I)*a^2*r^4*sss*w*x^2 + 
     (6*I)*r^6*sss*w*x^2 + 12*a^6*cM*m^2*w^2*x^2 - 264*a^6*m^2*r*w^2*x^2 + 
     192*a^4*cM*m^2*r^2*w^2*x^2 - 416*a^4*m^2*r^3*w^2*x^2 + 
     178*a^2*cM*m^2*r^4*w^2*x^2 - 150*a^2*m^2*r^5*w^2*x^2 + 
     49*a^6*r*sss*w^2*x^2 + 115*a^4*r^3*sss*w^2*x^2 + 
     125*a^2*r^5*sss*w^2*x^2 - 5*r^7*sss*w^2*x^2 + 220*a^7*m*r*w^3*x^2 + 
     580*a^5*m*r^3*w^3*x^2 + 516*a^3*m*r^5*w^3*x^2 - 116*a*m*r^7*w^3*x^2 - 
     14*a^4*cM*m^3*x^3 + (48*I)*a^3*cM*m^2*r*x^3 + 26*a^4*m^3*r*x^3 - 
     (18*I)*a^5*m^2*sss*x^3 - (78*I)*a^6*m^3*w*x^3 + 
     (52*I)*a^4*cM*m^3*r*w*x^3 - (66*I)*a^4*m^3*r^2*w*x^3 + 
     (48*I)*a^6*m*sss*w*x^3 + (52*I)*a^4*m*r^2*sss*w*x^3 - 
     (4*I)*a^2*m*r^4*sss*w*x^3 + (150*I)*a^7*m^2*w^2*x^3 - 
     (156*I)*a^5*cM*m^2*r*w^2*x^3 + (268*I)*a^5*m^2*r^2*w^2*x^3 + 
     (52*I)*a^3*cM*m^2*r^3*w^2*x^3 - (176*I)*a^3*m^2*r^4*w^2*x^3 + 
     10*a^4*cM*m^2*x^4 - (10*I)*a^5*m^3*x^4 - 13*a^4*m^2*r*sss*x^4 + 
     4*a^5*cM*m^3*w*x^4 - 44*a^5*m^3*r*w*x^4 - (26*I)*a^6*sss*w*x^4 - 
     (8*I)*a^4*cM*m^2*r*sss*w*x^4 - (52*I)*a^4*r^2*sss*w*x^4 - 
     (26*I)*a^2*r^4*sss*w*x^4 - 12*a^6*cM*m^2*w^2*x^4 + 
     68*a^6*m^2*r*w^2*x^4 - 2*a^4*cM*m^2*r^2*w^2*x^4 + 
     174*a^4*m^2*r^3*w^2*x^4 - 13*a^6*r*sss*w^2*x^4 - 
     14*a^4*r^3*sss*w^2*x^4 - 85*a^2*r^5*sss*w^2*x^4 - 4*a^7*m*r*w^3*x^4 - 
     360*a^5*m*r^3*w^3*x^4 - 596*a^3*m*r^5*w^3*x^4 + (8*I)*a^6*m^3*w*x^5 - 
     (10*I)*a^6*m*sss*w*x^5 - (14*I)*a^4*m*r^2*sss*w*x^5 - 
     (28*I)*a^7*m^2*w^2*x^5 + (28*I)*a^5*cM*m^2*r*w^2*x^5 - 
     (190*I)*a^5*m^2*r^2*w^2*x^5 + 2*a^6*cM*m^2*w^2*x^6 + 
     70*a^6*m^2*r*w^2*x^6 - 6*a^6*r*sss*w^2*x^6 - 54*a^4*r^3*sss*w^2*x^6 - 
     240*a^7*m*r*w^3*x^6 - 288*a^5*m*r^3*w^3*x^6 - (10*I)*a^7*m^2*w^2*x^7 - 
     10*a^6*r*sss*w^2*x^8 + 16*a^7*m*r*w^3*x^8)*rn[r, x]^2 + 
   2*(-8*a^4*cM*m^2 + 16*a^4*cM*m^4 - (16*I)*a*cM^3*m^3*r - 
     18*a^2*cM^2*m^4*r - 6*a^2*cM*m^2*r^2 + 10*a^2*cM*m^4*r^2 - 
     (2*I)*a*cM*m^3*r^3*sss - (10*I)*a^4*cM*m^4*r*w - 
     (6*I)*a^2*cM*m^4*r^3*w + (9*I)*a^4*cM*m^2*r*sss*w + 
     (2*I)*cM*m^2*r^5*sss*w - 72*a^6*r*w^2 + (20*I)*a^5*cM*m^3*r*w^2 - 
     84*a^4*r^3*w^2 + (24*I)*a^3*cM*m^3*r^3*w^2 - 8*a^2*r^5*w^2 + 
     (16*I)*a*cM*m^3*r^5*w^2 + 4*r^7*w^2 - (9*I)*a^5*cM*m*r*sss*w^2 - 
     (16*I)*a^3*cM*m*r^3*sss*w^2 - (24*I)*a*cM*m*r^5*sss*w^2 - 
     (20*I)*a^6*cM*m^2*r*w^3 - (36*I)*a^4*cM*m^2*r^3*w^3 - 
     (48*I)*a^2*cM*m^2*r^5*w^3 + (2*I)*a^3*cM^2*m^4*x + 
     (24*I)*a^3*cM*m^2*r*x - (8*I)*a^3*cM*m^4*r*x + (18*I)*a*cM*m^2*r^3*x - 
     3*a^4*cM*m^3*sss*x - 10*a^5*cM*m^4*w*x - 2*a^3*cM*m^4*r^2*w*x + 
     9*a^5*cM*m^2*sss*w*x - 2*a*cM*m^2*r^4*sss*w*x - (72*I)*a^7*w^2*x + 
     20*a^6*cM*m^3*w^2*x + (24*I)*a^5*r^2*w^2*x + 8*a^4*cM*m^3*r^2*w^2*x + 
     (124*I)*a^3*r^4*w^2*x - 36*a^2*cM*m^3*r^4*w^2*x + (28*I)*a*r^6*w^2*x - 
     6*a^4*cM*m*r^2*sss*w^2*x + 36*a^2*cM*m*r^4*sss*w^2*x - 
     6*cM*m*r^6*sss*w^2*x - 12*a^5*cM*m^2*r^2*w^3*x + 
     108*a^3*cM*m^2*r^4*w^3*x + 24*a*cM*m^2*r^6*w^3*x + 18*a^4*cM*m^2*x^2 - 
     14*a^4*cM*m^4*x^2 + 20*a^2*cM*m^2*r^2*x^2 + (8*I)*a^4*cM*m^4*r*w*x^2 - 
     (15*I)*a^4*cM*m^2*r*sss*w*x^2 - 12*a^6*r*w^2*x^2 - 
     (32*I)*a^5*cM*m^3*r*w^2*x^2 + 24*a^4*r^3*w^2*x^2 - 
     (32*I)*a^3*cM*m^3*r^3*w^2*x^2 + 40*a^2*r^5*w^2*x^2 + 4*r^7*w^2*x^2 + 
     (21*I)*a^5*cM*m*r*sss*w^2*x^2 + (26*I)*a^3*cM*m*r^3*sss*w^2*x^2 + 
     (18*I)*a*cM*m*r^5*sss*w^2*x^2 + (48*I)*a^6*cM*m^2*r*w^3*x^2 + 
     (96*I)*a^4*cM*m^2*r^3*w^3*x^2 + (72*I)*a^2*cM*m^2*r^5*w^3*x^2 - 
     (10*I)*a^3*cM*m^2*r*x^3 + a^4*cM*m^3*sss*x^3 + 4*a^5*cM*m^4*w*x^3 - 
     7*a^5*cM*m^2*sss*w*x^3 + (144*I)*a^7*w^2*x^3 - 16*a^6*cM*m^3*w^2*x^3 + 
     (132*I)*a^5*r^2*w^2*x^3 - 40*a^4*cM*m^3*r^2*w^2*x^3 - 
     (24*I)*a^3*r^4*w^2*x^3 - (12*I)*a*r^6*w^2*x^3 + 
     42*a^4*cM*m*r^2*sss*w^2*x^3 - 48*a^2*cM*m*r^4*sss*w^2*x^3 + 
     120*a^5*cM*m^2*r^2*w^3*x^3 - 60*a^3*cM*m^2*r^4*w^3*x^3 + 
     (4*I)*a^4*cM*m^2*r*sss*w*x^4 + 152*a^6*r*w^2*x^4 - 
     (12*I)*a^5*cM*m^3*r*w^2*x^4 + 176*a^4*r^3*w^2*x^4 + 24*a^2*r^5*w^2*x^4 + 
     (3*I)*a^5*cM*m*r*sss*w^2*x^4 - (22*I)*a^3*cM*m*r^3*sss*w^2*x^4 + 
     (36*I)*a^6*cM*m^2*r*w^3*x^4 - (12*I)*a^4*cM*m^2*r^3*w^3*x^4 - 
     (16*I)*a^7*w^2*x^5 - (36*I)*a^5*r^2*w^2*x^5 - (20*I)*a^3*r^4*w^2*x^5 - 
     42*a^4*cM*m*r^2*sss*w^2*x^5 - 84*a^5*cM*m^2*r^2*w^3*x^5 - 
     28*a^6*r*w^2*x^6 - 28*a^4*r^3*w^2*x^6 - (21*I)*a^5*cM*m*r*sss*w^2*x^6 - 
     (40*I)*a^6*cM*m^2*r*w^3*x^6 - (8*I)*a^7*w^2*x^7 - (8*I)*a^5*r^2*w^2*x^7)*
    rn[r, x]^3 + (4*I)*a^3*cM*m^5*rn[r, x]^4 - 
   4*w^2*(15*a^4*m^2*r^2 - 2*m^2*r^6 - 30*a^5*m*r^2*w - 27*a^3*m*r^4*w + 
     9*a*m*r^6*w + 15*a^6*r^2*w^2 + 20*a^4*r^4*w^2 + 4*a^2*r^6*w^2 - 
     r^8*w^2 + (18*I)*a^5*m^2*r*x + (10*I)*a^3*m^2*r^3*x - 
     (11*I)*a*m^2*r^5*x - 15*a^6*m^2*x^2 - 38*a^4*m^2*r^2*x^2 + 
     30*a^7*m*w*x^2 + 110*a^5*m*r^2*w*x^2 + 75*a^3*m*r^4*w*x^2 - 
     23*a*m*r^6*w*x^2 - 15*a^8*w^2*x^2 - 72*a^6*r^2*w^2*x^2 - 
     72*a^4*r^4*w^2*x^2 - 16*a^2*r^6*w^2*x^2 - r^8*w^2*x^2 - 
     (26*I)*a^5*m^2*r*x^3 - (32*I)*a^3*m^2*r^3*x^3 + 15*a^6*m^2*x^4 + 
     29*a^4*m^2*r^2*x^4 - 43*a^7*m*w*x^4 - 115*a^5*m*r^2*w*x^4 - 
     90*a^3*m*r^4*w*x^4 + 28*a^8*w^2*x^4 + 90*a^6*r^2*w^2*x^4 + 
     66*a^4*r^4*w^2*x^4 + 4*a^2*r^6*w^2*x^4 - (3*I)*a^5*m^2*r*x^5 + 
     4*a^6*m^2*x^6 - a^7*m*w*x^6 - 7*a^5*m*r^2*w*x^6 - 14*a^8*w^2*x^6 - 
     40*a^6*r^2*w^2*x^6 - 26*a^4*r^4*w^2*x^6 - a^8*w^2*x^8 - a^6*r^2*w^2*x^8)*
    rn[r, x]^3*rp[r, x] + 8*w^2*(I*a^3*m*r^2 - (5*I)*a*m*r^4 + 
     (5*I)*a^4*r^2*w + (5*I)*a^2*r^4*w + 10*a^4*m*r*x + 14*a^2*m*r^3*x - 
     3*m*r^5*x + 2*a^5*r*w*x - 2*a*r^5*w*x - I*a^5*m*x^2 - 
     (12*I)*a^3*m*r^2*x^2 - (4*I)*a*m*r^4*x^2 - (5*I)*a^6*w*x^2 - 
     (33*I)*a^4*r^2*w*x^2 - (28*I)*a^2*r^4*w*x^2 - 14*a^4*m*r*x^3 - 
     23*a^2*m*r^3*x^3 + 2*a^5*r*w*x^3 - 2*a^3*r^3*w*x^3 - 4*a*r^5*w*x^3 - 
     (11*I)*a^5*m*x^4 - (10*I)*a^3*m*r^2*x^4 + (17*I)*a^4*r^2*w*x^4 + 
     (17*I)*a^2*r^4*w*x^4 - 2*a^4*m*r*x^5 - 10*a^5*r*w*x^5 - 
     10*a^3*r^3*w*x^5 - I*a^6*w*x^6 - I*a^4*r^2*w*x^6)*rn[r, x]^4*rp[r, x] - 
   2*sss*w^2*(-6*a^4 + 3*r^4 + (16*I)*a^3*r*x + (16*I)*a*r^3*x - a^4*x^2 - 
     r^4*x^2 - (12*I)*a^3*r*x^3 - (12*I)*a*r^3*x^3 + 5*a^4*x^4)*rn[r, x]^5*
    rp[r, x] + 2*m*w^2*((-16*I)*a^3*m^2 - (6*I)*a*m^2*r^2 + (8*I)*a^3*sss + 
     (9*I)*a*r^2*sss - (48*I)*a^5*w^2 - (62*I)*a^3*r^2*w^2 - 
     (12*I)*a*r^4*w^2 + 4*a^2*r*sss*x + 3*r^3*sss*x + 8*a^4*r*w^2*x + 
     4*a^2*r^3*w^2*x - 6*r^5*w^2*x + (10*I)*a^3*m^2*x^2 - 
     (11*I)*a^3*sss*x^2 - (12*I)*a*r^2*sss*x^2 + (74*I)*a^5*w^2*x^2 + 
     (96*I)*a^3*r^2*w^2*x^2 + (18*I)*a*r^4*w^2*x^2 - a^2*r*sss*x^3 - 
     12*a^4*r*w^2*x^3 - 16*a^2*r^3*w^2*x^3 - (20*I)*a^5*w^2*x^4 - 
     (22*I)*a^3*r^2*w^2*x^4 - 2*a^4*r*w^2*x^5)*rn[r, x]^4*rp[r, x]^3 + 
   2*m^2*w^2*(2*a^2*m^2 - 2*a^2*sss + 2*cM*r*sss - r^2*sss - 8*a^3*m*w - 
     4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 2*r^4*w^2 + a^2*sss*x^2 + 
     4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*
    rn[r, x]^5*rp[r, x]^3 + 8*cM*((-14*I)*a^2*cM*r^3*w - (3*I)*cM*r^5*w + 
     (6*I)*a^3*cM*r*sss*x - (6*I)*a^3*r^2*sss*x + (4*I)*a*cM*r^3*sss*x - 
     (2*I)*a*r^4*sss*x - 12*a^3*cM*r^2*w*x - 10*a*cM*r^4*w*x + 
     3*a^4*r*sss*x^2 + 2*a^2*cM*r^2*sss*x^2 - 3*a^2*r^3*sss*x^2 + 
     2*cM*r^4*sss*x^2 - r^5*sss*x^2 + (6*I)*a^4*cM*r*w*x^2 + 
     (26*I)*a^2*cM*r^3*w*x^2 - (3*I)*cM*r^5*w*x^2 + (2*I)*a^5*sss*x^3 - 
     (20*I)*a^3*cM*r*sss*x^3 + (16*I)*a^3*r^2*sss*x^3 - 
     (8*I)*a*cM*r^3*sss*x^3 + (4*I)*a*r^4*sss*x^3 - 4*a^5*cM*w*x^3 + 
     18*a^3*cM*r^2*w*x^3 - 6*a*cM*r^4*w*x^3 - 4*a^4*r*sss*x^4 - 
     6*a^2*cM*r^2*sss*x^4 + 4*a^2*r^3*sss*x^4 + (9*I)*a^4*cM*r*w*x^4 - 
     (4*I)*a^5*sss*x^5 + (18*I)*a^3*cM*r*sss*x^5 - (10*I)*a^3*r^2*sss*x^5 + 
     8*a^5*cM*w*x^5 + 6*a^3*cM*r^2*w*x^5 + 3*a^4*r*sss*x^6 - 
     (21*I)*a^4*cM*r*w*x^6)*X[r] + 16*cM*w*((3*I)*a^4*r + I*r^5 + 3*a^5*x + 
     a*r^4*x - (13*I)*a^4*r*x^2 + I*r^5*x^2 - 7*a^5*x^3 + a*r^4*x^3 + 
     (12*I)*a^4*r*x^4 + 2*a^5*x^5 - (4*I)*a^4*r*x^6)*rn[r, x]*X[r] + 
   4*a*cM*m*((4*I)*cM*r - (3*I)*r^2 - 8*a*cM*x + 6*a*r*x + (3*I)*a^2*x^2 + 
     (4*I)*cM*r*x^2 - (3*I)*r^2*x^2 + 16*a*cM*x^3 - 10*a*r*x^3 - 
     (5*I)*a^2*x^4)*rn[r, x]^2*X[r] - 8*cM*r^3*sss*X[r]^2 - 
   8*cM^2*sss*((14*I)*a^2*cM*r^4*w + (3*I)*cM*r^6*w + 10*a^3*cM*r^3*w*x - 
     27*a^3*r^4*w*x + 8*a*cM*r^5*w*x - (22*I)*a^4*cM*r^2*w*x^2 - 
     (20*I)*a^2*cM*r^4*w*x^2 - a^6*m*x^3 + a^7*w*x^3 - 2*a^5*cM*r*w*x^3 - 
     16*a^3*cM*r^3*w*x^3 + 40*a^3*r^4*w*x^3 + (25*I)*a^4*cM*r^2*w*x^4)*Y[x] + 
   2*cM^2*(-82*a^3*m*r^3*sss*w + 32*a*cM*m*r^4*sss*w - 
     (48*I)*a^3*cM*m*r^3*w^2 - (48*I)*a*cM*m*r^5*w^2 + 41*a^4*r^3*sss*w^2 + 
     46*a^2*r^5*sss*w^2 - 7*r^7*sss*w^2 + (34*I)*a^2*m*r^4*sss*w*x - 
     96*a^4*cM*m*r^2*w^2*x - 80*a^2*cM*m*r^4*w^2*x - 
     (53*I)*a^5*r^2*sss*w^2*x - (22*I)*a^3*r^4*sss*w^2*x - 
     (5*I)*a*r^6*sss*w^2*x - 32*a^3*cM*m*r^2*sss*w*x^2 + 
     98*a^3*m*r^3*sss*w*x^2 + (48*I)*a^5*cM*m*r*w^2*x^2 + 
     (64*I)*a^3*cM*m*r^3*w^2*x^2 - 45*a^6*r*sss*w^2*x^2 - 
     74*a^4*r^3*sss*w^2*x^2 - 105*a^2*r^5*sss*w^2*x^2 + I*a^5*m^2*sss*x^3 - 
     (2*I)*a^6*m*sss*w*x^3 + 176*a^4*cM*m*r^2*w^2*x^3 + I*a^7*sss*w^2*x^3 + 
     (74*I)*a^5*r^2*sss*w^2*x^3 + (61*I)*a^3*r^4*sss*w^2*x^3 - 
     (16*I)*a^5*cM*m*r*w^2*x^4 + 40*a^6*r*sss*w^2*x^4 - 
     16*a^4*r^3*sss*w^2*x^4 + (24*I)*a^5*r^2*sss*w^2*x^5 + 
     8*a^6*r*sss*w^2*x^6)*rn[r, x]*Y[x] + 
   4*a*cM*(16*a^4*m*r*sss*w + 12*m*r^5*sss*w + (4*I)*cM*m*r^5*sss*w^2 + 
     36*a^4*cM*m*r^2*w^3 + 42*a^2*cM*m*r^4*w^3 - 14*cM*m*r^6*w^3 + 
     (7*I)*a^2*m^2*r^2*sss*x - 10*a^2*r^3*sss*w*x - 4*r^5*sss*w*x + 
     (8*I)*a^6*sss*w^2*x + (9*I)*a^4*r^2*sss*w^2*x + 
     (16*I)*a^2*r^4*sss*w^2*x + (13*I)*r^6*sss*w^2*x + (32*I)*a^7*m*w^3*x - 
     (40*I)*a^5*cM*m*r*w^3*x + (39*I)*a^5*m*r^2*w^3*x + 
     (18*I)*a^3*cM*m*r^3*w^3*x - (77*I)*a^3*m*r^4*w^3*x - 
     (24*I)*a*cM*m*r^5*w^3*x - (6*I)*a*m*r^6*w^3*x - 28*a^4*m*r*sss*w*x^2 - 
     (6*I)*a^4*cM*m*r*sss*w^2*x^2 - 4*a^6*cM*m*w^3*x^2 - 
     60*a^4*cM*m*r^2*w^3*x^2 - 136*a^2*cM*m*r^4*w^3*x^2 + 
     6*a^2*r^3*sss*w*x^3 - (7*I)*a^6*sss*w^2*x^3 + (6*I)*a^4*r^2*sss*w^2*
      x^3 + (9*I)*a^2*r^4*sss*w^2*x^3 - (29*I)*a^7*m*w^3*x^3 + 
     (38*I)*a^5*cM*m*r*w^3*x^3 - (130*I)*a^5*m*r^2*w^3*x^3 - 
     (34*I)*a^3*cM*m*r^3*w^3*x^3 + (57*I)*a^3*m*r^4*w^3*x^3 + 
     (2*I)*a^4*cM*m*r*sss*w^2*x^4 + 2*a^6*cM*m*w^3*x^4 - 
     58*a^4*cM*m*r^2*w^3*x^4 - (2*I)*a^6*sss*w^2*x^5 - 
     (4*I)*a^4*r^2*sss*w^2*x^5 - (13*I)*a^7*m*w^3*x^5 + 
     (10*I)*a^5*cM*m*r*w^3*x^5 + (69*I)*a^5*m*r^2*w^3*x^5 + 
     (2*I)*a^7*m*w^3*x^7)*rn[r, x]^2*Y[x] + 
   2*a*cM*((-3*I)*a^2*m^3*r*sss - (12*I)*a*cM*m^2*r^2*sss*w + 
     (11*I)*a*m^2*r^3*sss*w + (3*I)*a^5*r*sss*w^3 + (7*I)*a^3*r^3*sss*w^3 + 
     (22*I)*a*r^5*sss*w^3 + (10*I)*a^6*m*r*w^4 + (24*I)*a^4*m*r^3*w^4 + 
     (48*I)*a^2*m*r^5*w^4 + 3*a^2*m^2*r^2*sss*w*x - 9*a^5*m*sss*w^2*x - 
     20*a^6*m^2*w^3*x + 3*a^4*r^2*sss*w^3*x - 34*a^2*r^4*sss*w^3*x - 
     12*r^6*sss*w^3*x + 8*a^5*m*r^2*w^4*x - 108*a^3*m*r^4*w^4*x - 
     48*a*m*r^6*w^4*x - (6*I)*a^5*r*sss*w^3*x^2 - (8*I)*a^3*r^3*sss*w^3*x^2 - 
     (34*I)*a*r^5*sss*w^3*x^2 - (22*I)*a^6*m*r*w^4*x^2 - 
     (72*I)*a^4*m*r^3*w^4*x^2 - (96*I)*a^2*m*r^5*w^4*x^2 + 
     2*a^5*m*sss*w^2*x^3 + 4*a^6*m^2*w^3*x^3 - 36*a^4*r^2*sss*w^3*x^3 + 
     10*a^2*r^4*sss*w^3*x^3 - 112*a^5*m*r^2*w^4*x^3 + 12*a^3*m*r^4*w^4*x^3 - 
     (13*I)*a^5*r*sss*w^3*x^4 - (23*I)*a^3*r^3*sss*w^3*x^4 - 
     (58*I)*a^6*m*r*w^4*x^4 - (48*I)*a^4*m*r^3*w^4*x^4 + a^5*m*sss*w^2*x^5 + 
     4*a^6*m^2*w^3*x^5 + 21*a^4*r^2*sss*w^3*x^5 + 56*a^5*m*r^2*w^4*x^5 + 
     (4*I)*a^5*r*sss*w^3*x^6 + (22*I)*a^6*m*r*w^4*x^6)*rn[r, x]^3*Y[x] + 
   (4*I)*a*r*w^2*((7*I)*a*m^2*r^3 - 18*a^6*w^2*x - 28*a^4*r^2*w^2*x - 
     2*a^2*r^4*w^2*x + 8*r^6*w^2*x + 26*a^6*w^2*x^3 + 52*a^4*r^2*w^2*x^3 + 
     26*a^2*r^4*w^2*x^3)*rn[r, x]^3*rp[r, x]*Y[x] + 
   2*a^2*r^2*sss*w^2*(3 + 5*x^2)*rn[r, x]^5*rp[r, x]*Y[x] + 
   4*a*w^3*((24*I)*a^3*m^2 + (20*I)*a*m^2*r^2 - (4*I)*a^3*sss - 
     (4*I)*a*r^2*sss - 2*a^2*m^2*r*x + 3*a^2*r*sss*x + 3*r^3*sss*x - 
     (2*I)*a^3*m^2*x^2 + I*a^3*sss*x^2 + I*a*r^2*sss*x^2)*rn[r, x]^4*
    rp[r, x]^3*Y[x] + 2*w^3*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 
     2*a^4*sss*w - 3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 
     12*a^3*m*r^2*w^2 - 4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 
     4*a^5*m*w^2*x^2 + 4*a^3*m*r^2*w^2*x^2)*rn[r, x]^5*rp[r, x]^3*Y[x] - 
   8*cM*r*(cM*r^2*sss^2 - (8*I)*a^2*r^2*w - 4*a^3*r*w*x - a^2*cM*sss^2*x^2 - 
     8*a^3*r*w*x^3)*rn[r, x]*X[r]*Y[x] + 
   4*cM*sss^2*(a^2*r + r^3 - I*a^3*x + I*a*r^2*x - 3*a^2*r*x^2)*rn[r, x]^2*
    X[r]*Y[x] - 2*cM*sss^2*w*(I*a^2*r + I*r^3 + a^3*x - a*r^2*x - 
     (2*I)*a^2*r*x^2)*rn[r, x]^3*X[r]*Y[x] + (2*I)*a*cM*m*sss^2*rn[r, x]^4*
    X[r]*Y[x] + sss^2*w^2*rn[r, x]^5*rp[r, x]^3*X[r]*Y[x] + 
   32*a^2*cM^3*r*w^2*(-r^4 + (6*I)*a^3*r*x + (4*I)*a*r^3*x + 3*a^4*x^2 - 
     (12*I)*a^3*r*x^3)*Y[x]^2 - 8*a^2*cM*w^2*(4*cM^2*r^4*sss + 
     (16*I)*a^4*cM*r^2*w - (4*I)*a^2*cM^2*r^3*w + (28*I)*a^2*cM*r^4*w - 
     (6*I)*cM^2*r^5*w - (10*I)*cM*r^6*w - 6*a^7*w*x + 20*a^5*cM*r*w*x - 
     8*a^3*cM^2*r^2*w*x + 22*a^3*cM*r^3*w*x - 10*a*cM^2*r^4*w*x + 
     28*a*cM*r^5*w*x - 4*a^2*cM^2*r^2*sss*x^2 - (4*I)*a^6*cM*w*x^2 + 
     (4*I)*a^4*cM^2*r*w*x^2 - (35*I)*a^4*cM*r^2*w*x^2 + 
     (6*I)*a^2*cM^2*r^3*w*x^2 - (107*I)*a^2*cM*r^4*w*x^2 + 7*a^7*w*x^3 - 
     25*a^5*cM*r*w*x^3 + 18*a^3*cM^2*r^2*w*x^3 - 33*a^3*cM*r^3*w*x^3 - 
     (24*I)*a^4*cM*r^2*w*x^4 - 4*a^5*cM*r*w*x^5)*rn[r, x]*Y[x]^2 + 
   4*a^2*cM*w*(28*a*m*r^3*sss - (2*I)*cM*r^5*sss*w^2 + 8*a^6*r*w^3 - 
     9*a^4*cM*r^2*w^3 + 23*a^4*r^3*w^3 - 14*a^2*cM*r^4*w^3 + 30*a^2*r^5*w^3 + 
     7*cM*r^6*w^3 - 15*r^7*w^3 - 6*a^3*r*sss*x - (8*I)*a^7*w^3*x + 
     (10*I)*a^5*cM*r*w^3*x - (10*I)*a^5*r^2*w^3*x - (6*I)*a^3*cM*r^3*w^3*x + 
     (42*I)*a^3*r^4*w^3*x + (12*I)*a*cM*r^5*w^3*x + (40*I)*a*r^6*w^3*x + 
     (2*I)*a^4*cM*r*sss*w^2*x^2 + a^6*cM*w^3*x^2 - 17*a^6*r*w^3*x^2 + 
     14*a^4*cM*r^2*w^3*x^2 - 78*a^4*r^3*w^3*x^2 + 61*a^2*cM*r^4*w^3*x^2 - 
     123*a^2*r^5*w^3*x^2 + (2*I)*a^7*w^3*x^3 - (6*I)*a^5*cM*r*w^3*x^3 + 
     (48*I)*a^5*r^2*w^3*x^3 + (14*I)*a^3*cM*r^3*w^3*x^3 + 
     (38*I)*a^3*r^4*w^3*x^3 - 52*a^6*r*w^3*x^4 + 36*a^4*cM*r^2*w^3*x^4 - 
     86*a^4*r^3*w^3*x^4 + (6*I)*a^7*w^3*x^5 - (8*I)*a^5*cM*r*w^3*x^5 + 
     (2*I)*a^5*r^2*w^3*x^5 - 2*a^6*r*w^3*x^6)*rn[r, x]^2*Y[x]^2 - 
   2*a^3*cM*w^2*((-12*I)*cM*m*r^2*sss + (2*I)*a^5*r*w^3 + (6*I)*a^3*r^3*w^3 + 
     (16*I)*a*r^5*w^3 - 3*a^4*sss*w*x - 10*a^5*m*w^2*x + 2*a^4*r^2*w^3*x - 
     36*a^2*r^4*w^3*x - 24*r^6*w^3*x - (4*I)*a^5*r*w^3*x^2 - 
     (20*I)*a^3*r^3*w^3*x^2 - (40*I)*a*r^5*w^3*x^2 - a^4*sss*w*x^3 - 
     4*a^5*m*w^2*x^3 - 36*a^4*r^2*w^3*x^3 - 12*a^2*r^4*w^3*x^3 - 
     (22*I)*a^5*r*w^3*x^4 - (34*I)*a^3*r^3*w^3*x^4 + 2*a^5*m*w^2*x^5 + 
     10*a^4*r^2*w^3*x^5)*rn[r, x]^3*Y[x]^2 + (8*I)*a^4*m*r*w^3*x*
    (18*a^2 + 19*r^2 + a^2*x^2)*rn[r, x]^3*rp[r, x]*Y[x]^2 + 
   8*a^2*(a + I*r)*(I*a + r)*w^5*(4*a^2 + 3*r^2 + I*a*r*x)*rn[r, x]^4*
    rp[r, x]^3*Y[x]^2 + 4*a^2*w^4*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + 
     r^4*w^2)*rn[r, x]^5*rp[r, x]^3*Y[x]^2 - 96*a^4*cM^3*r^3*w^2*Y[x]^3 - 
   4*a^4*cM*w^3*((2*I)*cM*r^2*sss + a^5*w^2*x + a^5*w^2*x^3)*rn[r, x]^3*
    Y[x]^3, D33[r, x] -> 4*cM*(12*a^4*cM*m^2*r^2 - (12*I)*a^5*m^3*r^2 - 
     24*a^2*cM^2*m^2*r^3 + (32*I)*a^3*cM*m^3*r^3 + 19*a^2*cM*m^2*r^4 - 
     (18*I)*a^3*m^3*r^4 + (10*I)*a*cM*m^3*r^5 - (3*I)*a*m^3*r^6 - 
     24*a^5*cM*m*r^2*w + (36*I)*a^6*m^2*r^2*w + 48*a^3*cM^2*m*r^3*w - 
     (96*I)*a^4*cM*m^2*r^3*w + 22*a^3*cM*m*r^4*w + (46*I)*a^4*m^2*r^4*w - 
     72*a*cM^2*m*r^5*w - (2*I)*a^2*cM*m^2*r^5*w + 96*a*cM*m*r^6*w - 
     (30*I)*a^2*m^2*r^6*w + (30*I)*cM*m^2*r^7*w - (13*I)*m^2*r^8*w + 
     12*a^6*cM*r^2*w^2 - (36*I)*a^7*m*r^2*w^2 + (96*I)*a^5*cM*m*r^3*w^2 - 
     41*a^4*cM*r^4*w^2 - (38*I)*a^5*m*r^4*w^2 - (26*I)*a^3*cM*m*r^5*w^2 - 
     120*a^2*cM*r^6*w^2 + (101*I)*a^3*m*r^6*w^2 - (104*I)*a*cM*m*r^7*w^2 + 
     9*cM*r^8*w^2 + (77*I)*a*m*r^8*w^2 + (12*I)*a^8*r^2*w^3 + 
     (10*I)*a^6*r^4*w^3 - (68*I)*a^4*r^6*w^3 - (68*I)*a^2*r^8*w^3 - 
     (2*I)*r^10*w^3 + 8*a^4*cM*m^3*r^2*x - (22*I)*a^3*cM*m^2*r^3*x - 
     20*a^4*m^3*r^3*x + (24*I)*a*cM^2*m^2*r^4*x + 35*a^2*cM*m^3*r^4*x - 
     (30*I)*a*cM*m^2*r^5*x - 17*a^2*m^3*r^5*x - 24*a^5*cM*m^2*r^2*w*x + 
     (8*I)*a^4*cM*m*r^3*w*x + 10*a^5*m^2*r^3*w*x + (8*I)*a^2*cM^2*m*r^4*w*x + 
     18*a^3*cM*m^2*r^4*w*x - (14*I)*a^2*cM*m*r^5*w*x - 23*a^3*m^2*r^5*w*x + 
     (72*I)*cM^2*m*r^6*w*x + 16*a*cM*m^2*r^6*w*x - (90*I)*cM*m*r^7*w*x - 
     7*a*m^2*r^7*w*x + 24*a^6*cM*m*r^2*w^2*x + (14*I)*a^5*cM*r^3*w^2*x + 
     40*a^6*m*r^3*w^2*x - 141*a^4*cM*m*r^4*w^2*x - (48*I)*a^3*cM*r^5*w^2*x + 
     92*a^4*m*r^5*w^2*x - 72*a^2*cM*m*r^6*w^2*x + (34*I)*a*cM*r^7*w^2*x + 
     38*a^2*m*r^7*w^2*x - 27*cM*m*r^8*w^2*x + 24*m*r^9*w^2*x - 
     30*a^7*r^3*w^3*x - 52*a^5*r^5*w^3*x - 16*a^3*r^7*w^3*x + 6*a*r^9*w^3*x - 
     12*a^6*cM*m^2*x^2 + (12*I)*a^7*m^3*x^2 + 24*a^4*cM^2*m^2*r*x^2 - 
     (32*I)*a^5*cM*m^3*r*x^2 - 46*a^4*cM*m^2*r^2*x^2 + 
     (44*I)*a^5*m^3*r^2*x^2 + 48*a^2*cM^2*m^2*r^3*x^2 - 
     (66*I)*a^3*cM*m^3*r^3*x^2 - 61*a^2*cM*m^2*r^4*x^2 + 
     (37*I)*a^3*m^3*r^4*x^2 + 24*a^7*cM*m*w*x^2 - (36*I)*a^8*m^2*w*x^2 - 
     48*a^5*cM^2*m*r*w*x^2 + (96*I)*a^6*cM*m^2*r*w*x^2 + 
     128*a^5*cM*m*r^2*w*x^2 - (156*I)*a^6*m^2*r^2*w*x^2 - 
     184*a^3*cM^2*m*r^3*w*x^2 + (280*I)*a^4*cM*m^2*r^3*w*x^2 + 
     170*a^3*cM*m*r^4*w*x^2 - (196*I)*a^4*m^2*r^4*w*x^2 + 
     144*a*cM^2*m*r^5*w*x^2 + (36*I)*a^2*cM*m^2*r^5*w*x^2 - 
     144*a*cM*m*r^6*w*x^2 + (12*I)*a^2*m^2*r^6*w*x^2 - 12*a^8*cM*w^2*x^2 + 
     (36*I)*a^9*m*w^2*x^2 - (96*I)*a^7*cM*m*r*w^2*x^2 - 
     82*a^6*cM*r^2*w^2*x^2 + (180*I)*a^7*m*r^2*w^2*x^2 - 
     (362*I)*a^5*cM*m*r^3*w^2*x^2 - 165*a^4*cM*r^4*w^2*x^2 + 
     (355*I)*a^5*m*r^4*w^2*x^2 - (132*I)*a^3*cM*m*r^5*w^2*x^2 + 
     282*a^2*cM*r^6*w^2*x^2 + (12*I)*a^3*m*r^6*w^2*x^2 + 
     (158*I)*a*cM*m*r^7*w^2*x^2 + 9*cM*r^8*w^2*x^2 - 
     (103*I)*a*m*r^8*w^2*x^2 - (68*I)*a^8*r^2*w^3*x^2 - 
     (196*I)*a^6*r^4*w^3*x^2 - (14*I)*a^4*r^6*w^3*x^2 + 
     (124*I)*a^2*r^8*w^3*x^2 - (2*I)*r^10*w^3*x^2 - 8*a^6*cM*m^3*x^3 + 
     (22*I)*a^5*cM*m^2*r*x^3 + 20*a^6*m^3*r*x^3 - (24*I)*a^3*cM^2*m^2*r^2*
      x^3 - 42*a^4*cM*m^3*r^2*x^3 + (54*I)*a^3*cM*m^2*r^3*x^3 + 
     30*a^4*m^3*r^3*x^3 + 24*a^7*cM*m^2*w*x^3 - (8*I)*a^6*cM*m*r*w*x^3 - 
     58*a^7*m^2*r*w*x^3 + (24*I)*a^4*cM^2*m*r^2*w*x^3 + 
     172*a^5*cM*m^2*r^2*w*x^3 - (144*I)*a^4*cM*m*r^3*w*x^3 - 
     134*a^5*m^2*r^3*w*x^3 + (88*I)*a^2*cM^2*m*r^4*w*x^3 - 
     20*a^3*cM*m^2*r^4*w*x^3 - (256*I)*a^2*cM*m*r^5*w*x^3 + 
     18*a^3*m^2*r^5*w*x^3 - 24*a^8*cM*m*w^2*x^3 - (14*I)*a^7*cM*r*w^2*x^3 + 
     56*a^8*m*r*w^2*x^3 - 218*a^6*cM*m*r^2*w^2*x^3 - 
     (74*I)*a^5*cM*r^3*w^2*x^3 + 88*a^6*m*r^3*w^2*x^3 + 
     180*a^4*cM*m*r^4*w^2*x^3 + (94*I)*a^3*cM*r^5*w^2*x^3 - 
     122*a^4*m*r^5*w^2*x^3 + 78*a^2*cM*m*r^6*w^2*x^3 - 
     (70*I)*a*cM*r^7*w^2*x^3 + 6*a^2*m*r^7*w^2*x^3 - 18*a^9*r*w^3*x^3 + 
     16*a^7*r^3*w^3*x^3 + 120*a^5*r^5*w^3*x^3 + 88*a^3*r^7*w^3*x^3 + 
     2*a*r^9*w^3*x^3 + 27*a^6*cM*m^2*x^4 - (26*I)*a^7*m^3*x^4 - 
     48*a^4*cM^2*m^2*r*x^4 + (56*I)*a^5*cM*m^3*r*x^4 + 
     66*a^4*cM*m^2*r^2*x^4 - (39*I)*a^5*m^3*r^2*x^4 - 54*a^7*cM*m*w*x^4 + 
     (82*I)*a^8*m^2*w*x^4 + 96*a^5*cM^2*m*r*w*x^4 - 
     (190*I)*a^6*cM*m^2*r*w*x^4 - 176*a^5*cM*m*r^2*w*x^4 + 
     (160*I)*a^6*m^2*r^2*w*x^4 + 232*a^3*cM^2*m*r^3*w*x^4 - 
     (138*I)*a^4*cM*m^2*r^3*w*x^4 - 368*a^3*cM*m*r^4*w*x^4 + 
     (156*I)*a^4*m^2*r^4*w*x^4 + 27*a^8*cM*w^2*x^4 - (86*I)*a^9*m*w^2*x^4 + 
     (212*I)*a^7*cM*m*r*w^2*x^4 + 30*a^6*cM*r^2*w^2*x^4 - 
     (169*I)*a^7*m*r^2*w^2*x^4 + (296*I)*a^5*cM*m*r^3*w^2*x^4 + 
     421*a^4*cM*r^4*w^2*x^4 - (324*I)*a^5*m*r^4*w^2*x^4 + 
     (200*I)*a^3*cM*m*r^5*w^2*x^4 - 166*a^2*cM*r^6*w^2*x^4 - 
     (141*I)*a^3*m*r^6*w^2*x^4 + (48*I)*a^8*r^2*w^3*x^4 + 
     (250*I)*a^6*r^4*w^3*x^4 + (136*I)*a^4*r^6*w^3*x^4 - 
     (96*I)*a^2*r^8*w^3*x^4 + 7*a^6*cM*m^3*x^5 - (24*I)*a^5*cM*m^2*r*x^5 - 
     13*a^6*m^3*r*x^5 - 30*a^7*cM*m^2*w*x^5 - (2*I)*a^6*cM*m*r*w*x^5 + 
     37*a^7*m^2*r*w*x^5 - 96*a^5*cM*m^2*r^2*w*x^5 - 
     (86*I)*a^4*cM*m*r^3*w*x^5 + 131*a^5*m^2*r^3*w*x^5 + 
     39*a^8*cM*m*w^2*x^5 + (26*I)*a^7*cM*r*w^2*x^5 - 52*a^8*m*r*w^2*x^5 + 
     256*a^6*cM*m*r^2*w^2*x^5 + (112*I)*a^5*cM*r^3*w^2*x^5 - 
     206*a^6*m*r^3*w^2*x^5 - 15*a^4*cM*m*r^4*w^2*x^5 - 
     (74*I)*a^3*cM*r^5*w^2*x^5 + 66*a^4*m*r^5*w^2*x^5 + 28*a^9*r*w^3*x^5 + 
     68*a^7*r^3*w^3*x^5 - 24*a^5*r^5*w^3*x^5 - 64*a^3*r^7*w^3*x^5 - 
     5*a^6*cM*m^2*x^6 + (5*I)*a^7*m^3*x^6 + 22*a^7*cM*m*w*x^6 - 
     (38*I)*a^8*m^2*w*x^6 - 24*a^5*cM^2*m*r*w*x^6 + 
     (64*I)*a^6*cM*m^2*r*w*x^6 - 112*a^5*cM*m*r^2*w*x^6 - 
     (22*I)*a^6*m^2*r^2*w*x^6 - 17*a^8*cM*w^2*x^6 + (57*I)*a^9*m*w^2*x^6 - 
     (124*I)*a^7*cM*m*r*w^2*x^6 + 120*a^6*cM*r^2*w^2*x^6 + 
     (72*I)*a^7*m*r^2*w^2*x^6 - (36*I)*a^5*cM*m*r^3*w^2*x^6 - 
     231*a^4*cM*r^4*w^2*x^6 + (31*I)*a^5*m*r^4*w^2*x^6 + 
     (10*I)*a^8*r^2*w^3*x^6 - (116*I)*a^6*r^4*w^3*x^6 - 
     (150*I)*a^4*r^6*w^3*x^6 + 4*a^7*cM*m^2*w*x^7 + (16*I)*a^6*cM*m*r*w*x^7 + 
     26*a^7*m^2*r*w*x^7 - 12*a^8*cM*m*w^2*x^7 - (16*I)*a^7*cM*r*w^2*x^7 + 
     2*a^8*m*r*w^2*x^7 - 68*a^6*cM*m*r^2*w^2*x^7 - (48*I)*a^5*cM*r^3*w^2*
      x^7 + 114*a^6*m*r^3*w^2*x^7 - 20*a^9*r*w^3*x^7 - 88*a^7*r^3*w^3*x^7 - 
     68*a^5*r^5*w^3*x^7 - I*a^8*m^2*w*x^8 - (5*I)*a^9*m*w^2*x^8 + 
     (14*I)*a^7*cM*m*r*w^2*x^8 - 76*a^6*cM*r^2*w^2*x^8 - 
     (19*I)*a^7*m*r^2*w^2*x^8 - (30*I)*a^8*r^2*w^3*x^8 - 
     (36*I)*a^6*r^4*w^3*x^8 + 14*a^8*m*r*w^2*x^9 - 6*a^9*r*w^3*x^9 - 
     6*a^7*r^3*w^3*x^9) + 2*cM*(-8*a^4*m^2*r^2 + 16*a^4*m^4*r^2 - 
     (16*I)*a*cM^2*m^3*r^3 - 18*a^2*cM*m^4*r^3 - 6*a^2*m^2*r^4 + 
     10*a^2*m^4*r^4 - 8*a^4*m^2*r^2*sss + 17*a^2*cM*m^2*r^3*sss - 
     9*a^2*m^2*r^4*sss - 8*a^5*m*r^2*w - 64*a^5*m^3*r^2*w + 
     (48*I)*a^2*cM^2*m^2*r^3*w + 72*a^3*cM*m^3*r^3*w - 70*a^3*m*r^4*w - 
     104*a^3*m^3*r^4*w - (48*I)*cM^2*m^2*r^5*w - 82*a*m*r^6*w + 
     6*a*m^3*r^6*w + 16*a^5*m*r^2*sss*w - 34*a^3*cM*m*r^3*sss*w + 
     59*a^3*m*r^4*sss*w - 36*a*cM*m*r^5*sss*w + 25*a*m*r^6*sss*w + 
     16*a^6*r^2*w^2 + 96*a^6*m^2*r^2*w^2 - 108*a^4*cM*m^2*r^3*w^2 + 
     148*a^4*r^4*w^2 + 252*a^4*m^2*r^4*w^2 + 116*a^2*r^6*w^2 + 
     32*a^2*m^2*r^6*w^2 + 18*cM*m^2*r^7*w^2 - 16*r^8*w^2 - 16*m^2*r^8*w^2 - 
     8*a^6*r^2*sss*w^2 - 50*a^4*r^4*sss*w^2 - 30*a^2*r^6*sss*w^2 + 
     12*r^8*sss*w^2 - 64*a^7*m*r^2*w^3 - 232*a^5*m*r^4*w^3 - 
     82*a^3*m*r^6*w^3 + 30*a*m*r^8*w^3 + (2*I)*a^3*cM*m^4*r^2*x + 
     (24*I)*a^3*m^2*r^3*x - (8*I)*a^3*m^4*r^3*x + (18*I)*a*m^2*r^5*x - 
     I*a^3*cM*m^2*r^2*sss*x + (4*I)*a^3*m^2*r^3*sss*x - 
     (6*I)*a*cM*m^2*r^4*sss*x + (3*I)*a*m^2*r^5*sss*x - (16*I)*a^6*m*r*w*x - 
     (8*I)*a^4*cM*m^3*r^2*w*x - (108*I)*a^4*m*r^3*w*x - 
     (60*I)*a^4*m^3*r^3*w*x + (48*I)*a^2*cM*m^3*r^4*w*x - 
     (98*I)*a^2*m*r^5*w*x + (14*I)*a^2*m^3*r^5*w*x + (78*I)*m*r^7*w*x + 
     (2*I)*a^4*cM*m*r^2*sss*w*x + (70*I)*a^4*m*r^3*sss*w*x - 
     (94*I)*a^2*cM*m*r^4*sss*w*x + (49*I)*a^2*m*r^5*sss*w*x + 
     (30*I)*cM*m*r^6*sss*w*x - (27*I)*m*r^7*sss*w*x + (16*I)*a^7*r*w^2*x + 
     (12*I)*a^5*cM*m^2*r^2*w^2*x + (212*I)*a^5*r^3*w^2*x + 
     (228*I)*a^5*m^2*r^3*w^2*x - (144*I)*a^3*cM*m^2*r^4*w^2*x + 
     (116*I)*a^3*r^5*w^2*x + (128*I)*a^3*m^2*r^5*w^2*x - 
     (18*I)*a*cM*m^2*r^6*w^2*x - (80*I)*a*r^7*w^2*x - 
     (50*I)*a*m^2*r^7*w^2*x - (74*I)*a^5*r^3*sss*w^2*x - 
     (62*I)*a^3*r^5*sss*w^2*x + (12*I)*a*r^7*sss*w^2*x - 
     (244*I)*a^6*m*r^3*w^3*x - (298*I)*a^4*m*r^5*w^3*x - 
     (22*I)*a^2*m*r^7*w^3*x + (12*I)*m*r^9*w^3*x + 8*a^6*m^2*x^2 - 
     16*a^6*m^4*x^2 + (16*I)*a^3*cM^2*m^3*r*x^2 + 18*a^4*cM*m^4*r*x^2 + 
     24*a^4*m^2*r^2*x^2 - 24*a^4*m^4*r^2*x^2 + 20*a^2*m^2*r^4*x^2 + 
     8*a^6*m^2*sss*x^2 - 17*a^4*cM*m^2*r*sss*x^2 + 20*a^4*m^2*r^2*sss*x^2 - 
     23*a^2*cM*m^2*r^3*sss*x^2 + 12*a^2*m^2*r^4*sss*x^2 + 8*a^7*m*w*x^2 + 
     64*a^7*m^3*w*x^2 - (48*I)*a^4*cM^2*m^2*r*w*x^2 - 72*a^5*cM*m^3*r*w*x^2 - 
     52*a^5*m*r^2*w*x^2 + 104*a^5*m^3*r^2*w*x^2 - (112*I)*a^2*cM^2*m^2*r^3*w*
      x^2 - 68*a^3*cM*m^3*r^3*w*x^2 - 68*a^3*m*r^4*w*x^2 + 
     120*a^3*m^3*r^4*w*x^2 + 4*a*m*r^6*w*x^2 - 16*a^7*m*sss*w*x^2 + 
     34*a^5*cM*m*r*sss*w*x^2 - 6*a^5*m*r^2*sss*w*x^2 + 
     28*a^3*cM*m*r^3*sss*w*x^2 - 32*a^3*m*r^4*sss*w*x^2 - 
     6*a*cM*m*r^5*sss*w*x^2 + 12*a*m*r^6*sss*w*x^2 - 96*a^8*m^2*w^2*x^2 + 
     108*a^6*cM*m^2*r*w^2*x^2 + 52*a^6*r^2*w^2*x^2 - 
     168*a^6*m^2*r^2*w^2*x^2 + 204*a^4*cM*m^2*r^3*w^2*x^2 - 
     244*a^4*r^4*w^2*x^2 - 428*a^4*m^2*r^4*w^2*x^2 + 
     14*a^2*cM*m^2*r^5*w^2*x^2 - 328*a^2*r^6*w^2*x^2 - 
     30*a^2*m^2*r^6*w^2*x^2 - 16*r^8*w^2*x^2 - 14*a^6*r^2*sss*w^2*x^2 + 
     98*a^4*r^4*sss*w^2*x^2 + 116*a^2*r^6*sss*w^2*x^2 - 4*r^8*sss*w^2*x^2 + 
     120*a^7*m*r^2*w^3*x^2 + 496*a^5*m*r^4*w^3*x^2 + 174*a^3*m*r^6*w^3*x^2 - 
     66*a*m*r^8*w^3*x^2 - (2*I)*a^5*cM*m^4*x^3 - (24*I)*a^5*m^2*r*x^3 + 
     (8*I)*a^5*m^4*r*x^3 - (28*I)*a^3*m^2*r^3*x^3 + I*a^5*cM*m^2*sss*x^3 - 
     (4*I)*a^5*m^2*r*sss*x^3 + (7*I)*a^3*cM*m^2*r^2*sss*x^3 - 
     (4*I)*a^3*m^2*r^3*sss*x^3 + (8*I)*a^6*cM*m^3*w*x^3 + 
     (20*I)*a^6*m*r*w*x^3 - (100*I)*a^6*m^3*r*w*x^3 + 
     (36*I)*a^4*cM*m^3*r^2*w*x^3 + (220*I)*a^4*m*r^3*w*x^3 + 
     (80*I)*a^4*m^3*r^3*w*x^3 + (372*I)*a^2*m*r^5*w*x^3 - 
     (2*I)*a^6*cM*m*sss*w*x^3 + (66*I)*a^6*m*r*sss*w*x^3 - 
     (84*I)*a^4*cM*m*r^2*sss*w*x^3 - (80*I)*a^4*m*r^3*sss*w*x^3 + 
     (190*I)*a^2*cM*m*r^4*sss*w*x^3 - (164*I)*a^2*m*r^5*sss*w*x^3 - 
     (12*I)*a^7*cM*m^2*w^2*x^3 + (116*I)*a^7*r*w^2*x^3 + 
     (252*I)*a^7*m^2*r*w^2*x^3 - (108*I)*a^5*cM*m^2*r^2*w^2*x^3 - 
     (324*I)*a^5*r^3*w^2*x^3 - (224*I)*a^5*m^2*r^3*w^2*x^3 + 
     (130*I)*a^3*cM*m^2*r^4*w^2*x^3 - (328*I)*a^3*r^5*w^2*x^3 - 
     (322*I)*a^3*m^2*r^5*w^2*x^3 + (112*I)*a*r^7*w^2*x^3 - 
     (62*I)*a^7*r*sss*w^2*x^3 + (98*I)*a^5*r^3*sss*w^2*x^3 + 
     (140*I)*a^3*r^5*sss*w^2*x^3 - (20*I)*a*r^7*sss*w^2*x^3 - 
     (236*I)*a^8*m*r*w^3*x^3 + (208*I)*a^6*m*r^3*w^3*x^3 + 
     (606*I)*a^4*m*r^5*w^3*x^3 + (106*I)*a^2*m*r^7*w^3*x^3 - 18*a^6*m^2*x^4 + 
     14*a^6*m^4*x^4 - 20*a^4*m^2*r^2*x^4 - 11*a^6*m^2*sss*x^4 + 
     23*a^4*cM*m^2*r*sss*x^4 - 12*a^4*m^2*r^2*sss*x^4 - 14*a^7*m*w*x^4 - 
     88*a^7*m^3*w*x^4 + (32*I)*a^4*cM^2*m^2*r*w*x^4 + 52*a^5*cM*m^3*r*w*x^4 + 
     6*a^5*m*r^2*w*x^4 - 34*a^5*m^3*r^2*w*x^4 - 16*a^3*m*r^4*w*x^4 + 
     27*a^7*m*sss*w*x^4 - 56*a^5*cM*m*r*sss*w*x^4 + 23*a^5*m*r^2*sss*w*x^4 - 
     42*a^3*cM*m*r^3*sss*w*x^4 + 50*a^3*m*r^4*sss*w*x^4 + 
     180*a^8*m^2*w^2*x^4 - 156*a^6*cM*m^2*r*w^2*x^4 - 168*a^6*r^2*w^2*x^4 + 
     80*a^6*m^2*r^2*w^2*x^4 - 98*a^4*cM*m^2*r^3*w^2*x^4 - 
     68*a^4*r^4*w^2*x^4 + 234*a^4*m^2*r^4*w^2*x^4 + 132*a^2*r^6*w^2*x^4 + 
     76*a^6*r^2*sss*w^2*x^4 + 30*a^4*r^4*sss*w^2*x^4 - 
     62*a^2*r^6*sss*w^2*x^4 - 58*a^7*m*r^2*w^3*x^4 - 370*a^5*m*r^4*w^3*x^4 - 
     200*a^3*m*r^6*w^3*x^4 + (10*I)*a^5*m^2*r*x^5 - I*a^5*cM*m^2*sss*x^5 + 
     I*a^5*m^2*r*sss*x^5 - (4*I)*a^6*cM*m^3*w*x^5 + (118*I)*a^6*m*r*w*x^5 + 
     (106*I)*a^6*m^3*r*w*x^5 + (210*I)*a^4*m*r^3*w*x^5 + 
     (2*I)*a^6*cM*m*sss*w*x^5 - (121*I)*a^6*m*r*sss*w*x^5 + 
     (148*I)*a^4*cM*m*r^2*sss*w*x^5 - (139*I)*a^4*m*r^3*sss*w*x^5 + 
     (12*I)*a^7*cM*m^2*w^2*x^5 - (264*I)*a^7*r*w^2*x^5 - 
     (400*I)*a^7*m^2*r*w^2*x^5 + (98*I)*a^5*cM*m^2*r^2*w^2*x^5 + 
     (28*I)*a^5*r^3*w^2*x^5 - (242*I)*a^5*m^2*r^3*w^2*x^5 + 
     (292*I)*a^3*r^5*w^2*x^5 + (124*I)*a^7*r*sss*w^2*x^5 + 
     (22*I)*a^5*r^3*sss*w^2*x^5 - (102*I)*a^3*r^5*sss*w^2*x^5 + 
     (482*I)*a^8*m*r*w^3*x^5 + (402*I)*a^6*m*r^3*w^3*x^5 - 
     (128*I)*a^4*m*r^5*w^3*x^5 + 16*a^7*m*w*x^6 + 20*a^7*m^3*w*x^6 - 
     12*a^5*m*r^2*w*x^6 - 8*a^7*m*sss*w*x^6 + 16*a^5*cM*m*r*sss*w*x^6 + 
     10*a^5*m*r^2*sss*w*x^6 - 84*a^8*m^2*w^2*x^6 + 50*a^6*cM*m^2*r*w^2*x^6 + 
     84*a^6*r^2*w^2*x^6 + 38*a^6*m^2*r^2*w^2*x^6 + 100*a^4*r^4*w^2*x^6 - 
     46*a^6*r^2*sss*w^2*x^6 - 54*a^4*r^4*sss*w^2*x^6 - 46*a^7*m*r^2*w^3*x^6 - 
     2*a^5*m*r^4*w^3*x^6 + (4*I)*a^6*m*r*w*x^7 - (6*I)*a^6*m*r*sss*w*x^7 - 
     (2*I)*a^7*cM*m^2*w^2*x^7 + (148*I)*a^7*r*w^2*x^7 + 
     (54*I)*a^7*m^2*r*w^2*x^7 + (148*I)*a^5*r^3*w^2*x^7 - 
     (70*I)*a^7*r*sss*w^2*x^7 - (70*I)*a^5*r^3*sss*w^2*x^7 - 
     (202*I)*a^8*m*r*w^3*x^7 - (210*I)*a^6*m*r^3*w^3*x^7 + 
     6*a^8*m^2*w^2*x^8 + 12*a^7*m*r^2*w^3*x^8 + (4*I)*a^8*m*r*w^3*x^9)*
    rn[r, x] + 2*cM*m^2*((2*I)*a^3*m^3*r^2 + (2*I)*a*cM*m*r^3*sss - 
     I*a*m*r^4*sss - (10*I)*a^4*m^2*r^2*w - (20*I)*a^2*m^2*r^4*w + 
     (6*I)*a^4*r^2*sss*w - (6*I)*a^2*cM*r^3*sss*w + (42*I)*a^2*r^4*sss*w - 
     (10*I)*cM*r^5*sss*w + (9*I)*r^6*sss*w + (20*I)*a^5*m*r^2*w^2 + 
     (80*I)*a^3*m*r^4*w^2 + (22*I)*a*m*r^6*w^2 - (20*I)*a^6*r^2*w^3 - 
     (120*I)*a^4*r^4*w^3 - (66*I)*a^2*r^6*w^3 - (4*I)*r^8*w^3 + 
     20*a^3*m^2*r^3*w*x - 46*a^3*r^3*sss*w*x + 24*a*cM*r^4*sss*w*x - 
     12*a*r^5*sss*w*x - 80*a^4*m*r^3*w^2*x - 36*a^2*m*r^5*w^2*x + 
     120*a^5*r^3*w^3*x + 108*a^3*r^5*w^3*x + 16*a*r^7*w^3*x - 
     (2*I)*a^5*m^3*x^2 + (2*I)*a^5*m*sss*x^2 - (2*I)*a^3*cM*m*r*sss*x^2 + 
     (10*I)*a^6*m^2*w*x^2 - (6*I)*a^4*m^2*r^2*w*x^2 - (6*I)*a^6*sss*w*x^2 + 
     (6*I)*a^4*cM*r*sss*w*x^2 + (24*I)*a^4*r^2*sss*w*x^2 - 
     (2*I)*a^2*cM*r^3*sss*w*x^2 - (25*I)*a^2*r^4*sss*w*x^2 - 
     (20*I)*a^7*m*w^2*x^2 + (24*I)*a^5*m*r^2*w^2*x^2 - 
     (38*I)*a^3*m*r^4*w^2*x^2 - (36*I)*a^6*r^2*w^3*x^2 + 
     (114*I)*a^4*r^4*w^3*x^2 + (54*I)*a^2*r^6*w^3*x^2 + 20*a^5*m^2*r*w*x^3 - 
     46*a^5*r*sss*w*x^3 + 24*a^3*cM*r^2*sss*w*x^3 + 22*a^3*r^3*sss*w*x^3 - 
     80*a^6*m*r*w^2*x^3 + 8*a^4*m*r^3*w^2*x^3 + 120*a^7*r*w^3*x^3 - 
     24*a^5*r^3*w^3*x^3 - 60*a^3*r^5*w^3*x^3 - I*a^5*m*sss*x^4 - 
     (6*I)*a^6*m^2*w*x^4 + (6*I)*a^6*sss*w*x^4 - (4*I)*a^4*cM*r*sss*w*x^4 - 
     (23*I)*a^4*r^2*sss*w*x^4 + (24*I)*a^7*m*w^2*x^4 - 
     (26*I)*a^5*m*r^2*w^2*x^4 + (78*I)*a^6*r^2*w^3*x^4 - 
     (6*I)*a^4*r^4*w^3*x^4 + 34*a^5*r*sss*w*x^5 + 44*a^6*m*r*w^2*x^5 - 
     132*a^7*r*w^3*x^5 - 48*a^5*r^3*w^3*x^5 - I*a^6*sss*w*x^6 - 
     (6*I)*a^7*m*w^2*x^6 - (26*I)*a^6*r^2*w^3*x^6 + 28*a^7*r*w^3*x^7)*
    rn[r, x]^2 + 2*(a + I*r)*(I*a + r)*w*((-10*I)*a*m*r^3 + 
     (12*I)*a^3*m*r*sss + (3*I)*a*m*r^3*sss + (24*I)*a^4*r*w - 
     44*a^3*m*r^2*w + (20*I)*a^2*r^3*w - 38*a*m*r^4*w - (4*I)*r^5*w - 
     (12*I)*a^4*r*sss*w - (8*I)*a^2*r^3*sss*w + (4*I)*r^5*sss*w + 
     30*a^4*r^2*w^2 + 32*a^2*r^4*w^2 + 2*r^6*w^2 + 30*a^2*m*r^2*x - 
     12*m*r^4*x - 12*a^4*m*sss*x - 9*a^2*m*r^2*sss*x + 6*m*r^4*sss*x - 
     24*a^5*w*x - (32*I)*a^4*m*r*w*x - 4*a^3*r^2*w*x - (36*I)*a^2*m*r^3*w*x + 
     20*a*r^4*w*x + (12*I)*m*r^5*w*x + 12*a^5*sss*w*x + 4*a^3*r^2*sss*w*x - 
     8*a*r^4*sss*w*x + (28*I)*a^5*r*w^2*x + (38*I)*a^3*r^3*w^2*x + 
     (10*I)*a*r^5*w^2*x - (2*I)*a^3*m*r*x^2 - (6*I)*a*m*r^3*x^2 - 
     (13*I)*a^3*m*r*sss*x^2 + (5*I)*a*m*r^3*sss*x^2 - 28*a^5*m*w*x^2 - 
     (68*I)*a^4*r*w*x^2 + 36*a^3*m*r^2*w*x^2 - (72*I)*a^2*r^3*w*x^2 + 
     30*a*m*r^4*w*x^2 - (4*I)*r^5*w*x^2 + (36*I)*a^4*r*sss*w*x^2 + 
     (36*I)*a^2*r^3*sss*w*x^2 + 10*a^6*w^2*x^2 - 56*a^4*r^2*w^2*x^2 - 
     64*a^2*r^4*w^2*x^2 + 2*r^6*w^2*x^2 - 10*a^4*m*x^3 - 54*a^2*m*r^2*x^3 + 
     23*a^4*m*sss*x^3 + 29*a^2*m*r^2*sss*x^3 + 52*a^5*w*x^3 + 
     (4*I)*a^4*m*r*w*x^3 + 24*a^3*r^2*w*x^3 + (44*I)*a^2*m*r^3*w*x^3 - 
     28*a*r^4*w*x^3 - 24*a^5*sss*w*x^3 - 12*a^3*r^2*sss*w*x^3 + 
     12*a*r^4*sss*w*x^3 - (22*I)*a^5*r*w^2*x^3 - (20*I)*a^3*r^3*w^2*x^3 + 
     (2*I)*a*r^5*w^2*x^3 - (14*I)*a^3*m*r*x^4 + (9*I)*a^3*m*r*sss*x^4 + 
     18*a^5*m*w*x^4 + (36*I)*a^4*r*w*x^4 - 24*a^3*m*r^2*w*x^4 + 
     (36*I)*a^2*r^3*w*x^4 - (20*I)*a^4*r*sss*w*x^4 - 
     (20*I)*a^2*r^3*sss*w*x^4 - 4*a^6*w^2*x^4 + 52*a^4*r^2*w^2*x^4 + 
     56*a^2*r^4*w^2*x^4 - 2*a^4*m*x^5 + 3*a^4*m*sss*x^5 - 36*a^5*w*x^5 + 
     (24*I)*a^4*m*r*w*x^5 - 36*a^3*r^2*w*x^5 + 16*a^5*sss*w*x^5 + 
     16*a^3*r^2*sss*w*x^5 + (6*I)*a^5*r*w^2*x^5 + (6*I)*a^3*r^3*w^2*x^5 - 
     14*a^5*m*w*x^6 + 10*a^6*w^2*x^6 + 10*a^4*r^2*w^2*x^6)*rn[r, x]^2*
    rp[r, x] + 2*m*w*((14*I)*a^4*m*r + (4*I)*m*r^5 - (15*I)*a^4*m*r*sss - 
     (18*I)*a^2*m*r^3*sss - (2*I)*m*r^5*sss - 18*a^5*m*x - 30*a^3*m*r^2*x - 
     34*a^6*sss*w*x + 92*a^4*cM*r*sss*w*x - 55*a^4*r^2*sss*w*x + 
     66*a^2*cM*r^3*sss*w*x - 15*a^2*r^4*sss*w*x - 12*cM*r^5*sss*w*x + 
     6*r^6*sss*w*x - (16*I)*a^4*m*r*x^2 + (12*I)*a^4*m*r*sss*x^2 + 
     (14*I)*a^2*m*r^3*sss*x^2 + 22*a^5*m*x^3 + 34*a^3*m*r^2*x^3 + 
     47*a^6*sss*w*x^3 - 118*a^4*cM*r*sss*w*x^3 + 80*a^4*r^2*sss*w*x^3 - 
     90*a^2*cM*r^3*sss*w*x^3 + 33*a^2*r^4*sss*w*x^3 - (2*I)*a^4*m*r*x^4 + 
     I*a^4*m*r*sss*x^4 - 7*a^6*sss*w*x^5 + 14*a^4*cM*r*sss*w*x^5 - 
     7*a^4*r^2*sss*w*x^5)*rn[r, x]^3*rp[r, x] + 
   4*w*(12*a^5*m^3 + 10*a^3*m^3*r^2 - 2*a*m^3*r^4 - 36*a^6*m^2*w - 
     46*a^4*m^2*r^2*w - 3*a^2*m^2*r^4*w + 2*m^2*r^6*w + 36*a^7*m*w^2 + 
     62*a^5*m*r^2*w^2 + 20*a^3*m*r^4*w^2 - 12*a^8*w^3 - 26*a^6*r^2*w^3 + 
     r^8*w^3 - (4*I)*a^4*m^3*r*x - (4*I)*a^2*m^3*r^3*x + 
     (4*I)*a^5*m^2*r*w*x + (8*I)*a^3*m^2*r^3*w*x + (11*I)*a*m^2*r^5*w*x + 
     (4*I)*a^6*m*r*w^2*x - (7*I)*a^2*m*r^5*w^2*x - (3*I)*m*r^7*w^2*x - 
     (4*I)*a^7*r*w^3*x - (4*I)*a^5*r^3*w^3*x + (4*I)*a^3*r^5*w^3*x + 
     (4*I)*a*r^7*w^3*x - 18*a^5*m^3*x^2 - 17*a^3*m^3*r^2*x^2 + 
     66*a^6*m^2*w*x^2 + 86*a^4*m^2*r^2*w*x^2 + 14*a^2*m^2*r^4*w*x^2 - 
     78*a^7*m*w^2*x^2 - 145*a^5*m*r^2*w^2*x^2 - 61*a^3*m*r^4*w^2*x^2 + 
     30*a^8*w^3*x^2 + 76*a^6*r^2*w^3*x^2 + 18*a^2*r^6*w^3*x^2 + r^8*w^3*x^2 - 
     (2*I)*a^4*m^3*r*x^3 + (16*I)*a^5*m^2*r*w*x^3 + 
     (26*I)*a^3*m^2*r^3*w*x^3 - (14*I)*a^6*m*r*w^2*x^3 - 
     (22*I)*a^4*m*r^3*w^2*x^3 - (8*I)*a^2*m*r^5*w^2*x^3 - 
     (8*I)*a^5*r^3*w^3*x^3 - (16*I)*a^3*r^5*w^3*x^3 - (8*I)*a*r^7*w^3*x^3 - 
     a^5*m^3*x^4 - 11*a^6*m^2*w*x^4 - 12*a^4*m^2*r^2*w*x^4 + 
     37*a^7*m*w^2*x^4 + 72*a^5*m*r^2*w^2*x^4 + 35*a^3*m*r^4*w^2*x^4 - 
     25*a^8*w^3*x^4 - 64*a^6*r^2*w^3*x^4 - 14*a^2*r^6*w^3*x^4 + 
     (3*I)*a^5*m^2*r*w*x^5 + I*a^6*m*r*w^2*x^5 + I*a^4*m*r^3*w^2*x^5 - 
     a^7*m*w^2*x^6 - a^5*m*r^2*w^2*x^6 + 5*a^8*w^3*x^6 + 10*a^6*r^2*w^3*x^6)*
    rn[r, x]^2*rp[r, x]^2 + 4*m*w*((8*I)*a^4*m^3 + (4*I)*a^2*m^3*r^2 - 
     (34*I)*a^3*m^2*r^2*w - (5*I)*a*m^2*r^4*w + (48*I)*a^6*m*w^2 + 
     (78*I)*a^4*m*r^2*w^2 + (30*I)*a^2*m*r^4*w^2 + I*m*r^6*w^2 - 
     (32*I)*a^7*w^3 - (70*I)*a^5*r^2*w^3 - (45*I)*a^3*r^4*w^3 - 
     (7*I)*a*r^6*w^3 + 2*a^3*m^3*r*x - 5*a^4*m^2*r*w*x - 5*a^2*m^2*r^3*w*x + 
     3*a^5*m*r*w^2*x + 8*a^3*m*r^3*w^2*x + 6*a*m*r^5*w^2*x + a^6*r*w^3*x - 
     a^4*r^3*w^3*x - 5*a^2*r^5*w^3*x - 3*r^7*w^3*x - (6*I)*a^4*m^3*x^2 + 
     (29*I)*a^3*m^2*r^2*w*x^2 - (69*I)*a^6*m*w^2*x^2 - 
     (104*I)*a^4*m*r^2*w^2*x^2 - (33*I)*a^2*m*r^4*w^2*x^2 + 
     (57*I)*a^7*w^3*x^2 + (121*I)*a^5*r^2*w^3*x^2 + (74*I)*a^3*r^4*w^3*x^2 + 
     (10*I)*a*r^6*w^3*x^2 + 2*a^5*m*r*w^2*x^3 + 4*a^3*m*r^3*w^2*x^3 - 
     4*a^6*r*w^3*x^3 - 8*a^4*r^3*w^3*x^3 - 4*a^2*r^5*w^3*x^3 + 
     (16*I)*a^6*m*w^2*x^4 + (17*I)*a^4*m*r^2*w^2*x^4 - (23*I)*a^7*w^3*x^4 - 
     (43*I)*a^5*r^2*w^3*x^4 - (20*I)*a^3*r^4*w^3*x^4 + a^5*m*r*w^2*x^5 + 
     I*a^7*w^3*x^6 + I*a^5*r^2*w^3*x^6)*rn[r, x]^3*rp[r, x]^2 + 
   2*m^2*w*(-2*a^3*m^3 + 3*a^3*m*sss - 4*a*cM*m*r*sss + 2*a*m*r^2*sss + 
     10*a^4*m^2*w + 6*a^2*m^2*r^2*w - 9*a^4*sss*w + 12*a^2*cM*r*sss*w - 
     11*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 2*r^4*sss*w - 20*a^5*m*w^2 - 
     24*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + 20*a^6*w^3 + 36*a^4*r^2*w^3 + 
     18*a^2*r^4*w^3 + 2*r^6*w^3 - a^3*m*sss*x^2 - 4*a^4*m^2*w*x^2 + 
     7*a^4*sss*w*x^2 - 8*a^2*cM*r*sss*w*x^2 + 7*a^2*r^2*sss*w*x^2 + 
     16*a^5*m*w^2*x^2 + 12*a^3*m*r^2*w^2*x^2 - 24*a^6*w^3*x^2 - 
     36*a^4*r^2*w^3*x^2 - 12*a^2*r^4*w^3*x^2 - 2*a^5*m*w^2*x^4 + 
     6*a^6*w^3*x^4 + 6*a^4*r^2*w^3*x^4)*rn[r, x]^4*rp[r, x]^2 + 
   4*cM*((4*I)*a*cM*m*r^3 - (3*I)*a*m*r^4 - (4*I)*a^2*cM*r^3*w + 
     (19*I)*a^2*r^4*w + (12*I)*cM*r^5*w - (9*I)*r^6*w - 8*a^2*cM*m*r^2*x + 
     6*a^2*m*r^3*x + 24*a^5*r*w*x - 40*a^3*cM*r^2*w*x + 58*a^3*r^3*w*x - 
     24*a*cM*r^4*w*x + 34*a*r^5*w*x - (4*I)*a^3*cM*m*r*x^2 + 
     (6*I)*a^3*m*r^2*x^2 + (4*I)*a*cM*m*r^3*x^2 - (3*I)*a*m*r^4*x^2 + 
     (4*I)*a^4*cM*r*w*x^2 - (6*I)*a^4*r^2*w*x^2 + (48*I)*a^2*cM*r^3*w*x^2 - 
     (91*I)*a^2*r^4*w*x^2 + (12*I)*cM*r^5*w*x^2 - (9*I)*r^6*w*x^2 + 
     8*a^4*cM*m*x^3 - 6*a^4*m*r*x^3 + 16*a^2*cM*m*r^2*x^3 - 
     10*a^2*m*r^3*x^3 - 8*a^5*cM*w*x^3 - 18*a^5*r*w*x^3 + 
     72*a^3*cM*r^2*w*x^3 - 48*a^3*r^3*w*x^3 + 48*a*cM*r^4*w*x^3 - 
     38*a*r^5*w*x^3 - (3*I)*a^5*m*x^4 - (4*I)*a^3*cM*m*r*x^4 - 
     (2*I)*a^3*m*r^2*x^4 + (3*I)*a^6*w*x^4 + (4*I)*a^4*cM*r*w*x^4 - 
     (71*I)*a^4*r^2*w*x^4 - (12*I)*a^2*cM*r^3*w*x^4 - (6*I)*a^2*r^4*w*x^4 - 
     16*a^4*cM*m*x^5 + 10*a^4*m*r*x^5 + 16*a^5*cM*w*x^5 - 42*a^5*r*w*x^5 - 
     58*a^3*r^3*w*x^5 + (5*I)*a^5*m*x^6 - (5*I)*a^6*w*x^6 + 
     (15*I)*a^4*r^2*w*x^6 - 8*a^5*r*w*x^7)*X[r] + 
   4*(I*a*cM*m*r^2*sss - (12*I)*a^4*r*w - (10*I)*a^2*r^3*w + (2*I)*r^5*w + 
     (6*I)*a^4*r*sss*w - (9*I)*a^2*cM*r^2*sss*w + (4*I)*a^2*r^3*sss*w + 
     (7*I)*cM*r^4*sss*w - (2*I)*r^5*sss*w + 12*a^5*w*x - 4*a^3*r^2*w*x - 
     16*a*r^4*w*x - 6*a^5*sss*w*x + 8*a^3*cM*r*sss*w*x + 5*a^3*r^2*sss*w*x - 
     26*a*cM*r^3*sss*w*x + 11*a*r^4*sss*w*x - I*a^3*cM*m*sss*x^2 - 
     (2*I)*a*cM*m*r^2*sss*x^2 - (2*I)*a^4*r*w*x^2 + (2*I)*r^5*w*x^2 + 
     I*a^4*cM*sss*w*x^2 - I*a^2*cM*r^2*sss*w*x^2 - (2*I)*cM*r^4*sss*w*x^2 - 
     20*a^5*w*x^3 - 16*a^3*r^2*w*x^3 + 4*a*r^4*w*x^3 + 13*a^5*sss*w*x^3 - 
     22*a^3*cM*r*sss*w*x^3 + 8*a^3*r^2*sss*w*x^3 + 14*a*cM*r^3*sss*w*x^3 - 
     5*a*r^4*sss*w*x^3 + (2*I)*a^3*cM*m*sss*x^4 + (18*I)*a^4*r*w*x^4 + 
     (18*I)*a^2*r^3*w*x^4 - (2*I)*a^4*cM*sss*w*x^4 - (8*I)*a^4*r*sss*w*x^4 + 
     (14*I)*a^2*cM*r^2*sss*w*x^4 - (8*I)*a^2*r^3*sss*w*x^4 - 4*a^5*w*x^5 - 
     4*a^3*r^2*w*x^5)*rn[r, x]^2*X[r] - 4*a^3*sss*w*x^5*rn[r, x]^2*X[r]^2 + 
   2*cM*w^2*((-48*I)*a^3*cM^2*m*r^3 + (96*I)*a*cM^2*m*r^5 + 
     17*a^4*cM*r^3*sss + 36*a^2*cM*r^5*sss - 9*cM*r^7*sss + 
     72*a^5*cM*m*r^3*w - 36*a*cM*m*r^7*w - I*a^5*cM*r^2*sss*x + 
     (100*I)*a^3*cM*r^4*sss*x + (9*I)*a*cM*r^6*sss*x - 
     (8*I)*a^6*cM*m*r^2*w*x + (144*I)*a^4*cM*m*r^4*w*x + 
     (36*I)*a^2*cM*m*r^6*w*x + (48*I)*a^5*cM^2*m*r*x^2 + 
     (176*I)*a^3*cM^2*m*r^3*x^2 - 17*a^6*cM*r*sss*x^2 + 
     12*a^4*cM*r^3*sss*x^2 - 43*a^2*cM*r^5*sss*x^2 + 64*a^9*m*w*x^2 - 
     72*a^7*cM*m*r*w*x^2 - 132*a^5*cM*m*r^3*w*x^2 - 28*a^3*cM*m*r^5*w*x^2 + 
     I*a^7*cM*sss*x^3 + (76*I)*a^5*cM*r^2*sss*x^3 - 
     (93*I)*a^3*cM*r^4*sss*x^3 + (8*I)*a^8*cM*m*w*x^3 + 
     (100*I)*a^6*cM*m*r^2*w*x^3 - (116*I)*a^4*cM*m*r^4*w*x^3 - 
     (16*I)*a^5*cM^2*m*r*x^4 + 16*a^6*cM*r*sss*x^4 - 28*a^4*cM*r^3*sss*x^4 - 
     88*a^9*m*w*x^4 + 84*a^7*cM*m*r*w*x^4 + 64*a^5*cM*m*r^3*w*x^4 - 
     (76*I)*a^5*cM*r^2*sss*x^5 - (4*I)*a^8*cM*m*w*x^5 - 
     (96*I)*a^6*cM*m*r^2*w*x^5 + 20*a^9*m*w*x^6 - 16*a^7*cM*m*r*w*x^6)*
    rn[r, x]*Y[x] + 2*cM*((-2*I)*a^3*m^3*r^2*sss - (6*I)*a^5*m*r^2*sss*w^2 + 
     (6*I)*a^3*cM*m*r^3*sss*w^2 - (81*I)*a^3*m*r^4*sss*w^2 + 
     (20*I)*a*cM*m*r^5*sss*w^2 - (49*I)*a*m*r^6*sss*w^2 + 
     (2*I)*a^6*r^2*sss*w^3 + (40*I)*a^4*r^4*sss*w^3 + 
     (40*I)*a^2*r^6*sss*w^3 + (2*I)*r^8*sss*w^3 + (10*I)*a^7*m*r^2*w^4 + 
     (80*I)*a^5*m*r^4*w^4 + (66*I)*a^3*m*r^6*w^4 + (8*I)*a*m*r^8*w^4 - 
     48*a^2*cM*m*r^4*sss*w^2*x - 46*a^5*r^3*sss*w^3*x - 
     54*a^3*r^5*sss*w^3*x - 8*a*r^7*sss*w^3*x - 80*a^6*m*r^3*w^4*x - 
     108*a^4*m*r^5*w^4*x - 32*a^2*m*r^7*w^4*x + (6*I)*a^7*m*sss*w^2*x^2 - 
     (6*I)*a^5*cM*m*r*sss*w^2*x^2 - (60*I)*a^5*m*r^2*sss*w^2*x^2 + 
     (10*I)*a^3*cM*m*r^3*sss*w^2*x^2 - (14*I)*a^3*m*r^4*sss*w^2*x^2 + 
     (20*I)*a^8*m^2*w^3*x^2 + (30*I)*a^6*r^2*sss*w^3*x^2 - 
     (2*I)*a^4*r^4*sss*w^3*x^2 - (34*I)*a^2*r^6*sss*w^3*x^2 + 
     (34*I)*a^7*m*r^2*w^4*x^2 - (34*I)*a^5*m*r^4*w^4*x^2 - 
     (42*I)*a^3*m*r^6*w^4*x^2 - 48*a^4*cM*m*r^2*sss*w^2*x^3 - 
     46*a^7*r*sss*w^3*x^3 - 16*a^5*r^3*sss*w^3*x^3 + 30*a^3*r^5*sss*w^3*x^3 - 
     80*a^8*m*r*w^4*x^3 - 56*a^6*m*r^3*w^4*x^3 + 12*a^4*m*r^5*w^4*x^3 - 
     (3*I)*a^7*m*sss*w^2*x^4 + (2*I)*a^5*cM*m*r*sss*w^2*x^4 + 
     (23*I)*a^5*m*r^2*sss*w^2*x^4 - (16*I)*a^8*m^2*w^3*x^4 - 
     (30*I)*a^6*r^2*sss*w^3*x^4 - (32*I)*a^4*r^4*sss*w^3*x^4 - 
     (44*I)*a^7*m*r^2*w^4*x^4 - (22*I)*a^5*m*r^4*w^4*x^4 + 
     38*a^7*r*sss*w^3*x^5 + 38*a^5*r^3*sss*w^3*x^5 + 52*a^8*m*r*w^4*x^5 + 
     40*a^6*m*r^3*w^4*x^5 + (2*I)*a^8*m^2*w^3*x^6 + (8*I)*a^7*m*r^2*w^4*x^6 - 
     4*a^8*m*r*w^4*x^7)*rn[r, x]^2*Y[x] - 
   2*w*((-28*I)*a^2*m^2*r^3 - (30*I)*a^5*m*r*sss*w - (49*I)*a^3*m*r^3*sss*w - 
     (19*I)*a*m*r^5*sss*w + (15*I)*a^6*r*sss*w^2 + (31*I)*a^4*r^3*sss*w^2 + 
     (17*I)*a^2*r^5*sss*w^2 + I*r^7*sss*w^2 - 17*a^5*m^2*sss*x - 
     17*a^3*m^2*r^2*sss*x - 17*a^7*sss*w^2*x - 38*a^5*r^2*sss*w^2*x - 
     25*a^3*r^4*sss*w^2*x - 4*a*r^6*sss*w^2*x + (11*I)*a^5*m*r*sss*w*x^2 + 
     (11*I)*a^3*m*r^3*sss*w*x^2 - (14*I)*a^6*r*sss*w^2*x^2 - 
     (28*I)*a^4*r^3*sss*w^2*x^2 - (14*I)*a^2*r^5*sss*w^2*x^2 + 
     13*a^7*sss*w^2*x^3 + 26*a^5*r^2*sss*w^2*x^3 + 13*a^3*r^4*sss*w^2*x^3)*
    rn[r, x]^3*rp[r, x]*Y[x] - 4*a*r^4*w^3*(6*m*r^2 + 15*a^3*w - 
     48*a^3*w*x^2 + 5*a^3*w*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   (4*I)*a^5*m^3*w^2*(-32 + 3*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   2*w^3*(9*a^5*m*sss - 12*a^3*cM*m*r*sss + 16*a^3*m*r^2*sss - 
     8*a*cM*m*r^3*sss + 7*a*m*r^4*sss - 3*a^6*sss*w - 7*a^4*r^2*sss*w - 
     5*a^2*r^4*sss*w - r^6*sss*w - 10*a^7*m*w^2 - 24*a^5*m*r^2*w^2 - 
     18*a^3*m*r^4*w^2 - 4*a*m*r^6*w^2 + 2*a^6*sss*w*x^2 + 
     4*a^4*r^2*sss*w*x^2 + 2*a^2*r^4*sss*w*x^2 + 6*a^7*m*w^2*x^2 + 
     12*a^5*m*r^2*w^2*x^2 + 6*a^3*m*r^4*w^2*x^2)*rn[r, x]^4*rp[r, x]^2*Y[x] - 
   (8*I)*cM^2*sss*(a*m*r^2 - a^2*r^2*w + 3*r^4*w - a^3*m*x^2 + a^4*w*x^2 + 
     5*a^2*r^2*w*x^2)*rn[r, x]*X[r]*Y[x] + 
   cM*sss^2*(I*a*m*r^2 - I*a^2*r^2*w - (5*I)*r^4*w + 12*a*r^3*w*x - 
     I*a^3*m*x^2 + I*a^4*w*x^2 - (3*I)*a^2*r^2*w*x^2 + 12*a^3*r*w*x^3)*
    rn[r, x]^2*X[r]*Y[x] - 2*(a - I*r)*(a + I*r)*sss^2*w*((-I)*r + 3*a*x)*
    rn[r, x]^3*rp[r, x]*X[r]*Y[x] - 2*sss*w*(a*m*sss - a^2*sss*w - 
     r^2*sss*w + 2*a^3*m*w^2*x^2)*rn[r, x]^4*rp[r, x]^2*X[r]*Y[x] + 
   8*a^2*cM*w^2*(-12*a^2*cM^2*r^3 + 36*cM^2*r^5 - (16*I)*a^4*cM*r^3*w + 
     (9*I)*a^2*cM*r^5*w + (37*I)*cM*r^7*w - (16*I)*a*cM^2*r^4*x - 
     4*a^5*cM*r^2*w*x + 44*a^3*cM*r^4*w*x + 28*a*cM*r^6*w*x + 
     12*a^4*cM^2*r*x^2 + 44*a^2*cM^2*r^3*x^2 - (6*I)*a^8*w*x^2 + 
     (16*I)*a^6*cM*r*w*x^2 + (42*I)*a^4*cM*r^3*w*x^2 + 
     (66*I)*a^2*cM*r^5*w*x^2 + 4*a^7*cM*w*x^3 + 36*a^5*cM*r^2*w*x^3 + 
     8*a^3*cM*r^4*w*x^3 + (3*I)*a^8*w*x^4 - (7*I)*a^6*cM*r*w*x^4 + 
     (21*I)*a^4*cM*r^3*w*x^4 - 4*a^5*cM*r^2*w*x^5)*Y[x]^2 + 
   4*a^2*cM*w^2*((8*I)*a^2*cM^2*r^3*w - (24*I)*cM^2*r^5*w + 8*a^6*r^2*w^2 - 
     9*a^4*cM*r^3*w^2 + 37*a^4*r^4*w^2 + 22*a^2*r^6*w^2 + 9*cM*r^7*w^2 - 
     7*r^8*w^2 + I*a^5*cM*r^2*w^2*x + (42*I)*a^5*r^3*w^2*x - 
     (24*I)*a^3*cM*r^4*w^2*x + (78*I)*a^3*r^5*w^2*x - (9*I)*a*cM*r^6*w^2*x + 
     (36*I)*a*r^7*w^2*x - 8*a^6*x^2 + 4*a^6*sss*x^2 - 
     (8*I)*a^4*cM^2*r*w*x^2 - (40*I)*a^2*cM^2*r^3*w*x^2 - 8*a^8*w^2*x^2 + 
     9*a^6*cM*r*w^2*x^2 + 16*a^4*cM*r^3*w^2*x^2 - 20*a^4*r^4*w^2*x^2 + 
     7*a^2*cM*r^5*w^2*x^2 - 28*a^2*r^6*w^2*x^2 - I*a^7*cM*w^2*x^3 + 
     (38*I)*a^7*r*w^2*x^3 - (16*I)*a^5*cM*r^2*w^2*x^3 + 
     (52*I)*a^5*r^3*w^2*x^3 + (17*I)*a^3*cM*r^4*w^2*x^3 + 
     (14*I)*a^3*r^5*w^2*x^3 + 7*a^8*w^2*x^4 - 8*a^6*cM*r*w^2*x^4 - 
     2*a^6*r^2*w^2*x^4 - 8*a^4*cM*r^3*w^2*x^4 - 9*a^4*r^4*w^2*x^4 - 
     (18*I)*a^7*r*w^2*x^5 + (16*I)*a^5*cM*r^2*w^2*x^5 - 
     (18*I)*a^5*r^3*w^2*x^5)*rn[r, x]*Y[x]^2 + 
   4*a^2*cM*w^3*((-I)*a^2*cM*r^3*sss - (5*I)*cM*r^5*sss - I*a^6*r^2*w^2 - 
     (10*I)*a^4*r^4*w^2 - (11*I)*a^2*r^6*w^2 - (2*I)*r^8*w^2 + 
     12*a*cM*r^4*sss*x + 10*a^5*r^3*w^2*x + 18*a^3*r^5*w^2*x + 
     8*a*r^7*w^2*x - I*a^6*sss*x^2 + I*a^4*cM*r*sss*x^2 - 
     (3*I)*a^2*cM*r^3*sss*x^2 - (5*I)*a^7*m*w*x^2 - (5*I)*a^6*r^2*w^2*x^2 - 
     I*a^4*r^4*w^2*x^2 + (5*I)*a^2*r^6*w^2*x^2 + 12*a^3*cM*r^2*sss*x^3 + 
     10*a^7*r*w^2*x^3 + 16*a^5*r^3*w^2*x^3 + 6*a^3*r^5*w^2*x^3 + 
     (2*I)*a^7*m*w*x^4 + (4*I)*a^6*r^2*w^2*x^4 + (5*I)*a^4*r^4*w^2*x^4 - 
     2*a^7*r*w^2*x^5 - 2*a^5*r^3*w^2*x^5)*rn[r, x]^2*Y[x]^2 - 
   (4*I)*a^2*(a - I*r)^2*(a + I*r)^2*w^5*(-8*a^2 - 6*r^2 - I*a*r*x + a^2*x^2)*
    rn[r, x]^3*rp[r, x]^2*Y[x]^2 + 4*a^2*(a^2 + r^2)*w^4*
    (2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^4*rp[r, x]^2*
    Y[x]^2 + (4*I)*a^10*cM*w^5*x^2*rn[r, x]^2*Y[x]^3, 
 D34[r, x] -> 4*cM*m*((-14*I)*a^3*r^2*sss - (8*I)*a*r^4*sss - 24*a^5*r*w - 
     (60*I)*a^4*m*r^2*w - 122*a^3*r^3*w + (3*I)*a^2*m*r^4*w - 62*a*r^5*w - 
     (13*I)*m*r^6*w + 16*a^4*r*sss*x - 3*r^5*sss*x - (24*I)*a^6*w*x + 
     72*a^5*m*r*w*x + (5*I)*a^4*r^2*w*x - 66*a^3*m*r^3*w*x + 
     (124*I)*a^2*r^4*w*x + 26*a*m*r^5*w*x + (27*I)*r^6*w*x + 
     (48*I)*a^3*r^2*sss*x^2 + (21*I)*a*r^4*sss*x^2 + (12*I)*a^6*m*w*x^2 - 
     44*a^5*r*w*x^2 + (205*I)*a^4*m*r^2*w*x^2 + 318*a^3*r^3*w*x^2 - 
     (135*I)*a^2*m*r^4*w*x^2 + 142*a*r^5*w*x^2 + (16*I)*m*r^6*w*x^2 - 
     53*a^4*r*sss*x^3 + 5*r^5*sss*x^3 + (95*I)*a^6*w*x^3 - 
     264*a^5*m*r*w*x^3 + (135*I)*a^4*r^2*w*x^3 + 108*a^3*m*r^3*w*x^3 - 
     (157*I)*a^2*r^4*w*x^3 - 28*a*m*r^5*w*x^3 - (33*I)*r^6*w*x^3 - 
     (60*I)*a^3*r^2*sss*x^4 - (17*I)*a*r^4*sss*x^4 - (32*I)*a^6*m*w*x^4 + 
     278*a^5*r*w*x^4 - (391*I)*a^4*m*r^2*w*x^4 - 234*a^3*r^3*w*x^4 + 
     (149*I)*a^2*m*r^4*w*x^4 - 76*a*r^5*w*x^4 + 65*a^4*r*sss*x^5 - 
     (103*I)*a^6*w*x^5 + 226*a^5*m*r*w*x^5 - (172*I)*a^4*r^2*w*x^5 - 
     34*a^3*m*r^3*w*x^5 - I*a^2*r^4*w*x^5 + (22*I)*a^3*r^2*sss*x^6 + 
     (19*I)*a^6*m*w*x^6 - 286*a^5*r*w*x^6 + (259*I)*a^4*m*r^2*w*x^6 + 
     22*a^3*r^3*w*x^6 - 30*a^4*r*sss*x^7 + (42*I)*a^6*w*x^7 - 
     24*a^5*m*r*w*x^7 + (6*I)*a^4*r^2*w*x^7 + 56*a^5*r*w*x^8 - 
     (8*I)*a^6*w*x^9) + 2*m*(-27*a^2*cM*m*r^2*sss - 12*cM*m*r^4*sss + 
     72*a^5*r*w - 184*a^3*cM*m^2*r^2*w + 124*a^3*r^3*w - 92*a*cM*m^2*r^4*w + 
     44*a*r^5*w - (23*I)*a^3*cM*m*r*sss*x + (16*I)*a*cM*m*r^3*sss*x + 
     (72*I)*a^6*w*x - (128*I)*a^4*cM*m^2*r*w*x + (28*I)*a^4*r^2*w*x + 
     (64*I)*a^2*cM*m^2*r^3*w*x - (60*I)*a^2*r^4*w*x + (12*I)*cM*m^2*r^5*w*x - 
     (8*I)*r^6*w*x + 28*a^2*cM*m*r^2*sss*x^2 + 10*cM*m*r^4*sss*x^2 - 
     56*a^5*cM*m^2*w*x^2 - 136*a^5*r*w*x^2 + 240*a^3*cM*m^2*r^2*w*x^2 - 
     260*a^3*r^3*w*x^2 + 72*a*cM*m^2*r^4*w*x^2 - 84*a*r^5*w*x^2 + 
     (68*I)*a^3*cM*m*r*sss*x^3 - (14*I)*a*cM*m*r^3*sss*x^3 - 
     (256*I)*a^6*w*x^3 + (332*I)*a^4*cM*m^2*r*w*x^3 - (236*I)*a^4*r^2*w*x^3 - 
     (16*I)*a^2*cM*m^2*r^3*w*x^3 + (60*I)*a^2*r^4*w*x^3 + (16*I)*r^6*w*x^3 - 
     3*a^2*cM*m*r^2*sss*x^4 + 88*a^5*cM*m^2*w*x^4 + 44*a^5*r*w*x^4 - 
     72*a^3*cM*m^2*r^2*w*x^4 + 148*a^3*r^3*w*x^4 + 32*a*r^5*w*x^4 - 
     (43*I)*a^3*cM*m*r*sss*x^5 + (244*I)*a^6*w*x^5 - 
     (168*I)*a^4*cM*m^2*r*w*x^5 + (300*I)*a^4*r^2*w*x^5 + 
     (32*I)*a^2*r^4*w*x^5 - 28*a^5*cM*m^2*w*x^6 + 28*a^5*r*w*x^6 - 
     28*a^3*r^3*w*x^6 - (44*I)*a^6*w*x^7 - (52*I)*a^4*r^2*w*x^7 - 
     16*a^5*r*w*x^8)*rn[r, x] - 4*cM*m^3*r*sss*x*
    (-15*a^2 + 2*r^2 + 17*a^2*x^2)*rn[r, x]^2 - 
   2*m*(-24*a^4*cM*m + (24*I)*a^5*m^2 + 48*a^2*cM^2*m*r - 
     (40*I)*a^3*cM*m^2*r - 46*a^2*cM*m*r^2 + (28*I)*a^3*m^2*r^2 + 
     16*cM^2*m*r^3 + (18*I)*a*cM*m^2*r^3 - 20*cM*m*r^4 - (12*I)*a^5*sss - 
     (17*I)*a^3*r^2*sss - (7*I)*a*r^4*sss - (116*I)*a^4*m*r^2*w - 
     (28*I)*a^2*m*r^4*w - (8*I)*m*r^6*w + (72*I)*a^7*w^2 + 
     (148*I)*a^5*r^2*w^2 + (88*I)*a^3*r^4*w^2 + (16*I)*a*r^6*w^2 + 
     8*a^4*cM*m^2*x + (60*I)*a^3*cM*m*r*x + 48*a^4*m^2*r*x - 
     (80*I)*a*cM^2*m*r^2*x - 52*a^2*cM*m^2*r^2*x + (78*I)*a*cM*m*r^3*x + 
     34*a^2*m^2*r^3*x + 40*cM*m^2*r^4*x - 12*m^2*r^5*x - 18*a^4*r*sss*x - 
     23*a^2*r^3*sss*x + r^5*sss*x - 136*a^5*m*r*w*x - 96*a^3*m*r^3*w*x + 
     16*a*m*r^5*w*x + 128*a^6*r*w^2*x + 170*a^4*r^3*w^2*x + 
     48*a^2*r^5*w^2*x - 2*r^7*w^2*x + 86*a^4*cM*m*x^2 - (92*I)*a^5*m^2*x^2 - 
     160*a^2*cM^2*m*r*x^2 + (158*I)*a^3*cM*m^2*r*x^2 + 206*a^2*cM*m*r^2*x^2 - 
     (108*I)*a^3*m^2*r^2*x^2 - 32*cM^2*m*r^3*x^2 - (72*I)*a*cM*m^2*r^3*x^2 + 
     40*cM*m*r^4*x^2 + (10*I)*a*m^2*r^4*x^2 + (49*I)*a^5*sss*x^2 + 
     (64*I)*a^3*r^2*sss*x^2 + (13*I)*a*r^4*sss*x^2 + 
     (328*I)*a^4*m*r^2*w*x^2 - (72*I)*a^2*m*r^4*w*x^2 + (12*I)*m*r^6*w*x^2 - 
     (340*I)*a^7*w^2*x^2 - (532*I)*a^5*r^2*w^2*x^2 - 
     (218*I)*a^3*r^4*w^2*x^2 - (34*I)*a*r^6*w^2*x^2 - 8*a^4*cM*m^2*x^3 - 
     (162*I)*a^3*cM*m*r*x^3 - 98*a^4*m^2*r*x^3 + (112*I)*a*cM^2*m*r^2*x^3 + 
     82*a^2*cM*m^2*r^2*x^3 - (150*I)*a*cM*m*r^3*x^3 - 68*a^2*m^2*r^3*x^3 + 
     39*a^4*r*sss*x^3 + 50*a^2*r^3*sss*x^3 + r^5*sss*x^3 + 
     192*a^5*m*r*w*x^3 + 36*a^3*m*r^3*w*x^3 - 4*a*m*r^5*w*x^3 - 
     234*a^6*r*w^2*x^3 - 364*a^4*r^3*w^2*x^3 - 156*a^2*r^5*w^2*x^3 - 
     2*r^7*w^2*x^3 - 86*a^4*cM*m*x^4 + (96*I)*a^5*m^2*x^4 + 
     128*a^2*cM^2*m*r*x^4 - (180*I)*a^3*cM*m^2*r*x^4 - 240*a^2*cM*m*r^2*x^4 + 
     (122*I)*a^3*m^2*r^2*x^4 - (63*I)*a^5*sss*x^4 - (85*I)*a^3*r^2*sss*x^4 - 
     (12*I)*a*r^4*sss*x^4 - (328*I)*a^4*m*r^2*w*x^4 + 
     (92*I)*a^2*m*r^4*w*x^4 + (504*I)*a^7*w^2*x^4 + (786*I)*a^5*r^2*w^2*x^4 + 
     (312*I)*a^3*r^4*w^2*x^4 + (30*I)*a*r^6*w^2*x^4 - 18*a^4*cM*m^2*x^5 + 
     (126*I)*a^3*cM*m*r*x^5 + 52*a^4*m^2*r*x^5 - 29*a^4*r*sss*x^5 - 
     31*a^2*r^3*sss*x^5 - 100*a^5*m*r*w*x^5 + 68*a^3*m*r^3*w*x^5 + 
     200*a^6*r*w^2*x^5 + 288*a^4*r^3*w^2*x^5 + 112*a^2*r^5*w^2*x^5 + 
     20*a^4*cM*m*x^6 - (20*I)*a^5*m^2*x^6 + (28*I)*a^5*sss*x^6 + 
     (34*I)*a^3*r^2*sss*x^6 + (104*I)*a^4*m*r^2*w*x^6 - (312*I)*a^7*w^2*x^6 - 
     (466*I)*a^5*r^2*w^2*x^6 - (162*I)*a^3*r^4*w^2*x^6 + 2*a^4*r*sss*x^7 + 
     40*a^5*m*r*w*x^7 - 82*a^6*r*w^2*x^7 - 74*a^4*r^3*w^2*x^7 + 
     (72*I)*a^7*w^2*x^8 + (68*I)*a^5*r^2*w^2*x^8)*rp[r, x] + 
   2*m^2*(-8*a^4 - 8*a^4*m^2 + (32*I)*a*cM^2*m*r + 46*a^2*cM*m^2*r - 
     12*a^2*r^2 - 26*a^2*m^2*r^2 + 20*cM*m^2*r^3 - 6*r^4 - 6*m^2*r^4 + 
     8*a^4*sss + 4*r^4*sss + 32*a^5*m*w + 94*a^3*m*r^2*w + 30*a*m*r^4*w - 
     48*a^6*w^2 - 126*a^4*r^2*w^2 - 58*a^2*r^4*w^2 + 2*r^6*w^2 - 
     (14*I)*a^3*cM*m^2*x + (20*I)*a^3*r*x + (16*I)*a^3*m^2*r*x + 
     32*cM^2*m*r^2*x - (52*I)*a*cM*m^2*r^2*x + (12*I)*a*r^3*x + 
     (24*I)*a*m^2*r^3*x - (14*I)*a^3*r*sss*x - (14*I)*a*r^3*sss*x - 
     (60*I)*a^4*m*r*w*x - (64*I)*a^2*m*r^3*w*x - (8*I)*m*r^5*w*x + 
     (84*I)*a^5*r*w^2*x + (88*I)*a^3*r^3*w^2*x + (10*I)*a*r^5*w^2*x + 
     40*a^4*x^2 + 6*a^4*m^2*x^2 - (64*I)*a*cM^2*m*r*x^2 - 
     74*a^2*cM*m^2*r*x^2 + 56*a^2*r^2*x^2 + 40*a^2*m^2*r^2*x^2 + 12*r^4*x^2 - 
     21*a^4*sss*x^2 - 3*r^4*sss*x^2 - 62*a^5*m*w*x^2 - 208*a^3*m*r^2*w*x^2 - 
     26*a*m*r^4*w*x^2 + 150*a^6*w^2*x^2 + 374*a^4*r^2*w^2*x^2 + 
     142*a^2*r^4*w^2*x^2 - 4*r^6*w^2*x^2 + (10*I)*a^3*cM*m^2*x^3 - 
     (56*I)*a^3*r*x^3 + (4*I)*a^3*m^2*r*x^3 - (36*I)*a*r^3*x^3 + 
     (18*I)*a^3*r*sss*x^3 + (12*I)*a*r^3*sss*x^3 + (88*I)*a^4*m*r*w*x^3 + 
     (24*I)*a^2*m*r^3*w*x^3 - (212*I)*a^5*r*w^2*x^3 - 
     (176*I)*a^3*r^3*w^2*x^3 - (6*I)*a*r^5*w^2*x^3 - 46*a^4*x^4 + 
     18*a^4*m^2*x^4 - 60*a^2*r^2*x^4 + 10*a^4*sss*x^4 + 10*a^5*m*w*x^4 + 
     98*a^3*m*r^2*w*x^4 - 156*a^6*w^2*x^4 - 344*a^4*r^2*w^2*x^4 - 
     86*a^2*r^4*w^2*x^4 + (20*I)*a^3*r*x^5 - (6*I)*a^3*r*sss*x^5 - 
     (60*I)*a^4*m*r*w*x^5 + (162*I)*a^5*r*w^2*x^5 + (96*I)*a^3*r^3*w^2*x^5 + 
     2*a^4*sss*x^6 + 56*a^6*w^2*x^6 + 98*a^4*r^2*w^2*x^6 - 
     (30*I)*a^5*r*w^2*x^7)*rn[r, x]*rp[r, x] - 
   2*m^3*((14*I)*a^3*m^2 + 16*cM^2*m*r - (18*I)*a*cM*m^2*r + 
     (10*I)*a*m^2*r^2 - (21*I)*a^3*sss - (17*I)*a*r^2*sss - (70*I)*a^4*m*w + 
     (90*I)*a^2*cM*m*r*w - (66*I)*a^2*m*r^2*w + (6*I)*cM*m*r^3*w - 
     (4*I)*m*r^4*w + (140*I)*a^5*w^2 + (164*I)*a^3*r^2*w^2 + 
     (26*I)*a*r^4*w^2 - 2*a^2*cM*m^2*x + 6*a^2*m^2*r*x - 8*a^2*r*sss*x - 
     2*r^3*sss*x + 10*a^3*cM*m*w*x - 24*a^3*m*r*w*x - 10*a*cM*m*r^2*w*x - 
     4*a*m*r^3*w*x + 36*a^4*r*w^2*x + 16*a^2*r^3*w^2*x + 4*r^5*w^2*x - 
     (10*I)*a^3*m^2*x^2 + (33*I)*a^3*sss*x^2 + (19*I)*a*r^2*sss*x^2 + 
     (98*I)*a^4*m*w*x^2 - (72*I)*a^2*cM*m*r*w*x^2 + (62*I)*a^2*m*r^2*w*x^2 - 
     (292*I)*a^5*w^2*x^2 - (292*I)*a^3*r^2*w^2*x^2 - (30*I)*a*r^4*w^2*x^2 + 
     6*a^2*r*sss*x^3 - 8*a^3*cM*m*w*x^3 + 20*a^3*m*r*w*x^3 - 
     56*a^4*r*w^2*x^3 - 8*a^2*r^3*w^2*x^3 - (10*I)*a^3*sss*x^4 - 
     (28*I)*a^4*m*w*x^4 + (174*I)*a^5*w^2*x^4 + (120*I)*a^3*r^2*w^2*x^4 + 
     24*a^4*r*w^2*x^5 - (26*I)*a^5*w^2*x^6)*rn[r, x]^2*rp[r, x] + 
   2*m^4*(2*a^2*m^2 - 4*a^2*sss + 2*cM*r*sss - r^2*sss - 12*a^3*m*w - 
     4*a*m*r^2*w + 30*a^4*w^2 + 20*a^2*r^2*w^2 + 2*r^4*w^2 + 3*a^2*sss*x^2 + 
     8*a^3*m*w*x^2 - 40*a^4*w^2*x^2 - 16*a^2*r^2*w^2*x^2 + 12*a^4*w^2*x^4)*
    rn[r, x]^3*rp[r, x] + 4*m*(-a + I*r*x + 2*a*x^2)*
    ((-4*I)*cM*r + (3*I)*r^2 + 8*a*cM*x - 6*a*r*x - (3*I)*a^2*x^2 - 
     (4*I)*cM*r*x^2 + (3*I)*r^2*x^2 - 16*a*cM*x^3 + 10*a*r*x^3 + 
     (5*I)*a^2*x^4)*rp[r, x]*X[r] + 4*cM*((4*I)*a*cM*m*r^3*sss + 
     48*a^3*cM*m*r^2*w + 40*a*cM*m*r^4*w + (14*I)*a^4*r^2*sss*w + 
     (28*I)*a^2*r^4*sss*w + (8*I)*r^6*sss*w + 12*a^6*r*w^2 + 
     (60*I)*a^5*m*r^2*w^2 + 99*a^4*r^3*w^2 + (21*I)*a^3*m*r^4*w^2 + 
     88*a^2*r^5*w^2 + (21*I)*a*m*r^6*w^2 + 21*r^7*w^2 - 
     4*a^2*cM*m*r^2*sss*x - 19*a^2*m*r^3*sss*x + 8*cM*m*r^4*sss*x + 
     (48*I)*a^4*cM*m*r*w*x - (40*I)*a^2*cM*m*r^3*w*x - (36*I)*cM*m*r^5*w*x - 
     16*a^5*r*sss*w*x + 22*a^3*r^3*sss*w*x + 10*a*r^5*sss*w*x + 
     (12*I)*a^7*w^2*x - 72*a^6*m*r*w^2*x + (2*I)*a^5*r^2*w^2*x + 
     27*a^4*m*r^3*w^2*x - (44*I)*a^3*r^4*w^2*x + 28*a^2*m*r^5*w^2*x - 
     (22*I)*a*r^6*w^2*x + 3*m*r^7*w^2*x + (6*I)*a^5*m*sss*x^2 - 
     (16*I)*a^3*cM*m*r*sss*x^2 - (12*I)*a*cM*m*r^3*sss*x^2 - 
     32*a^3*cM*m*r^2*w*x^2 - 72*a*cM*m*r^4*w*x^2 - (6*I)*a^6*sss*w*x^2 - 
     (24*I)*a^4*r^2*sss*w*x^2 - (29*I)*a^2*r^4*sss*w*x^2 - 
     (5*I)*r^6*sss*w*x^2 - (12*I)*a^7*m*w^2*x^2 + 69*a^6*r*w^2*x^2 - 
     (191*I)*a^5*m*r^2*w^2*x^2 - 105*a^4*r^3*w^2*x^2 + 
     (46*I)*a^3*m*r^4*w^2*x^2 - 89*a^2*r^5*w^2*x^2 - (39*I)*a*m*r^6*w^2*x^2 - 
     23*r^7*w^2*x^2 - 12*a^2*cM*m*r^2*sss*x^3 + 27*a^2*m*r^3*sss*x^3 - 
     (112*I)*a^4*cM*m*r*w*x^3 + (12*I)*a^2*cM*m*r^3*w*x^3 + 
     62*a^5*r*sss*w*x^3 - 18*a^3*r^3*sss*w*x^3 - 8*a*r^5*sss*w*x^3 - 
     (40*I)*a^7*w^2*x^3 + 207*a^6*m*r*w^2*x^3 - (78*I)*a^5*r^2*w^2*x^3 + 
     4*a^4*m*r^3*w^2*x^3 - (12*I)*a^3*r^4*w^2*x^3 - 113*a^2*m*r^5*w^2*x^3 + 
     (38*I)*a*r^6*w^2*x^3 - (12*I)*a^5*m*sss*x^4 + (32*I)*a^3*cM*m*r*sss*
      x^4 + 24*a^3*cM*m*r^2*w*x^4 + (16*I)*a^6*sss*w*x^4 + 
     (32*I)*a^4*r^2*sss*w*x^4 + (10*I)*a^2*r^4*sss*w*x^4 + 
     (40*I)*a^7*m*w^2*x^4 - 199*a^6*r*w^2*x^4 + (349*I)*a^5*m*r^2*w^2*x^4 + 
     12*a^4*r^3*w^2*x^4 + (57*I)*a^3*m*r^4*w^2*x^4 + 55*a^2*r^5*w^2*x^4 - 
     56*a^5*r*sss*w*x^5 + 4*a^3*r^3*sss*w*x^5 + (44*I)*a^7*w^2*x^5 - 
     96*a^6*m*r*w^2*x^5 - (20*I)*a^5*r^2*w^2*x^5 - 42*a^4*m*r^3*w^2*x^5 - 
     (4*I)*a^3*r^4*w^2*x^5 - I*a^5*m*sss*x^6 - (11*I)*a^6*sss*w*x^6 - 
     (17*I)*a^4*r^2*sss*w*x^6 - (36*I)*a^7*m*w^2*x^6 + 80*a^6*r*w^2*x^6 - 
     (84*I)*a^5*m*r^2*w^2*x^6 + 12*a^4*r^3*w^2*x^6 + 16*a^5*r*sss*w*x^7 - 
     (12*I)*a^7*w^2*x^7 + 38*a^6*m*r*w^2*x^7 + (24*I)*a^5*r^2*w^2*x^7)*Y[x] + 
   4*(4*cM^2*m^2*r^3*sss - (48*I)*a^2*cM^2*m^2*r^2*w + 
     (12*I)*cM^2*m^2*r^4*w + 23*a*cM*m*r^4*sss*w - 32*a^6*r*w^2 + 
     138*a^4*cM*m^2*r^2*w^2 - 64*a^4*r^3*w^2 + 78*a^2*cM*m^2*r^4*w^2 - 
     38*a^2*r^5*w^2 - cM*m^2*r^6*w^2 + 48*a^3*cM^2*m^2*r*w*x - 
     20*a*cM^2*m^2*r^3*w*x + (23*I)*a^4*cM*m*r*sss*w*x + 
     I*a^2*cM*m*r^3*sss*w*x - (6*I)*cM*m*r^5*sss*w*x - (32*I)*a^7*w^2*x + 
     (96*I)*a^5*cM*m^2*r*w^2*x - (50*I)*a^5*r^2*w^2*x - 
     (16*I)*a^3*r^4*w^2*x - (2*I)*a*cM*m^2*r^5*w^2*x + (2*I)*a*r^6*w^2*x - 
     9*a^4*cM*m^2*sss*x^2 + 12*a^2*cM^2*m^2*r*sss*x^2 + 
     (56*I)*a^2*cM^2*m^2*r^2*w*x^2 + 18*a^5*cM*m*sss*w*x^2 - 
     21*a*cM*m*r^4*sss*w*x^2 + 42*a^6*cM*m^2*w^2*x^2 + 46*a^6*r*w^2*x^2 - 
     156*a^4*cM*m^2*r^2*w^2*x^2 + 76*a^4*r^3*w^2*x^2 - 
     43*a^2*cM*m^2*r^4*w^2*x^2 + 36*a^2*r^5*w^2*x^2 - 
     88*a^3*cM^2*m^2*r*w*x^3 - (51*I)*a^4*cM*m*r*sss*w*x^3 - 
     (17*I)*a^2*cM*m*r^3*sss*w*x^3 + (72*I)*a^7*w^2*x^3 - 
     (210*I)*a^5*cM*m^2*r*w^2*x^3 + (114*I)*a^5*r^2*w^2*x^3 - 
     (46*I)*a^3*cM*m^2*r^3*w^2*x^3 + (36*I)*a^3*r^4*w^2*x^3 - 
     (6*I)*a*r^6*w^2*x^3 + 5*a^4*cM*m^2*sss*x^4 - 24*a^5*cM*m*sss*w*x^4 - 
     60*a^6*cM*m^2*w^2*x^4 - 42*a^6*r*w^2*x^4 + 49*a^4*cM*m^2*r^2*w^2*x^4 - 
     58*a^4*r^3*w^2*x^4 - 16*a^2*r^5*w^2*x^4 + (18*I)*a^4*cM*m*r*sss*w*x^5 - 
     (26*I)*a^7*w^2*x^5 + (70*I)*a^5*cM*m^2*r*w^2*x^5 - 
     (40*I)*a^5*r^2*w^2*x^5 - (14*I)*a^3*r^4*w^2*x^5 + 4*a^5*cM*m*sss*w*x^6 + 
     13*a^6*cM*m^2*w^2*x^6 + 10*a^6*r*w^2*x^6 + 10*a^4*r^3*w^2*x^6)*rn[r, x]*
    Y[x] + 2*cM*m^2*sss*((-31*I)*a*m*r^2 + (93*I)*a^2*r^2*w + (9*I)*r^4*w - 
     90*a^3*r*w*x - 14*a*r^3*w*x - (3*I)*a^3*m*x^2 + (9*I)*a^4*w*x^2 - 
     (81*I)*a^2*r^2*w*x^2 + 76*a^3*r*w*x^3 - (6*I)*a^4*w*x^4)*rn[r, x]^2*
    Y[x] + 4*w*((36*I)*a^6*m^2 - (6*I)*a^6*sss - (17*I)*a^4*r^2*sss - 
     (14*I)*a^2*r^4*sss - (3*I)*r^6*sss + (12*I)*a^8*w^2 + 
     (30*I)*a^6*r^2*w^2 + (30*I)*a^4*r^4*w^2 + (12*I)*a^2*r^6*w^2 - 
     20*a^5*r*sss*x - 26*a^3*r^3*sss*x - 6*a*r^5*sss*x + 20*a^7*r*w^2*x + 
     54*a^5*r^3*w^2*x + 46*a^3*r^5*w^2*x + 12*a*r^7*w^2*x - 
     (118*I)*a^6*m^2*x^2 + (27*I)*a^6*sss*x^2 + (43*I)*a^4*r^2*sss*x^2 + 
     (17*I)*a^2*r^4*sss*x^2 + I*r^6*sss*x^2 - (50*I)*a^8*w^2*x^2 - 
     (126*I)*a^6*r^2*w^2*x^2 - (122*I)*a^4*r^4*w^2*x^2 - 
     (44*I)*a^2*r^6*w^2*x^2 + (2*I)*r^8*w^2*x^2 + 22*a^5*r*sss*x^3 + 
     24*a^3*r^3*sss*x^3 + 2*a*r^5*sss*x^3 - 50*a^7*r*w^2*x^3 - 
     108*a^5*r^3*w^2*x^3 - 60*a^3*r^5*w^2*x^3 - 2*a*r^7*w^2*x^3 + 
     (64*I)*a^6*m^2*x^4 - (27*I)*a^6*sss*x^4 - (32*I)*a^4*r^2*sss*x^4 - 
     (5*I)*a^2*r^4*sss*x^4 + (68*I)*a^8*w^2*x^4 + (124*I)*a^6*r^2*w^2*x^4 + 
     (74*I)*a^4*r^4*w^2*x^4 + (18*I)*a^2*r^6*w^2*x^4 - 6*a^5*r*sss*x^5 - 
     6*a^3*r^3*sss*x^5 + 14*a^7*r*w^2*x^5 + 34*a^5*r^3*w^2*x^5 + 
     20*a^3*r^5*w^2*x^5 - (8*I)*a^6*m^2*x^6 + (8*I)*a^6*sss*x^6 + 
     (8*I)*a^4*r^2*sss*x^6 - (30*I)*a^8*w^2*x^6 - (42*I)*a^6*r^2*w^2*x^6 - 
     (12*I)*a^4*r^4*w^2*x^6 + 2*a^7*r*w^2*x^7 + 2*a^5*r^3*w^2*x^7 + 
     (4*I)*a^8*w^2*x^8 + (4*I)*a^6*r^2*w^2*x^8)*rp[r, x]*Y[x] - 
   2*(-17*a^2*m^2*r^2*sss + 16*a^5*m*sss*w + 40*a^3*m*r^2*sss*w + 
     20*a*m*r^4*sss*w - 8*a^6*sss*w^2 - 23*a^4*r^2*sss*w^2 - 
     19*a^2*r^4*sss*w^2 - 4*r^6*sss*w^2 - 32*a^7*m*w^3 - 74*a^5*m*r^2*w^3 - 
     50*a^3*m*r^4*w^3 - 12*a*m*r^6*w^3 - (32*I)*a^2*m*r^3*sss*w*x - 
     (8*I)*m*r^5*sss*w*x + (10*I)*a^5*r*sss*w^2*x + 
     (12*I)*a^3*r^3*sss*w^2*x + (2*I)*a*r^5*sss*w^2*x + 
     (52*I)*a^6*m*r*w^3*x + (80*I)*a^4*m*r^3*w^3*x + (34*I)*a^2*m*r^5*w^3*x + 
     (6*I)*m*r^7*w^3*x + 25*a^2*m^2*r^2*sss*x^2 - 32*a^5*m*sss*w*x^2 - 
     80*a^3*m*r^2*sss*w*x^2 - 32*a*m*r^4*sss*w*x^2 + 19*a^6*sss*w^2*x^2 + 
     37*a^4*r^2*sss*w^2*x^2 + 24*a^2*r^4*sss*w^2*x^2 + 6*r^6*sss*w^2*x^2 + 
     106*a^7*m*w^3*x^2 + 210*a^5*m*r^2*w^3*x^2 + 124*a^3*m*r^4*w^3*x^2 + 
     40*a*m*r^6*w^3*x^2 + (24*I)*a^2*m*r^3*sss*w*x^3 - 
     (6*I)*a^5*r*sss*w^2*x^3 - (12*I)*a^3*r^3*sss*w^2*x^3 - 
     (6*I)*a*r^5*sss*w^2*x^3 - (92*I)*a^6*m*r*w^3*x^3 - 
     (144*I)*a^4*m*r^3*w^3*x^3 - (60*I)*a^2*m*r^5*w^3*x^3 + 
     12*a^5*m*sss*w*x^4 + 24*a^3*m*r^2*sss*w*x^4 - 10*a^6*sss*w^2*x^4 - 
     13*a^4*r^2*sss*w^2*x^4 - 3*a^2*r^4*sss*w^2*x^4 - 104*a^7*m*w^3*x^4 - 
     166*a^5*m*r^2*w^3*x^4 - 34*a^3*m*r^4*w^3*x^4 - (8*I)*a^5*r*sss*w^2*x^5 - 
     (8*I)*a^3*r^3*sss*w^2*x^5 + (10*I)*a^6*m*r*w^3*x^5 - 
     (6*I)*a^4*m*r^3*w^3*x^5 - 3*a^6*sss*w^2*x^6 - 3*a^4*r^2*sss*w^2*x^6 + 
     14*a^7*m*w^3*x^6 + 26*a^5*m*r^2*w^3*x^6 - (8*I)*a^6*m*r*w^3*x^7)*
    rn[r, x]*rp[r, x]*Y[x] + 2*m*((-7*I)*a^3*sss^2 + (15*I)*a*cM*r*sss^2 - 
     (8*I)*a*r^2*sss^2 + 64*a*cM^2*m^2*r*w - (63*I)*a^4*m*sss*w - 
     (71*I)*a^2*m*r^2*sss*w - (6*I)*m*r^4*sss*w + (180*I)*a^3*cM*m^2*r*w^2 + 
     (24*I)*a*cM*m^2*r^3*w^2 + (63*I)*a^5*sss*w^2 + (91*I)*a^3*r^2*sss*w^2 + 
     (25*I)*a*r^4*sss*w^2 + (140*I)*a^6*m*w^3 + (196*I)*a^4*m*r^2*w^3 + 
     (54*I)*a^2*m*r^4*w^3 + (2*I)*m*r^6*w^3 + a^2*cM*sss^2*x - 
     3*a^2*r*sss^2*x + 4*cM*r^2*sss^2*x - 2*r^3*sss^2*x - 
     17*a^3*m*r*sss*w*x - 7*a*m*r^3*sss*w*x + 20*a^4*cM*m^2*w^2*x - 
     40*a^2*cM*m^2*r^2*w^2*x + 10*a^4*r*sss*w^2*x + 11*a^2*r^3*sss*w^2*x + 
     4*r^5*sss*w^2*x + 24*a^5*m*r*w^3*x + 24*a^3*m*r^3*w^3*x + 
     12*a*m*r^5*w^3*x + (9*I)*a^3*sss^2*x^2 - (19*I)*a*cM*r*sss^2*x^2 + 
     (10*I)*a*r^2*sss^2*x^2 + (72*I)*a^4*m*sss*w*x^2 + 
     (66*I)*a^2*m*r^2*sss*w*x^2 - (108*I)*a^3*cM*m^2*r*w^2*x^2 - 
     (108*I)*a^5*sss*w^2*x^2 - (143*I)*a^3*r^2*sss*w^2*x^2 - 
     (29*I)*a*r^4*sss*w^2*x^2 - (248*I)*a^6*m*w^3*x^2 - 
     (308*I)*a^4*m*r^2*w^3*x^2 - (60*I)*a^2*m*r^4*w^3*x^2 - 
     a^2*cM*sss^2*x^3 + a^2*r*sss^2*x^3 + 10*a^3*m*r*sss*w*x^3 - 
     12*a^4*cM*m^2*w^2*x^3 - 9*a^4*r*sss*w^2*x^3 - 3*a^2*r^3*sss*w^2*x^3 - 
     24*a^5*m*r*w^3*x^3 - (8*I)*a^4*m*sss*w*x^4 + (41*I)*a^5*sss*w^2*x^4 + 
     (44*I)*a^3*r^2*sss*w^2*x^4 + (106*I)*a^6*m*w^3*x^4 + 
     (94*I)*a^4*m*r^2*w^3*x^4 + 3*a^4*r*sss*w^2*x^5 + 12*a^5*m*r*w^3*x^5 - 
     (8*I)*a^6*m*w^3*x^6)*rn[r, x]^2*rp[r, x]*Y[x] - 
   m^2*(-5*a^2*sss^2 + 6*cM*r*sss^2 - 3*r^2*sss^2 - 32*a^3*m*sss*w + 
     16*a*cM*m*r*sss*w - 20*a*m*r^2*sss*w + 48*a^4*sss*w^2 + 
     48*a^2*r^2*sss*w^2 + 6*r^4*sss*w^2 + 80*a^5*m*w^3 + 80*a^3*m*r^2*w^3 + 
     16*a*m*r^4*w^3 + 2*a^2*sss^2*x^2 + 12*a^3*m*sss*w*x^2 - 
     48*a^4*sss*w^2*x^2 - 36*a^2*r^2*sss*w^2*x^2 - 80*a^5*m*w^3*x^2 - 
     48*a^3*m*r^2*w^3*x^2 + 6*a^4*sss*w^2*x^4 + 16*a^5*m*w^3*x^4)*rn[r, x]^3*
    rp[r, x]*Y[x] + 8*cM*((-2*I)*a^2*r^2*w - (3*I)*r^4*w - (3*I)*a^3*sss*x + 
     (3*I)*a*r^2*sss*x + 12*a^3*r*w*x - 2*a*r^3*w*x - 4*a^2*r*sss*x^2 + 
     2*r^3*sss*x^2 + (16*I)*a^4*w*x^2 + (3*I)*a^2*r^2*w*x^2 - 
     (3*I)*r^4*w*x^2 + (7*I)*a^3*sss*x^3 - (5*I)*a*r^2*sss*x^3 - 
     8*a^3*r*w*x^3 - 6*a*r^3*w*x^3 + 2*a^2*r*sss*x^4 - (36*I)*a^4*w*x^4 - 
     (3*I)*a^2*r^2*w*x^4 - (2*I)*a^3*sss*x^5 + (12*I)*a^4*w*x^6)*X[r]*Y[x] + 
   2*sss*(-4*a^2*r + 2*r^3 + 2*a^2*r*sss - (4*I)*a^3*x - (2*I)*a*r^2*x + 
     (2*I)*a^3*sss*x + 8*a^2*r*x^2 - 4*r^3*x^2 - 3*a^2*r*sss*x^2 + 
     r^3*sss*x^2 + (8*I)*a^3*x^3 + (4*I)*a*r^2*x^3 - (5*I)*a^3*sss*x^3 - 
     I*a*r^2*sss*x^3 - 6*a^2*r*x^4 + 2*a^2*r*sss*x^4 - (2*I)*a^3*x^5 + 
     (2*I)*a^3*sss*x^5)*rn[r, x]*X[r]*Y[x] + 
   16*w*((3*I)*a^4 + 3*a^3*r*x - (10*I)*a^4*x^2 + I*r^4*x^2 + 2*a*r^3*x^3 + 
     (8*I)*a^4*x^4 - a^3*r*x^5 - (2*I)*a^4*x^6)*rp[r, x]*X[r]*Y[x] + 
   4*cM*r*w*((-4*I)*a^2*cM*r^2*sss - (6*I)*cM*r^4*sss - (20*I)*a^6*r*w^2 - 
     (15*I)*a^4*r^3*w^2 - (8*I)*a^2*r^5*w^2 + (3*I)*r^7*w^2 + 
     4*a^3*cM*r*sss*x - 8*a*cM*r^3*sss*x + 4*a^5*r^2*w^2*x - 18*a*r^6*w^2*x + 
     (16*I)*a^4*cM*sss*x^2 + (2*I)*a^2*cM*r^2*sss*x^2 + 
     (59*I)*a^6*r*w^2*x^2 + (64*I)*a^4*r^3*w^2*x^2 + (53*I)*a^2*r^5*w^2*x^2 - 
     (24*I)*a^4*cM*sss*x^4 - (60*I)*a^6*r*w^2*x^4 - (4*I)*a^4*r^3*w^2*x^4 + 
     14*a^5*r^2*w^2*x^5 + (24*I)*a^6*r*w^2*x^6)*Y[x]^2 - 
   2*w*(-54*a^3*cM*m*r^2*sss + 16*a*cM^2*m*r^3*sss - 
     (96*I)*a^3*cM^2*m*r^2*w + (48*I)*a*cM^2*m*r^4*w + 12*r^7*w + 
     27*a^4*cM*r^2*sss*w + 34*a^2*cM*r^4*sss*w + 9*cM*r^6*sss*w + 
     184*a^5*cM*m*r^2*w^2 + 116*a^3*cM*m*r^4*w^2 - 4*a*cM*m*r^6*w^2 + 
     96*a^4*cM^2*m*r*w*x + 16*a^2*cM^2*m*r^3*w*x + (23*I)*a^5*cM*r*sss*w*x + 
     (18*I)*a^3*cM*r^3*sss*w*x + (13*I)*a*cM*r^5*sss*w*x + 
     (128*I)*a^6*cM*m*r*w^2*x + (64*I)*a^4*cM*m*r^3*w^2*x + 
     (28*I)*a^2*cM*m*r^5*w^2*x + 48*a^3*cM^2*m*r*sss*x^2 - 
     28*a^3*cM*m*r^2*sss*x^2 + (128*I)*a^3*cM^2*m*r^2*w*x^2 + 
     18*a^6*cM*sss*w*x^2 + 2*a^4*cM*r^2*sss*w*x^2 + 12*a^2*cM*r^4*sss*w*x^2 + 
     56*a^7*cM*m*w^2*x^2 - 176*a^5*cM*m*r^2*w^2*x^2 - 
     36*a^3*cM*m*r^4*w^2*x^2 - 160*a^4*cM^2*m*r*w*x^3 - 
     (34*I)*a^5*cM*r*sss*w*x^3 - (22*I)*a^3*cM*r^3*sss*w*x^3 - 
     (228*I)*a^6*cM*m*r*w^2*x^3 - (104*I)*a^4*cM*m*r^3*w^2*x^3 - 
     20*a^6*cM*sss*w*x^4 + 6*a^4*cM*r^2*sss*w*x^4 - 72*a^7*cM*m*w^2*x^4 + 
     68*a^5*cM*m*r^2*w^2*x^4 - (6*I)*a^5*cM*r*sss*w*x^5 + 
     (32*I)*a^6*cM*m*r*w^2*x^5 + 8*a^7*cM*m*w^2*x^6)*rn[r, x]*Y[x]^2 + 
   2*a*cM*m*sss*w^2*((-93*I)*a^2*r^2 - (18*I)*r^4 + 90*a^3*r*x + 40*a*r^3*x - 
     (9*I)*a^4*x^2 + (69*I)*a^2*r^2*x^2 - 50*a^3*r*x^3 + (3*I)*a^4*x^4)*
    rn[r, x]^2*Y[x]^2 - 32*cM^2*r^3*w^2*(4*a^2 + 3*r^2 - (6*I)*a*r*x - 
     7*a^2*x^2)*rp[r, x]*Y[x]^2 - 4*r*w*(8*a^6*r*w^3 + 8*a^4*r^3*w^3 + 
     7*a^2*r^5*w^3 + 3*r^7*w^3 - (12*I)*a^4*m*sss*x - (16*I)*a^5*r^2*w^3*x - 
     (16*I)*a^3*r^4*w^3*x - (6*I)*a*r^6*w^3*x - 23*a^6*r*w^3*x^2 - 
     13*a^4*r^3*w^3*x^2 - 4*a^2*r^5*w^3*x^2 + (4*I)*a^4*m*sss*x^3 + 
     (4*I)*a^5*r^2*w^3*x^3 + (4*I)*a^3*r^4*w^3*x^3 + 11*a^6*r*w^3*x^4 + 
     2*a^4*r^3*w^3*x^4 + (6*I)*a^5*r^2*w^3*x^5 + a^6*r*w^3*x^6)*rn[r, x]*
    rp[r, x]*Y[x]^2 + 2*w*((7*I)*a^4*sss^2 - (15*I)*a^2*cM*r*sss^2 + 
     (10*I)*a^2*r^2*sss^2 - (5*I)*cM*r^3*sss^2 + (3*I)*r^4*sss^2 - 
     96*a^2*cM^2*m^2*r*w - (180*I)*a^4*cM*m^2*r*w^2 - 
     (36*I)*a^2*cM*m^2*r^3*w^2 - (21*I)*a^6*sss*w^2 - 
     (37*I)*a^4*r^2*sss*w^2 - (19*I)*a^2*r^4*sss*w^2 - (3*I)*r^6*sss*w^2 - 
     (70*I)*a^7*m*w^3 - (114*I)*a^5*m*r^2*w^3 - (4*I)*a*m*r^6*w^3 - 
     a^3*cM*sss^2*x + a*cM*r^2*sss^2*x - 20*a^5*cM*m^2*w^2*x + 
     60*a^3*cM*m^2*r^2*w^2*x - a^5*r*sss*w^2*x - 6*a^3*r^3*sss*w^2*x - 
     5*a*r^5*sss*w^2*x - 6*a^6*m*r*w^3*x - 16*a^4*m*r^3*w^3*x - 
     12*a^2*m*r^5*w^3*x + (72*I)*a^4*cM*m^2*r*w^2*x^2 + 
     (27*I)*a^6*sss*w^2*x^2 + (42*I)*a^4*r^2*sss*w^2*x^2 + 
     (15*I)*a^2*r^4*sss*w^2*x^2 + (102*I)*a^7*m*w^3*x^2 + 
     (152*I)*a^5*m*r^2*w^3*x^2 + 8*a^5*cM*m^2*w^2*x^3 - 4*a^5*r*sss*w^2*x^3 - 
     4*a^3*r^3*sss*w^2*x^3 - 4*a^6*m*r*w^3*x^3 - 8*a^4*m*r^3*w^3*x^3 - 
     (4*I)*a^6*sss*w^2*x^4 - (4*I)*a^4*r^2*sss*w^2*x^4 - 
     (24*I)*a^7*m*w^3*x^4 - (26*I)*a^5*m*r^2*w^3*x^4 - 2*a^6*m*r*w^3*x^5)*
    rn[r, x]^2*rp[r, x]*Y[x]^2 + w*(-10*a^3*m*sss^2 + 12*a*cM*m*r*sss^2 - 
     10*a*m*r^2*sss^2 + 24*a^2*cM*m^2*r*sss*w + 5*a^4*sss^2*w + 
     7*a^2*r^2*sss^2*w + 2*r^4*sss^2*w + 32*a^5*m*sss*w^2 + 
     44*a^3*m*r^2*sss*w^2 + 12*a*m*r^4*sss*w^2 + 60*a^6*m^2*w^3 + 
     80*a^4*m^2*r^2*w^3 + 24*a^2*m^2*r^4*w^3 - 3*a^4*sss^2*w*x^2 - 
     3*a^2*r^2*sss^2*w*x^2 - 20*a^5*m*sss*w^2*x^2 - 
     20*a^3*m*r^2*sss*w^2*x^2 - 40*a^6*m^2*w^3*x^2 - 32*a^4*m^2*r^2*w^3*x^2 + 
     4*a^6*m^2*w^3*x^4)*rn[r, x]^3*rp[r, x]*Y[x]^2 + 
   8*a^2*cM*sss^2*x^2*rn[r, x]*X[r]*Y[x]^2 + (16*I)*a^2*r^2*w*(2 + x^2)*
    rp[r, x]*X[r]*Y[x]^2 - (8*I)*a^2*sss^2*w*x^2*rn[r, x]^2*rp[r, x]*X[r]*
    Y[x]^2 - sss^3*rn[r, x]^3*rp[r, x]*X[r]*Y[x]^2 + 
   8*a^3*cM*w^3*x*(12*a^4*r - 17*r^5 + (2*I)*a^5*x - 13*a^4*r*x^2 - 
     (6*I)*a^5*x^3 + 4*a^4*r*x^4)*Y[x]^3 - 
   4*a^2*cM*w^2*(-4*cM*r^3*sss + (16*I)*a^2*cM*r^2*w - (12*I)*cM*r^4*w - 
     23*a^4*r^2*w^2 - 16*a^2*r^4*w^2 + r^6*w^2 - 16*a^3*cM*r*w*x - 
     12*a*cM*r^3*w*x - (16*I)*a^5*r*w^2*x - (16*I)*a^3*r^3*w^2*x - 
     (10*I)*a*r^5*w^2*x - 12*a^2*cM*r*sss*x^2 - (24*I)*a^2*cM*r^2*w*x^2 - 
     7*a^6*w^2*x^2 + 18*a^4*r^2*w^2*x^2 + a^2*r^4*w^2*x^2 + 
     24*a^3*cM*r*w*x^3 + (22*I)*a^5*r*w^2*x^3 + (14*I)*a^3*r^3*w^2*x^3 + 
     8*a^6*w^2*x^4 - 10*a^4*r^2*w^2*x^4 + (2*I)*a^5*r*w^2*x^5)*rn[r, x]*
    Y[x]^3 + 2*a^2*cM*sss*w^3*((31*I)*a^2*r^2 + (9*I)*r^4 - 30*a^3*r*x - 
     22*a*r^3*x + (3*I)*a^4*x^2 - (19*I)*a^2*r^2*x^2 + 8*a^3*r*x^3)*
    rn[r, x]^2*Y[x]^3 + 32*a^3*cM^2*r*w^2*(-3*a + (5*I)*r*x + a*x^2)*rp[r, x]*
    Y[x]^3 + 4*a^7*w^4*(-4*a + (6*I)*r*x + 10*a*x^2 + (6*I)*r*x^3 + a*x^4)*
    rn[r, x]*rp[r, x]*Y[x]^3 + 4*a^2*w^3*(32*a*cM^2*m*r + 
     (45*I)*a^3*cM*m*r*w + (12*I)*a*cM*m*r^3*w - (23*I)*a*m*r^4*w + 
     (7*I)*a^6*w^2 + (13*I)*a^4*r^2*w^2 + (7*I)*a^2*r^4*w^2 + I*r^6*w^2 + 
     5*a^4*cM*m*w*x - 20*a^2*cM*m*r^2*w*x + 2*a^3*r^3*w^2*x + 2*a*r^5*w^2*x - 
     (9*I)*a^3*cM*m*r*w*x^2 - (8*I)*a^6*w^2*x^2 - (14*I)*a^4*r^2*w^2*x^2 - 
     (6*I)*a^2*r^4*w^2*x^2 - a^4*cM*m*w*x^3 + 2*a^5*r*w^2*x^3 + 
     2*a^3*r^3*w^2*x^3)*rn[r, x]^2*rp[r, x]*Y[x]^3 + 
   2*a^2*w^2*(-3*cM*r*sss^2 - 8*a*cM*m*r*sss*w - 4*a^4*sss*w^2 - 
     7*a^2*r^2*sss*w^2 - 3*r^4*sss*w^2 - 12*a^5*m*w^3 - 20*a^3*m*r^2*w^3 - 
     8*a*m*r^4*w^3 + a^4*sss*w^2*x^2 + a^2*r^2*sss*w^2*x^2 + 
     4*a^5*m*w^3*x^2 + 4*a^3*m*r^2*w^3*x^2)*rn[r, x]^3*rp[r, x]*Y[x]^3 - 
   4*a^4*cM*w^4*(8*cM*r + (9*I)*a^2*r*w + (3*I)*r^3*w + a^3*w*x - 
     5*a*r^2*w*x)*rn[r, x]^2*rp[r, x]*Y[x]^4 + 
   4*a^4*w^4*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^3*
    rp[r, x]*Y[x]^4, D35[r, x] -> 
  -2*cM*m*(-12*a^5*m*r + 48*a^3*cM*m*r^2 - (44*I)*a^4*m^2*r^2 - 
     43*a^3*m*r^3 - 48*a*cM^2*m*r^3 + (48*I)*a^2*cM*m^2*r^3 + 70*a*cM*m*r^4 - 
     (59*I)*a^2*m^2*r^4 - 35*a*m*r^5 + (28*I)*cM*m^2*r^5 - (16*I)*m^2*r^6 + 
     24*a^6*r*w - 96*a^4*cM*r^2*w + (132*I)*a^5*m*r^2*w + 59*a^4*r^3*w - 
     (144*I)*a^3*cM*m*r^3*w - 118*a^2*cM*r^4*w + (228*I)*a^3*m*r^4*w + 
     50*a^2*r^5*w - (124*I)*a*cM*m*r^5*w + 2*cM*r^6*w + (96*I)*a*m*r^6*w - 
     r^7*w - (132*I)*a^6*r^2*w^2 - (279*I)*a^4*r^4*w^2 - 
     (162*I)*a^2*r^6*w^2 - (9*I)*r^8*w^2 - (12*I)*a^6*m*x + 
     (24*I)*a^4*cM*m*r*x + 24*a^5*m^2*r*x + (3*I)*a^4*m*r^2*x + 
     16*a^3*cM*m^2*r^2*x - (52*I)*a^2*cM*m*r^3*x - 51*a^3*m^2*r^3*x + 
     (62*I)*a^2*m*r^4*x + (48*I)*cM^2*m*r^4*x + 54*a*cM*m^2*r^4*x - 
     (84*I)*cM*m*r^5*x - 39*a*m^2*r^5*x + (48*I)*m*r^6*x + (24*I)*a^7*w*x - 
     (48*I)*a^5*cM*r*w*x - 72*a^6*m*r*w*x + (4*I)*a^5*r^2*w*x - 
     48*a^4*cM*m*r^2*w*x + (68*I)*a^3*cM*r^3*w*x + 79*a^4*m*r^3*w*x - 
     (166*I)*a^3*r^4*w*x - 106*a^2*cM*m*r^4*w*x + (164*I)*a*cM*r^5*w*x + 
     90*a^2*m*r^5*w*x - (114*I)*a*r^6*w*x - 30*cM*m*r^6*w*x + 27*m*r^7*w*x + 
     72*a^7*r*w^2*x - 5*a^5*r^3*w^2*x - 22*a*r^7*w^2*x + (4*I)*a^6*m^2*x^2 + 
     a^5*m*r*x^2 - (16*I)*a^4*cM*m^2*r*x^2 - 70*a^3*cM*m*r^2*x^2 + 
     (65*I)*a^4*m^2*r^2*x^2 + 92*a^3*m*r^3*x^2 + 96*a*cM^2*m*r^3*x^2 - 
     (64*I)*a^2*cM*m^2*r^3*x^2 - 162*a*cM*m*r^4*x^2 + 
     (63*I)*a^2*m^2*r^4*x^2 + 89*a*m*r^5*x^2 - (12*I)*a^7*m*w*x^2 - 
     55*a^6*r*w*x^2 + (48*I)*a^5*cM*m*r*w*x^2 + 246*a^4*cM*r^2*w*x^2 - 
     (254*I)*a^5*m*r^2*w*x^2 - 239*a^4*r^3*w*x^2 + (256*I)*a^3*cM*m*r^3*w*
      x^2 + 384*a^2*cM*r^4*w*x^2 - (282*I)*a^3*m*r^4*w*x^2 - 
     237*a^2*r^5*w*x^2 + (112*I)*a*cM*m*r^5*w*x^2 + 18*cM*r^6*w*x^2 - 
     (74*I)*a*m*r^6*w*x^2 - 17*r^7*w*x^2 + (12*I)*a^8*w^2*x^2 + 
     (313*I)*a^6*r^2*w^2*x^2 + (493*I)*a^4*r^4*w^2*x^2 + 
     (287*I)*a^2*r^6*w^2*x^2 + (7*I)*r^8*w^2*x^2 + (31*I)*a^6*m*x^3 - 
     (56*I)*a^4*cM*m*r*x^3 - 59*a^5*m^2*r*x^3 + (34*I)*a^4*m*r^2*x^3 - 
     30*a^3*cM*m^2*r^2*x^3 + (16*I)*a^2*cM*m*r^3*x^3 + 29*a^3*m^2*r^3*x^3 - 
     (18*I)*a^2*m*r^4*x^3 - (74*I)*a^7*w*x^3 + (136*I)*a^5*cM*r*w*x^3 + 
     209*a^6*m*r*w*x^3 - (104*I)*a^5*r^2*w*x^3 + 114*a^4*cM*m*r^2*w*x^3 - 
     (68*I)*a^3*cM*r^3*w*x^3 - 24*a^4*m*r^3*w*x^3 + (184*I)*a^3*r^4*w*x^3 + 
     22*a^2*cM*m*r^4*w*x^3 - (156*I)*a*cM*r^5*w*x^3 + 19*a^2*m*r^5*w*x^3 + 
     (110*I)*a*r^6*w*x^3 - 241*a^7*r*w^2*x^3 - 95*a^5*r^3*w^2*x^3 + 
     30*a*r^7*w^2*x^3 - (12*I)*a^6*m^2*x^4 + 43*a^5*m*r*x^4 + 
     (40*I)*a^4*cM*m^2*r*x^4 - 6*a^3*cM*m*r^2*x^4 - (31*I)*a^4*m^2*r^2*x^4 - 
     5*a^3*m*r^3*x^4 + (36*I)*a^7*m*w*x^4 + a^6*r*w*x^4 - 
     (128*I)*a^5*cM*m*r*w*x^4 - 194*a^4*cM*r^2*w*x^4 + 
     (224*I)*a^5*m*r^2*w*x^4 + 130*a^4*r^3*w*x^4 - (76*I)*a^3*cM*m*r^3*w*
      x^4 - 210*a^2*cM*r^4*w*x^4 + (78*I)*a^3*m*r^4*w*x^4 + 
     117*a^2*r^5*w*x^4 - (36*I)*a^8*w^2*x^4 - (347*I)*a^6*r^2*w^2*x^4 - 
     (288*I)*a^4*r^4*w^2*x^4 - (153*I)*a^2*r^6*w^2*x^4 - (16*I)*a^6*m*x^5 + 
     (16*I)*a^4*cM*m*r*x^5 + 32*a^5*m^2*r*x^5 - (25*I)*a^4*m*r^2*x^5 + 
     (60*I)*a^7*w*x^5 - (88*I)*a^5*cM*r*w*x^5 - 146*a^6*m*r*w*x^5 + 
     (146*I)*a^5*r^2*w*x^5 - 48*a^4*cM*m*r^2*w*x^5 - 
     (24*I)*a^3*cM*r^3*w*x^5 + 54*a^4*m*r^3*w*x^5 + (6*I)*a^3*r^4*w*x^5 + 
     220*a^7*r*w^2*x^5 + 127*a^5*r^3*w^2*x^5 - (2*I)*a^6*m^2*x^6 - 
     34*a^5*m*r*x^6 - (14*I)*a^7*m*w*x^6 + 40*a^6*r*w*x^6 + 
     (56*I)*a^5*cM*m*r*w*x^6 + 32*a^4*cM*r^2*w*x^6 - (92*I)*a^5*m*r^2*w*x^6 + 
     4*a^4*r^3*w*x^6 + (30*I)*a^8*w^2*x^6 + (168*I)*a^6*r^2*w^2*x^6 + 
     (26*I)*a^4*r^4*w^2*x^6 + (5*I)*a^6*m*x^7 - (18*I)*a^7*w*x^7 + 
     (16*I)*a^5*cM*r*w*x^7 + 36*a^6*m*r*w*x^7 - (26*I)*a^5*r^2*w*x^7 - 
     77*a^7*r*w^2*x^7 - 51*a^5*r^3*w^2*x^7 - (2*I)*a^7*m*w*x^8 - 
     4*a^6*r*w*x^8 - (4*I)*a^8*w^2*x^8 - (22*I)*a^6*r^2*w^2*x^8 + 
     10*a^7*r*w^2*x^9) + m*(14*a^3*cM*m^3*r^2 + (32*I)*cM^3*m^2*r^3 + 
     20*a*cM^2*m^3*r^3 - 18*a*cM*m^3*r^4 - 26*a^3*cM*m*r^2*sss + 
     12*a*cM^2*m*r^3*sss - 10*a*cM*m*r^4*sss - 56*a^4*cM*m^2*r^2*w + 
     16*a^4*r^3*w - 80*a^2*cM^2*m^2*r^3*w + 52*a^2*cM*m^2*r^4*w + 
     16*a^2*r^5*w - 20*cM^2*m^2*r^5*w + 18*cM*m^2*r^6*w + 
     52*a^4*cM*r^2*sss*w + 22*a^2*cM*r^4*sss*w - 14*cM*r^6*sss*w + 
     84*a^5*cM*m*r^2*w^2 - 48*a^3*cM*m*r^4*w^2 - 46*a*cM*m*r^6*w^2 + 
     (32*I)*a^4*cM*m^3*r*x - (4*I)*a^2*cM^2*m^3*r^2*x - 
     (32*I)*a^2*cM*m^3*r^3*x - (33*I)*a^4*cM*m*r*sss*x + 
     (36*I)*a^2*cM^2*m*r^2*sss*x + (20*I)*a^2*cM*m*r^3*sss*x - 
     (36*I)*cM^2*m*r^4*sss*x + (36*I)*cM*m*r^5*sss*x - 
     (128*I)*a^5*cM*m^2*r*w*x - (68*I)*a^5*r^2*w*x + 
     (16*I)*a^3*cM^2*m^2*r^2*w*x + (58*I)*a^3*cM*m^2*r^3*w*x - 
     (116*I)*a^3*r^4*w*x - (28*I)*a*cM^2*m^2*r^4*w*x + 
     (70*I)*a*cM*m^2*r^5*w*x - (48*I)*a*r^6*w*x + (66*I)*a^5*cM*r*sss*w*x - 
     (82*I)*a*cM*r^5*sss*w*x + (192*I)*a^6*cM*m*r*w^2*x + 
     (18*I)*a^4*cM*m*r^3*w^2*x - (124*I)*a^2*cM*m*r^5*w^2*x - 
     (6*I)*cM*m*r^7*w^2*x + 14*a^5*cM*m^3*x^2 - 16*a^3*cM^2*m^3*r*x^2 - 
     14*a^3*cM*m^3*r^2*x^2 + 16*a^3*cM^2*m*r*sss*x^2 + 
     28*a^3*cM*m*r^2*sss*x^2 + 6*a*cM*m*r^4*sss*x^2 - 56*a^6*cM*m^2*w*x^2 + 
     20*a^6*r*w*x^2 + 64*a^4*cM^2*m^2*r*w*x^2 + 90*a^4*cM*m^2*r^2*w*x^2 - 
     32*a^4*r^3*w*x^2 + 52*a^2*cM^2*m^2*r^3*w*x^2 - 40*a^2*cM*m^2*r^4*w*x^2 - 
     60*a^2*r^5*w*x^2 - 8*r^7*w*x^2 - 104*a^4*cM*r^2*sss*w*x^2 - 
     84*a^2*cM*r^4*sss*w*x^2 + 6*cM*r^6*sss*w*x^2 + 84*a^7*cM*m*w^2*x^2 - 
     186*a^5*cM*m*r^2*w^2*x^2 + 70*a^3*cM*m*r^4*w^2*x^2 + 
     76*a*cM*m*r^6*w^2*x^2 - (80*I)*a^4*cM*m^3*r*x^3 + 
     (94*I)*a^4*cM*m*r*sss*x^3 - (84*I)*a^2*cM^2*m*r^2*sss*x^3 + 
     (56*I)*a^2*cM*m*r^3*sss*x^3 + (354*I)*a^5*cM*m^2*r*w*x^3 + 
     (12*I)*a^5*r^2*w*x^3 - (20*I)*a^3*cM^2*m^2*r^2*w*x^3 + 
     (110*I)*a^3*cM*m^2*r^3*w*x^3 + (92*I)*a^3*r^4*w*x^3 + 
     (40*I)*a*r^6*w*x^3 - (202*I)*a^5*cM*r*sss*w*x^3 - 
     (148*I)*a^3*cM*r^3*sss*w*x^3 + (90*I)*a*cM*r^5*sss*w*x^3 - 
     (582*I)*a^6*cM*m*r*w^2*x^3 - (344*I)*a^4*cM*m*r^3*w^2*x^3 + 
     (70*I)*a^2*cM*m*r^5*w^2*x^3 - 12*a^5*cM*m^3*x^4 - 
     16*a^3*cM^2*m*r*sss*x^4 - 6*a^3*cM*m*r^2*sss*x^4 + 78*a^6*cM*m^2*w*x^4 - 
     60*a^6*r*w*x^4 - 48*a^4*cM^2*m^2*r*w*x^4 - 36*a^4*cM*m^2*r^2*w*x^4 - 
     48*a^4*r^3*w*x^4 + 12*a^2*r^5*w*x^4 + 30*a^4*cM*r^2*sss*w*x^4 + 
     46*a^2*cM*r^4*sss*w*x^4 - 162*a^7*cM*m*w^2*x^4 + 
     146*a^5*cM*m*r^2*w^2*x^4 + 32*a^3*cM*m*r^4*w^2*x^4 - 
     (21*I)*a^4*cM*m*r*sss*x^5 - (128*I)*a^5*cM*m^2*r*w*x^5 + 
     (52*I)*a^5*r^2*w*x^5 + (8*I)*a^3*r^4*w*x^5 + (140*I)*a^5*cM*r*sss*w*
      x^5 + (164*I)*a^3*cM*r^3*sss*w*x^5 + (404*I)*a^6*cM*m*r*w^2*x^5 + 
     (236*I)*a^4*cM*m*r^3*w^2*x^5 - 18*a^6*cM*m^2*w*x^6 + 24*a^6*r*w*x^6 + 
     24*a^4*r^3*w*x^6 + 14*a^4*cM*r^2*sss*w*x^6 + 78*a^7*cM*m*w^2*x^6 - 
     26*a^5*cM*m*r^2*w^2*x^6 - (4*I)*a^5*r^2*w*x^7 + 
     (4*I)*a^5*cM*r*sss*w*x^7 - (56*I)*a^6*cM*m*r*w^2*x^7 - 
     6*a^7*cM*m*w^2*x^8)*rn[r, x] + 2*cM*m^2*((7*I)*a^2*m^3*r^2 - 
     (21*I)*a^2*m*r^2*sss + (6*I)*cM*m*r^3*sss - (6*I)*m*r^4*sss - 
     (35*I)*a^3*m^2*r^2*w - (8*I)*a*m^2*r^4*w + (70*I)*a^4*m*r^2*w^2 + 
     (32*I)*a^2*m*r^4*w^2 + I*m*r^6*w^2 - 8*a^3*m^3*r*x + 22*a^3*m*r*sss*x - 
     8*a*cM*m*r^2*sss*x + 2*a*m*r^3*sss*x + 40*a^4*m^2*r*w*x + 
     14*a^2*m^2*r^3*w*x - 66*a^4*r*sss*w*x - 32*a^2*r^3*sss*w*x + 
     6*r^5*sss*w*x - 80*a^5*m*r*w^2*x - 56*a^3*m*r^3*w^2*x - 
     6*a*m*r^5*w^2*x + I*a^4*m^3*x^2 + (15*I)*a^2*m*r^2*sss*x^2 - 
     (5*I)*a^5*m^2*w*x^2 + (25*I)*a^3*m^2*r^2*w*x^2 + (10*I)*a^6*m*w^2*x^2 - 
     (100*I)*a^4*m*r^2*w^2*x^2 - (29*I)*a^2*m*r^4*w^2*x^2 - 
     20*a^3*m*r*sss*x^3 - 26*a^4*m^2*r*w*x^3 + 100*a^4*r*sss*w*x^3 + 
     44*a^2*r^3*sss*w*x^3 + 104*a^5*m*r*w^2*x^3 + 44*a^3*m*r^3*w^2*x^3 + 
     (3*I)*a^5*m^2*w*x^4 - (12*I)*a^6*m*w^2*x^4 + (33*I)*a^4*m*r^2*w^2*x^4 - 
     28*a^4*r*sss*w*x^5 - 30*a^5*m*r*w^2*x^5 + (3*I)*a^6*m*w^2*x^6)*
    rn[r, x]^2 + 2*m*((-12*I)*a^6*m^2 - (26*I)*a^4*m^2*r^2 - 
     (18*I)*a^2*m^2*r^4 - (3*I)*m^2*r^6 + (36*I)*a^7*m*w + 
     (94*I)*a^5*m*r^2*w + (82*I)*a^3*m*r^4*w + (24*I)*a*m*r^6*w - 
     (36*I)*a^8*w^2 - (118*I)*a^4*r^4*w^2 - (47*I)*a^2*r^6*w^2 - 
     (3*I)*r^8*w^2 - 24*a^5*m^2*r*x - 37*a^3*m^2*r^3*x - 11*a*m^2*r^5*x + 
     68*a^6*m*r*w*x + 112*a^4*m*r^3*w*x + 44*a^2*m*r^5*w*x + 6*m*r^7*w*x - 
     64*a^7*r*w^2*x - 121*a^5*r^3*w^2*x - 59*a^3*r^5*w^2*x + 
     (34*I)*a^6*m^2*x^2 + (62*I)*a^4*m^2*r^2*x^2 + (26*I)*a^2*m^2*r^4*x^2 - 
     (118*I)*a^7*m*w*x^2 - (224*I)*a^5*m*r^2*w*x^2 - 
     (110*I)*a^3*m*r^4*w*x^2 - (20*I)*a*m*r^6*w*x^2 + (134*I)*a^8*w^2*x^2 + 
     (228*I)*a^4*r^4*w^2*x^2 + (65*I)*a^2*r^6*w^2*x^2 + I*r^8*w^2*x^2 + 
     29*a^5*m^2*r*x^3 + 30*a^3*m^2*r^3*x^3 - 80*a^6*m*r*w*x^3 - 
     78*a^4*m*r^3*w*x^3 - 4*a^2*m*r^5*w*x^3 + 81*a^7*r*w^2*x^3 + 
     166*a^5*r^3*w^2*x^3 + 87*a^3*r^5*w^2*x^3 - (22*I)*a^6*m^2*x^4 - 
     (32*I)*a^4*m^2*r^2*x^4 + (102*I)*a^7*m*w*x^4 + (132*I)*a^5*m*r^2*w*x^4 + 
     (14*I)*a^3*m*r^4*w*x^4 - (146*I)*a^8*w^2*x^4 - (172*I)*a^4*r^4*w^2*x^4 - 
     (34*I)*a^2*r^6*w^2*x^4 - 13*a^5*m^2*r*x^5 + 34*a^6*m*r*w*x^5 + 
     20*a^4*m*r^3*w*x^5 - 33*a^7*r*w^2*x^5 - 77*a^5*r^3*w^2*x^5 - 
     44*a^3*r^5*w^2*x^5 + (5*I)*a^6*m^2*x^6 - (34*I)*a^7*m*w*x^6 - 
     (34*I)*a^5*m*r^2*w*x^6 + (59*I)*a^8*w^2*x^6 + (42*I)*a^4*r^4*w^2*x^6 - 
     2*a^6*m*r*w*x^7 - (5*I)*a^8*w^2*x^8)*rp[r, x] + 
   m*(-8*a^5*m - 8*a^5*m^3 - 20*a^3*m*r^2 - 10*a^3*m^3*r^2 - 12*a*m*r^4 + 
     4*a*m^3*r^4 + 8*a^5*m*sss + 14*a^3*m*r^2*sss + 2*a*m*r^4*sss + 
     32*a^6*m^2*w + 48*a^4*m^2*r^2*w - 2*a^2*m^2*r^4*w - 4*m^2*r^6*w - 
     16*a^6*sss*w - 28*a^4*r^2*sss*w - 8*a^2*r^4*sss*w + 4*r^6*sss*w - 
     48*a^7*m*w^2 - 84*a^5*m*r^2*w^2 - 22*a^3*m*r^4*w^2 + 8*a*m*r^6*w^2 + 
     32*a^8*w^3 + 64*a^6*r^2*w^3 + 2*a^2*r^6*w^3 + (20*I)*a^4*m*r*x + 
     (16*I)*a^4*m^3*r*x + (36*I)*a^2*m*r^3*x + (16*I)*a^2*m^3*r^3*x + 
     (18*I)*m*r^5*x - (16*I)*a^4*m*r*sss*x - (22*I)*a^2*m*r^3*sss*x - 
     (9*I)*m*r^5*sss*x - (48*I)*a^5*m^2*r*w*x - (80*I)*a^3*m^2*r^3*w*x - 
     (30*I)*a*m^2*r^5*w*x + (16*I)*a^5*r*sss*w*x + (42*I)*a^3*r^3*sss*w*x + 
     (26*I)*a*r^5*sss*w*x + (48*I)*a^6*m*r*w^2*x + (114*I)*a^4*m*r^3*w^2*x + 
     (78*I)*a^2*m*r^5*w^2*x + (6*I)*m*r^7*w^2*x - (16*I)*a^7*r*w^3*x - 
     (52*I)*a^5*r^3*w^3*x - (56*I)*a^3*r^5*w^3*x - (20*I)*a*r^7*w^3*x + 
     32*a^5*m*x^2 + 22*a^5*m^3*x^2 + 68*a^3*m*r^2*x^2 + 36*a^3*m^3*r^2*x^2 + 
     32*a*m*r^4*x^2 - 26*a^5*m*sss*x^2 - 48*a^3*m*r^2*sss*x^2 - 
     12*a*m*r^4*sss*x^2 - 96*a^6*m^2*w*x^2 - 196*a^4*m^2*r^2*w*x^2 - 
     44*a^2*m^2*r^4*w*x^2 + 52*a^6*sss*w*x^2 + 122*a^4*r^2*sss*w*x^2 + 
     70*a^2*r^4*sss*w*x^2 + 156*a^7*m*w^2*x^2 + 352*a^5*m*r^2*w^2*x^2 + 
     176*a^3*m*r^4*w^2*x^2 - 2*a*m*r^6*w^2*x^2 - 112*a^8*w^3*x^2 - 
     260*a^6*r^2*w^3*x^2 - 50*a^2*r^6*w^3*x^2 - 4*r^8*w^3*x^2 - 
     (32*I)*a^4*m*r*x^3 - (4*I)*a^4*m^3*r*x^3 - (28*I)*a^2*m*r^3*x^3 + 
     (14*I)*a^4*m*r*sss*x^3 + (6*I)*a^2*m*r^3*sss*x^3 + 
     (48*I)*a^5*m^2*r*w*x^3 + (28*I)*a^3*m^2*r^3*w*x^3 - 
     (30*I)*a^5*r*sss*w*x^3 - (64*I)*a^3*r^3*sss*w*x^3 - 
     (34*I)*a*r^5*sss*w*x^3 - (90*I)*a^6*m*r*w^2*x^3 - 
     (132*I)*a^4*m*r^3*w^2*x^3 - (60*I)*a^2*m*r^5*w^2*x^3 + 
     (52*I)*a^7*r*w^3*x^3 + (128*I)*a^5*r^3*w^3*x^3 + 
     (104*I)*a^3*r^5*w^3*x^3 + (28*I)*a*r^7*w^3*x^3 - 28*a^5*m*x^4 + 
     4*a^5*m^3*x^4 - 40*a^3*m*r^2*x^4 + 10*a^5*m*sss*x^4 + 
     16*a^3*m*r^2*sss*x^4 + 30*a^6*m^2*w*x^4 + 76*a^4*m^2*r^2*w*x^4 - 
     38*a^6*sss*w*x^4 - 96*a^4*r^2*sss*w*x^4 - 58*a^2*r^4*sss*w*x^4 - 
     118*a^7*m*w^2*x^4 - 272*a^5*m*r^2*w^2*x^4 - 136*a^3*m*r^4*w^2*x^4 + 
     130*a^8*w^3*x^4 + 290*a^6*r^2*w^3*x^4 + 40*a^2*r^6*w^3*x^4 + 
     (10*I)*a^4*m*r*x^5 - (5*I)*a^4*m*r*sss*x^5 - (22*I)*a^5*m^2*r*w*x^5 + 
     (6*I)*a^5*r*sss*w*x^5 + (6*I)*a^3*r^3*sss*w*x^5 + 
     (54*I)*a^6*m*r*w^2*x^5 + (36*I)*a^4*m*r^3*w^2*x^5 - 
     (32*I)*a^7*r*w^3*x^5 - (56*I)*a^5*r^3*w^3*x^5 - (24*I)*a^3*r^5*w^3*x^5 + 
     4*a^6*m^2*w*x^6 - 2*a^6*sss*w*x^6 - 2*a^4*r^2*sss*w*x^6 + 
     16*a^7*m*w^2*x^6 + 22*a^5*m*r^2*w^2*x^6 - 50*a^8*w^3*x^6 - 
     90*a^6*r^2*w^3*x^6 - (6*I)*a^6*m*r*w^2*x^7 + (4*I)*a^7*r*w^3*x^7 + 
     (4*I)*a^5*r^3*w^3*x^7 + 4*a^8*w^3*x^8 + 4*a^6*r^2*w^3*x^8)*rn[r, x]*
    rp[r, x] + m^2*((-14*I)*a^4*m^3 - (8*I)*a^2*m^3*r^2 + (21*I)*a^4*m*sss + 
     (22*I)*a^2*m*r^2*sss + (3*I)*m*r^4*sss + (70*I)*a^5*m^2*w + 
     (72*I)*a^3*m^2*r^2*w + (10*I)*a*m^2*r^4*w - (63*I)*a^5*sss*w - 
     (94*I)*a^3*r^2*sss*w - (29*I)*a*r^4*sss*w - (140*I)*a^6*m*w^2 - 
     (208*I)*a^4*m*r^2*w^2 - (70*I)*a^2*m*r^4*w^2 - (2*I)*m*r^6*w^2 + 
     (140*I)*a^7*w^3 + (272*I)*a^5*r^2*w^3 + (150*I)*a^3*r^4*w^3 + 
     (20*I)*a*r^6*w^3 - 6*a^3*m^3*r*x + 8*a^3*m*r*sss*x + 5*a*m*r^3*sss*x + 
     24*a^4*m^2*r*w*x + 14*a^2*m^2*r^3*w*x - 17*a^4*r*sss*w*x - 
     21*a^2*r^3*sss*w*x - 6*r^5*sss*w*x - 36*a^5*m*r*w^2*x - 
     44*a^3*m*r^3*w^2*x - 14*a*m*r^5*w^2*x + 24*a^6*r*w^3*x + 
     48*a^4*r^3*w^3*x + 32*a^2*r^5*w^3*x + 6*r^7*w^3*x + (12*I)*a^4*m^3*x^2 - 
     (28*I)*a^4*m*sss*x^2 - (21*I)*a^2*m*r^2*sss*x^2 - (92*I)*a^5*m^2*w*x^2 - 
     (66*I)*a^3*m^2*r^2*w*x^2 + (112*I)*a^5*sss*w*x^2 + 
     (151*I)*a^3*r^2*sss*w*x^2 + (35*I)*a*r^4*sss*w*x^2 + 
     (248*I)*a^6*m*w^2*x^2 + (320*I)*a^4*m*r^2*w^2*x^2 + 
     (78*I)*a^2*m*r^4*w^2*x^2 - (312*I)*a^7*w^3*x^2 - 
     (564*I)*a^5*r^2*w^3*x^2 - (272*I)*a^3*r^4*w^3*x^2 - 
     (26*I)*a*r^6*w^3*x^2 - 3*a^3*m*r*sss*x^3 - 10*a^4*m^2*r*w*x^3 + 
     13*a^4*r*sss*w*x^3 + 9*a^2*r^3*sss*w*x^3 + 28*a^5*m*r*w^2*x^3 + 
     16*a^3*m*r^3*w^2*x^3 - 24*a^6*r*w^3*x^3 - 32*a^4*r^3*w^3*x^3 - 
     14*a^2*r^5*w^3*x^3 + (5*I)*a^4*m*sss*x^4 + (18*I)*a^5*m^2*w*x^4 - 
     (43*I)*a^5*sss*w*x^4 - (45*I)*a^3*r^2*sss*w*x^4 - 
     (102*I)*a^6*m*w^2*x^4 - (90*I)*a^4*m*r^2*w^2*x^4 + (198*I)*a^7*w^3*x^4 + 
     (308*I)*a^5*r^2*w^3*x^4 + (104*I)*a^3*r^4*w^3*x^4 - 2*a^4*r*sss*w*x^5 - 
     6*a^5*m*r*w^2*x^5 + 8*a^6*r*w^3*x^5 + 2*a^4*r^3*w^3*x^5 + 
     (6*I)*a^6*m*w^2*x^6 - (32*I)*a^7*w^3*x^6 - (34*I)*a^5*r^2*w^3*x^6 - 
     2*a^6*r*w^3*x^7)*rn[r, x]^2*rp[r, x] + 
   2*m^3*(a^3*m^3 - 2*a^3*m*sss + 2*a*cM*m*r*sss - a*m*r^2*sss - 
     6*a^4*m^2*w - 3*a^2*m^2*r^2*w + 8*a^4*sss*w - 8*a^2*cM*r*sss*w + 
     8*a^2*r^2*sss*w - 2*cM*r^3*sss*w + r^4*sss*w + 15*a^5*m*w^2 + 
     15*a^3*m*r^2*w^2 + 3*a*m*r^4*w^2 - 20*a^6*w^3 - 30*a^4*r^2*w^3 - 
     12*a^2*r^4*w^3 - r^6*w^3 + a^3*m*sss*x^2 + 3*a^4*m^2*w*x^2 - 
     8*a^4*sss*w*x^2 + 6*a^2*cM*r*sss*w*x^2 - 6*a^2*r^2*sss*w*x^2 - 
     15*a^5*m*w^2*x^2 - 9*a^3*m*r^2*w^2*x^2 + 30*a^6*w^3*x^2 + 
     36*a^4*r^2*w^3*x^2 + 9*a^2*r^4*w^3*x^2 + a^4*sss*w*x^4 + 
     3*a^5*m*w^2*x^4 - 12*a^6*w^3*x^4 - 9*a^4*r^2*w^3*x^4 + a^6*w^3*x^6)*
    rn[r, x]^3*rp[r, x] + 2*cM*m*r*((4*I)*a^2*r - (8*I)*cM*r^2 + (10*I)*r^3 - 
     (12*I)*a^2*r*sss - (13*I)*r^3*sss - 12*a^3*x + 16*a*cM*r*x - 
     20*a*r^2*x + 8*a^3*sss*x - 7*a*r^2*sss*x - (2*I)*a^2*r*x^2 - 
     (8*I)*cM*r^2*x^2 + (10*I)*r^3*x^2 + (11*I)*a^2*r*sss*x^2 + 
     (7*I)*r^3*sss*x^2 + 16*a^3*x^3 - 32*a*cM*r*x^3 + 36*a*r^2*x^3 - 
     19*a^3*sss*x^3 + 3*a*r^2*sss*x^3 + (10*I)*a^2*r*x^4 - 
     (9*I)*a^2*r*sss*x^4 + 4*a^3*x^5 + 3*a^3*sss*x^5)*X[r] + 
   m*((-6*I)*a^2*r^2 - (6*I)*r^4 + (12*I)*a^4*sss + (17*I)*a^2*r^2*sss + 
     (9*I)*r^4*sss + 12*a^3*r*x + 6*a*r^3*x + 18*a^3*r*sss*x + 
     11*a*r^3*sss*x - (6*I)*a^2*r^2*x^2 - (6*I)*r^4*x^2 - 
     (37*I)*a^4*sss*x^2 - (23*I)*a^2*r^2*sss*x^2 - (3*I)*r^4*sss*x^2 - 
     26*a^3*r*x^3 - 26*a*r^3*x^3 - 17*a^3*r*sss*x^3 - a*r^3*sss*x^3 + 
     (16*I)*a^2*r^2*x^4 + (32*I)*a^4*sss*x^4 + (12*I)*a^2*r^2*sss*x^4 + 
     10*a^3*r*x^5 + 17*a^3*r*sss*x^5 - (15*I)*a^4*sss*x^6)*rp[r, x]*X[r] + 
   2*cM*w*(-96*a^2*cM^2*m*r^3 + 12*a^7*r*w - 48*a^5*cM*r^2*w + 16*a^5*r^3*w - 
     (144*I)*a^4*cM*m*r^3*w - 48*a^3*cM*r^4*w + 4*a^3*r^5*w + 8*a*cM*r^6*w - 
     (8*I)*cM*m*r^7*w - (44*I)*a^7*r^2*w^2 - (110*I)*a^5*r^4*w^2 - 
     (82*I)*a^3*r^6*w^2 - (16*I)*a*r^8*w^2 + (64*I)*a*cM^2*m*r^4*x + 
     (12*I)*a^8*w*x - (24*I)*a^6*cM*r*w*x + (7*I)*a^6*r^2*w*x - 
     48*a^5*cM*m*r^2*w*x + (16*I)*a^4*cM*r^3*w*x - (66*I)*a^4*r^4*w*x - 
     50*a^3*cM*m*r^4*w*x + (52*I)*a^2*cM*r^5*w*x + 51*a^3*m*r^5*w*x - 
     (77*I)*a^2*r^6*w*x - 36*a*cM*m*r^6*w*x + (16*I)*cM*r^7*w*x - 
     (16*I)*r^8*w*x + 24*a^8*r*w^2*x + 23*a^6*r^3*w^2*x + 3*a^2*r^7*w^2*x + 
     2*r^9*w^2*x + 160*a^2*cM^2*m*r^3*x^2 - 42*a^7*r*w*x^2 + 
     (48*I)*a^6*cM*m*r*w*x^2 + 128*a^5*cM*r^2*w*x^2 - 136*a^5*r^3*w*x^2 + 
     (176*I)*a^4*cM*m*r^3*w*x^2 + 184*a^3*cM*r^4*w*x^2 - 134*a^3*r^5*w*x^2 + 
     24*a*cM*r^6*w*x^2 - 40*a*r^7*w*x^2 + (4*I)*a^9*w^2*x^2 + 
     (80*I)*a^7*r^2*w^2*x^2 + (164*I)*a^5*r^4*w^2*x^2 + 
     (110*I)*a^3*r^6*w^2*x^2 + (22*I)*a*r^8*w^2*x^2 - (31*I)*a^8*w*x^3 + 
     (56*I)*a^6*cM*r*w*x^3 - (35*I)*a^6*r^2*w*x^3 + 90*a^5*cM*m*r^2*w*x^3 - 
     (28*I)*a^4*cM*r^3*w*x^3 + (79*I)*a^4*r^4*w*x^3 - 6*a^3*cM*m*r^4*w*x^3 - 
     (68*I)*a^2*cM*r^5*w*x^3 - 23*a^3*m*r^5*w*x^3 + (83*I)*a^2*r^6*w*x^3 - 
     67*a^8*r*w^2*x^3 - 67*a^6*r^3*w^2*x^3 + 33*a^4*r^5*w^2*x^3 + 
     33*a^2*r^7*w^2*x^3 + 22*a^7*r*w*x^4 - (88*I)*a^6*cM*m*r*w*x^4 - 
     104*a^5*cM*r^2*w*x^4 + 108*a^5*r^3*w*x^4 - 136*a^3*cM*r^4*w*x^4 + 
     86*a^3*r^5*w*x^4 - (8*I)*a^9*w^2*x^4 - (74*I)*a^7*r^2*w^2*x^4 - 
     (122*I)*a^5*r^4*w^2*x^4 - (56*I)*a^3*r^6*w^2*x^4 + (13*I)*a^8*w*x^5 - 
     (16*I)*a^6*cM*r*w*x^5 + (22*I)*a^6*r^2*w*x^5 - 14*a^5*cM*m*r^2*w*x^5 - 
     (4*I)*a^4*cM*r^3*w*x^5 + (9*I)*a^4*r^4*w*x^5 + 39*a^8*r*w^2*x^5 + 
     54*a^6*r^3*w^2*x^5 + 15*a^4*r^5*w^2*x^5 + 12*a^7*r*w*x^6 + 
     (16*I)*a^6*cM*m*r*w*x^6 - 8*a^5*cM*r^2*w*x^6 + 12*a^5*r^3*w*x^6 + 
     (6*I)*a^9*w^2*x^6 + (2*I)*a^7*r^2*w^2*x^6 - (4*I)*a^5*r^4*w^2*x^6 - 
     14*a^8*r*w^2*x^7 - 14*a^6*r^3*w^2*x^7)*Y[x] - 
   ((96*I)*a*cM^3*m^2*r^3*w + 24*a^2*cM^2*m*r^3*sss*w - 12*cM^2*m*r^5*sss*w - 
     8*a^7*r*w^2 - 12*a^5*r^3*w^2 - 120*a^3*cM^2*m^2*r^3*w^2 - 
     60*a*cM^2*m^2*r^5*w^2 + 4*a*r^7*w^2 + 26*a^5*cM*r^2*sss*w^2 + 
     12*a^3*cM*r^4*sss*w^2 - 14*a*cM*r^6*sss*w^2 + 56*a^6*cM*m*r^2*w^3 - 
     12*a^4*cM*m*r^4*w^3 - 38*a^2*cM*m*r^6*w^3 + 2*cM*m*r^8*w^3 + 
     (72*I)*a^3*cM^2*m*r^2*sss*w*x - (52*I)*a*cM^2*m*r^4*sss*w*x - 
     (8*I)*a^8*w^2*x - (52*I)*a^6*r^2*w^2*x + (24*I)*a^4*cM^2*m^2*r^2*w^2*x - 
     (88*I)*a^4*r^4*w^2*x - (84*I)*a^2*cM^2*m^2*r^4*w^2*x - 
     (52*I)*a^2*r^6*w^2*x - (8*I)*r^8*w^2*x + (33*I)*a^6*cM*r*sss*w^2*x + 
     (20*I)*a^4*cM*r^3*sss*w^2*x - (23*I)*a^2*cM*r^5*sss*w^2*x - 
     (10*I)*cM*r^7*sss*w^2*x + (128*I)*a^7*cM*m*r*w^3*x + 
     (82*I)*a^5*cM*m*r^3*w^3*x - (38*I)*a^3*cM*m*r^5*w^3*x + 
     (4*I)*a*cM*m*r^7*w^3*x + 11*a^5*cM*m^2*sss*x^2 - 22*a^6*cM*m*sss*w*x^2 + 
     32*a^4*cM^2*m*r*sss*w*x^2 - 20*a^2*cM^2*m*r^3*sss*w*x^2 + 
     8*a^7*r*w^2*x^2 + 96*a^5*cM^2*m^2*r*w^2*x^2 - 4*a^5*r^3*w^2*x^2 + 
     36*a^3*cM^2*m^2*r^3*w^2*x^2 - 32*a^3*r^5*w^2*x^2 - 20*a*r^7*w^2*x^2 + 
     11*a^7*cM*sss*w^2*x^2 - 50*a^5*cM*r^2*sss*w^2*x^2 - 
     53*a^3*cM*r^4*sss*w^2*x^2 + 8*a*cM*r^6*sss*w^2*x^2 + 
     56*a^8*cM*m*w^3*x^2 - 102*a^6*cM*m*r^2*w^3*x^2 + 
     8*a^4*cM*m*r^4*w^3*x^2 + 86*a^2*cM*m*r^6*w^3*x^2 + (40*I)*a^7*m*w*x^3 - 
     (124*I)*a^3*cM^2*m*r^2*sss*w*x^3 - (8*I)*a^8*w^2*x^3 + 
     (16*I)*a^6*r^2*w^2*x^3 - (36*I)*a^4*cM^2*m^2*r^2*w^2*x^3 + 
     (56*I)*a^4*r^4*w^2*x^3 + (32*I)*a^2*r^6*w^2*x^3 - 
     (75*I)*a^6*cM*r*sss*w^2*x^3 - (78*I)*a^4*cM*r^3*sss*w^2*x^3 - 
     (3*I)*a^2*cM*r^5*sss*w^2*x^3 - (294*I)*a^7*cM*m*r*w^3*x^3 - 
     (276*I)*a^5*cM*m*r^3*w^3*x^3 + (2*I)*a^3*cM*m*r^5*w^3*x^3 - 
     5*a^5*cM*m^2*sss*x^4 + 18*a^6*cM*m*sss*w*x^4 - 
     16*a^4*cM^2*m*r*sss*w*x^4 - 4*a^7*r*w^2*x^4 - 48*a^5*cM^2*m^2*r*w^2*
      x^4 - 8*a^5*r^3*w^2*x^4 - 4*a^3*r^5*w^2*x^4 - 13*a^7*cM*sss*w^2*x^4 + 
     14*a^5*cM*r^2*sss*w^2*x^4 + 27*a^3*cM*r^4*sss*w^2*x^4 - 
     82*a^8*cM*m*w^3*x^4 + 82*a^6*cM*m*r^2*w^3*x^4 + 
     88*a^4*cM*m*r^4*w^3*x^4 - (4*I)*a^7*m*w*x^5 + (8*I)*a^8*w^2*x^5 + 
     (16*I)*a^6*r^2*w^2*x^5 + (8*I)*a^4*r^4*w^2*x^5 + 
     (36*I)*a^6*cM*r*sss*w^2*x^5 + (36*I)*a^4*cM*r^3*sss*w^2*x^5 + 
     (130*I)*a^7*cM*m*r*w^3*x^5 + (110*I)*a^5*cM*m*r^3*w^3*x^5 + 
     20*a^8*cM*m*w^3*x^6 - 4*a^6*cM*m*r^2*w^3*x^6 - (8*I)*a^7*cM*m*r*w^3*x^7)*
    rn[r, x]*Y[x] + 2*cM*m*((63*I)*a^3*m*r^2*sss*w - 
     (18*I)*a*cM*m*r^3*sss*w + (36*I)*a*m*r^4*sss*w - 
     (63*I)*a^4*r^2*sss*w^2 - (54*I)*a^2*r^4*sss*w^2 - (3*I)*r^6*sss*w^2 - 
     (70*I)*a^5*m*r^2*w^3 - (48*I)*a^3*m*r^4*w^3 - (3*I)*a*m*r^6*w^3 + 
     24*a^2*cM*m*r^2*sss*w*x + 80*a^6*m*r*w^3*x + 84*a^4*m*r^3*w^3*x + 
     18*a^2*m*r^5*w^3*x - I*a^4*m^2*sss*x^2 + (3*I)*a^5*m*sss*w*x^2 - 
     (25*I)*a^3*m*r^2*sss*w*x^2 - (3*I)*a^6*sss*w^2*x^2 + 
     (68*I)*a^4*r^2*sss*w^2*x^2 + (47*I)*a^2*r^4*sss*w^2*x^2 - 
     (10*I)*a^7*m*w^3*x^2 + (80*I)*a^5*m*r^2*w^3*x^2 + 
     (39*I)*a^3*m*r^4*w^3*x^2 - 76*a^6*m*r*w^3*x^3 - 48*a^4*m*r^3*w^3*x^3 - 
     I*a^5*m*sss*w*x^4 + (2*I)*a^6*sss*w^2*x^4 - (10*I)*a^4*r^2*sss*w^2*x^4 + 
     (8*I)*a^7*m*w^3*x^4 - (19*I)*a^5*m*r^2*w^3*x^4 + 14*a^6*m*r*w^3*x^5 - 
     I*a^7*m*w^3*x^6)*rn[r, x]^2*Y[x] + 
   2*w^2*((-110*I)*a^6*m*r^2 + (12*I)*a^9*w + (42*I)*a^7*r^2*w + 
     (54*I)*a^5*r^4*w + (30*I)*a^3*r^6*w + (6*I)*a*r^8*w - 2*a*m*r^7*x + 
     20*a^8*r*w*x + 46*a^6*r^3*w*x + 30*a^4*r^5*w*x + 2*a^2*r^7*w*x - 
     2*r^9*w*x + (188*I)*a^6*m*r^2*x^2 - (38*I)*a^9*w*x^2 - 
     (94*I)*a^7*r^2*w*x^2 - (78*I)*a^5*r^4*w*x^2 - (26*I)*a^3*r^6*w*x^2 - 
     (4*I)*a*r^8*w*x^2 - 10*a^8*r*w*x^3 - 36*a^6*r^3*w*x^3 - 
     42*a^4*r^5*w*x^3 - 16*a^2*r^7*w*x^3 - (96*I)*a^6*m*r^2*x^4 + 
     (28*I)*a^9*w*x^4 + (78*I)*a^7*r^2*w*x^4 + (72*I)*a^5*r^4*w*x^4 + 
     (22*I)*a^3*r^6*w*x^4 + 6*a^8*r*w*x^5 + 12*a^6*r^3*w*x^5 + 
     6*a^4*r^5*w*x^5 + (5*I)*a^6*m*r^2*x^6 - (6*I)*a^9*w*x^6 - 
     (12*I)*a^7*r^2*w*x^6 - (6*I)*a^5*r^4*w*x^6)*rp[r, x]*Y[x] + 
   2*w^2*(4*a^7*sss + 7*a^5*r^2*sss + 2*a^3*r^4*sss - a*r^6*sss + 
     17*a^4*m*r^4*w - 4*a^9*w^2 - 7*a^5*r^4*w^2 - 3*a^3*r^6*w^2 - a*r^8*w^2 - 
     (3*I)*a^4*r^3*sss*x - (6*I)*a^2*r^5*sss*x - (3*I)*r^7*sss*x + 
     I*a^6*r^3*w^2*x + (4*I)*a^4*r^5*w^2*x + (2*I)*r^9*w^2*x - 
     9*a^7*sss*x^2 - 22*a^5*r^2*sss*x^2 - 17*a^3*r^4*sss*x^2 - 
     4*a*r^6*sss*x^2 - 80*a^4*m*r^4*w*x^2 + 11*a^9*w^2*x^2 + 
     24*a^5*r^4*w^2*x^2 + 17*a^3*r^6*w^2*x^2 + 7*a*r^8*w^2*x^2 + 
     I*a^6*r*sss*x^3 + (2*I)*a^4*r^3*sss*x^3 + I*a^2*r^5*sss*x^3 - 
     (3*I)*a^8*r*w^2*x^3 - (11*I)*a^6*r^3*w^2*x^3 - (13*I)*a^4*r^5*w^2*x^3 + 
     4*a^7*sss*x^4 + 8*a^5*r^2*sss*x^4 + 4*a^3*r^4*sss*x^4 + 
     20*a^4*m*r^4*w*x^4 - 12*a^9*w^2*x^4 - 8*a^5*r^4*w^2*x^4 + 
     2*a^3*r^6*w^2*x^4 - (3*I)*a^8*r*w^2*x^5 - (6*I)*a^6*r^3*w^2*x^5 - 
     (3*I)*a^4*r^5*w^2*x^5 + 3*a^9*w^2*x^6 + 3*a^5*r^4*w^2*x^6)*rn[r, x]*
    rp[r, x]*Y[x] + w^2*((63*I)*a^6*m*sss + (122*I)*a^4*m*r^2*sss + 
     (63*I)*a^2*m*r^4*sss + (4*I)*m*r^6*sss - (21*I)*a^7*sss*w - 
     (50*I)*a^5*r^2*sss*w - (37*I)*a^3*r^4*sss*w - (8*I)*a*r^6*sss*w - 
     (70*I)*a^8*m*w^2 - (168*I)*a^6*m*r^2*w^2 - (130*I)*a^4*m*r^4*w^2 - 
     (2*I)*m*r^8*w^2 + 10*a^5*m*r*sss*x + 20*a^3*m*r^3*sss*x + 
     10*a*m*r^5*sss*x - a^6*r*sss*w*x - 4*a^4*r^3*sss*w*x - 
     5*a^2*r^5*sss*w*x - 2*r^7*sss*w*x - 6*a^7*m*r*w^2*x - 
     20*a^5*m*r^3*w^2*x - 22*a^3*m*r^5*w^2*x - 8*a*m*r^7*w^2*x - 
     (77*I)*a^6*m*sss*x^2 - (138*I)*a^4*m*r^2*sss*x^2 - 
     (61*I)*a^2*m*r^4*sss*x^2 + (35*I)*a^7*sss*w*x^2 + 
     (80*I)*a^5*r^2*sss*w*x^2 + (55*I)*a^3*r^4*sss*w*x^2 + 
     (10*I)*a*r^6*sss*w*x^2 + (118*I)*a^8*m*w^2*x^2 + 
     (264*I)*a^6*m*r^2*w^2*x^2 + (180*I)*a^4*m*r^4*w^2*x^2 - 
     a^6*r*sss*w*x^3 - 2*a^4*r^3*sss*w*x^3 - a^2*r^5*sss*w*x^3 - 
     2*a^7*m*r*w^2*x^3 - 4*a^5*m*r^3*w^2*x^3 - 2*a^3*m*r^5*w^2*x^3 + 
     (8*I)*a^6*m*sss*x^4 + (8*I)*a^4*m*r^2*sss*x^4 - (12*I)*a^7*sss*w*x^4 - 
     (24*I)*a^5*r^2*sss*w*x^4 - (12*I)*a^3*r^4*sss*w*x^4 - 
     (44*I)*a^8*m*w^2*x^4 - (82*I)*a^6*m*r^2*w^2*x^4 - 
     (38*I)*a^4*m*r^4*w^2*x^4 + (2*I)*a^8*m*w^2*x^6 + 
     (2*I)*a^6*m*r^2*w^2*x^6)*rn[r, x]^2*rp[r, x]*Y[x] + 
   2*m*w^2*(-12*a^5*m*sss + 12*a^3*cM*m*r*sss - 18*a^3*m*r^2*sss + 
     6*a*cM*m*r^3*sss - 6*a*m*r^4*sss + 8*a^6*sss*w + 16*a^4*r^2*sss*w + 
     9*a^2*r^4*sss*w + r^6*sss*w + 15*a^7*m*w^2 + 30*a^5*m*r^2*w^2 + 
     18*a^3*m*r^4*w^2 + 3*a*m*r^6*w^2 + 6*a^5*m*sss*x^2 - 
     6*a^3*cM*m*r*sss*x^2 + 6*a^3*m*r^2*sss*x^2 - 8*a^6*sss*w*x^2 - 
     14*a^4*r^2*sss*w*x^2 - 6*a^2*r^4*sss*w*x^2 - 15*a^7*m*w^2*x^2 - 
     24*a^5*m*r^2*w^2*x^2 - 9*a^3*m*r^4*w^2*x^2 + a^6*sss*w*x^4 + 
     a^4*r^2*sss*w*x^4 + 3*a^7*m*w^2*x^4 + 3*a^5*m*r^2*w^2*x^4)*rn[r, x]^3*
    rp[r, x]*Y[x] + 2*cM*((-40*I)*a^3*r^2*w + (32*I)*a*cM*r^3*w - 
     (32*I)*a*r^4*w + (12*I)*a^3*r^2*sss*w + (26*I)*a*r^4*sss*w + 
     36*a^4*r*w*x - 16*a^2*cM*r^2*w*x - 2*a^2*r^3*w*x + 8*r^5*w*x - 
     8*a^4*r*sss*w*x + 12*a^2*r^3*sss*w*x + r^5*sss*w*x - (8*I)*a^4*m*x^2 + 
     (4*I)*a^4*m*sss*x^2 + (8*I)*a^5*w*x^2 + (28*I)*a^3*r^2*w*x^2 - 
     (8*I)*a*r^4*w*x^2 - (4*I)*a^5*sss*w*x^2 - (2*I)*a^3*r^2*sss*w*x^2 - 
     (20*I)*a*r^4*sss*w*x^2 - 70*a^4*r*w*x^3 + 48*a^2*cM*r^2*w*x^3 - 
     26*a^2*r^3*w*x^3 + 24*a^4*r*sss*w*x^3 - 10*a^2*r^3*sss*w*x^3 + 
     (16*I)*a^4*m*x^4 - (8*I)*a^4*m*sss*x^4 - (16*I)*a^5*w*x^4 - 
     (28*I)*a^3*r^2*w*x^4 + (8*I)*a^5*sss*w*x^4 + (4*I)*a^3*r^2*sss*w*x^4 + 
     6*a^4*r*w*x^5 - 11*a^4*r*sss*w*x^5)*X[r]*Y[x] + 
   (16*I)*cM^2*m*r^2*sss*rn[r, x]*X[r]*Y[x] + (2*I)*cM*m*r*sss^2*
    (3*r + (4*I)*a*x)*rn[r, x]^2*X[r]*Y[x] + 
   2*((12*I)*a^5*w + (20*I)*a^3*r^2*w + (8*I)*a*r^4*w - (6*I)*a^5*sss*w - 
     (11*I)*a*r^4*sss*w + 12*a^4*r*w*x + 8*a^2*r^3*w*x - 4*r^5*w*x - 
     20*a^4*r*sss*w*x - 20*a^2*r^3*sss*w*x + (3*I)*a^4*m*x^2 - 
     (28*I)*a^5*w*x^2 - (20*I)*a^3*r^2*w*x^2 + (8*I)*a*r^4*w*x^2 + 
     (21*I)*a^5*sss*w*x^2 + (9*I)*a*r^4*sss*w*x^2 + 8*a^4*r*w*x^3 + 
     8*a^2*r^3*w*x^3 + 16*a^4*r*sss*w*x^3 + 16*a^2*r^3*sss*w*x^3 - 
     (5*I)*a^4*m*x^4 + (8*I)*a^5*w*x^4 + (8*I)*a^3*r^2*w*x^4 - 
     (13*I)*a^5*sss*w*x^4)*rp[r, x]*X[r]*Y[x] + 
   sss^2*((-7*I)*a^2*m - (3*I)*m*r^2 + (7*I)*a^3*w + (7*I)*a*r^2*w - 
     a*m*r*x + 2*a^2*r*w*x + 2*r^3*w*x + (5*I)*a^2*m*x^2 - (9*I)*a^3*w*x^2 - 
     (9*I)*a*r^2*w*x^2)*rn[r, x]^2*rp[r, x]*X[r]*Y[x] + 
   2*m*sss^2*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]^3*rp[r, x]*X[r]*
    Y[x] + 4*cM*r*sss*(-3*a + (2*I)*r*x + 5*a*x^2)*X[r]^2*Y[x] + 
   (-2 + sss)*sss*(-4*a*r - (4*I)*a^2*x + (3*I)*r^2*x + 3*a*r*x^2 + 
     (8*I)*a^2*x^3)*rn[r, x]*X[r]^2*Y[x] - 4*a*cM^2*r^2*w^2*
    (-24*a^2*cM*r + (82*I)*a*m*r^3 - (24*I)*a^4*r*w - (34*I)*a^2*r^3*w - 
     (4*I)*r^5*w + (8*I)*a*cM*r^2*x - 8*a^5*w*x + a^3*r^2*w*x - 3*a*r^4*w*x + 
     32*a^2*cM*r*x^2 + (16*I)*a^4*r*w*x^2 + (40*I)*a^2*r^3*w*x^2 + 
     11*a^5*w*x^3 + 13*a^3*r^2*w*x^3 + (6*I)*a^4*r*w*x^4 + 2*a^5*w*x^5)*
    Y[x]^2 + 2*a*cM*r*w^2*((48*I)*a*cM^2*m*r^2 + 6*a^2*cM*r^2*sss - 
     6*cM*r^4*sss - 40*a^3*cM*m*r^2*w - 30*a*cM*m*r^4*w + 7*a^6*r*w^2 + 
     a^4*r^3*w^2 - 5*a^2*r^5*w^2 + r^7*w^2 + (18*I)*a^3*cM*r*sss*x - 
     (8*I)*a*cM*r^3*sss*x + (8*I)*a^4*cM*m*r*w*x - (42*I)*a^2*cM*m*r^3*w*x + 
     (16*I)*a^7*w^2*x + (19*I)*a^5*r^2*w^2*x + (8*I)*a^3*r^4*w^2*x + 
     (5*I)*a*r^6*w^2*x + 8*a^4*cM*sss*x^2 - 10*a^2*cM*r^2*sss*x^2 + 
     32*a^5*cM*m*w*x^2 - 2*a^3*cM*m*r^2*w*x^2 - 10*a^6*r*w^2*x^2 - 
     3*a^4*r^3*w^2*x^2 + 14*a^2*r^5*w^2*x^2 - (20*I)*a^3*cM*r*sss*x^3 - 
     (14*I)*a^4*cM*m*r*w*x^3 - (25*I)*a^7*w^2*x^3 - (24*I)*a^5*r^2*w^2*x^3 + 
     I*a^3*r^4*w^2*x^3 - 8*a^5*cM*m*w*x^4 + 10*a^6*r*w^2*x^4 + 
     17*a^4*r^3*w^2*x^4 + (8*I)*a^7*w^2*x^5 + (8*I)*a^5*r^2*w^2*x^5)*rn[r, x]*
    Y[x]^2 + 2*a*cM*w^2*((18*I)*a*cM*m*r^3*sss + (21*I)*a^4*r^2*sss*w + 
     (24*I)*a^2*r^4*sss*w + (3*I)*r^6*sss*w + (35*I)*a^5*m*r^2*w^2 + 
     (32*I)*a^3*m*r^4*w^2 + (3*I)*a*m*r^6*w^2 + 66*a^4*m*r*sss*x - 
     24*a^2*cM*m*r^2*sss*x + 58*a^2*m*r^3*sss*x - 22*a^5*r*sss*w*x - 
     28*a^3*r^3*sss*w*x - 6*a*r^5*sss*w*x - 40*a^6*m*r*w^2*x - 
     56*a^4*m*r^3*w^2*x - 18*a^2*m*r^5*w^2*x + I*a^6*sss*w*x^2 - 
     (16*I)*a^4*r^2*sss*w*x^2 - (17*I)*a^2*r^4*sss*w*x^2 + 
     (5*I)*a^7*m*w^2*x^2 - (30*I)*a^5*m*r^2*w^2*x^2 - 
     (23*I)*a^3*m*r^4*w^2*x^2 - 8*a^4*m*r*sss*x^3 + 16*a^5*r*sss*w*x^3 + 
     16*a^3*r^3*sss*w*x^3 + 24*a^6*m*r*w^2*x^3 + 20*a^4*m*r^3*w^2*x^3 - 
     (2*I)*a^7*m*w^2*x^4 + (4*I)*a^5*m*r^2*w^2*x^4 - 2*a^6*m*r*w^2*x^5)*
    rn[r, x]^2*Y[x]^2 - 2*a^2*r^2*w^4*(9*a^5 - (5*I)*r^5*x - 16*a^5*x^2 + 
     6*a^5*x^4)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   2*a*r*w^4*((-17*I)*a*m*r^5 + (20*I)*a^6*r*w + (20*I)*a^4*r^3*w + 
     (8*I)*a^2*r^5*w + I*r^7*w + a^5*r^2*w*x + 2*a^3*r^4*w*x + a*r^6*w*x - 
     (21*I)*a^6*r*w*x^2 - (18*I)*a^4*r^3*w*x^2 - (5*I)*a^2*r^5*w*x^2 + 
     a^7*w*x^3 + 2*a^5*r^2*w*x^3 + a^3*r^4*w*x^3 + (2*I)*a^6*r*w*x^4 + 
     I*a^4*r^3*w*x^4)*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   2*a*w^3*(-8*a^3*cM*m*r*sss - 6*a*cM*m*r^3*sss - 2*a^6*sss*w - 
     5*a^4*r^2*sss*w - 4*a^2*r^4*sss*w - r^6*sss*w - 6*a^7*m*w^2 - 
     15*a^5*m*r^2*w^2 - 12*a^3*m*r^4*w^2 - 3*a*m*r^6*w^2 + 
     2*a^3*cM*m*r*sss*x^2 + a^6*sss*w*x^2 + 2*a^4*r^2*sss*w*x^2 + 
     a^2*r^4*sss*w*x^2 + 3*a^7*m*w^2*x^2 + 6*a^5*m*r^2*w^2*x^2 + 
     3*a^3*m*r^4*w^2*x^2)*rn[r, x]^3*rp[r, x]*Y[x]^2 - 
   (16*I)*a*cM^2*r^2*sss*w*rn[r, x]*X[r]*Y[x]^2 + 
   2*a*cM*r*sss^2*w*((-3*I)*r + 4*a*x)*rn[r, x]^2*X[r]*Y[x]^2 + 
   (2*I)*a^3*r^2*sss*w*(-17 + 13*x^2)*rp[r, x]*X[r]*Y[x]^2 + 
   2*a*(a^2 + r^2)*sss^2*w^2*rn[r, x]^3*rp[r, x]*X[r]*Y[x]^2 - 
   (32*I)*a^7*cM^2*r*w^3*x^2*Y[x]^3 + 2*a^3*cM*w^3*
    ((-16*I)*cM^2*r^3 + 10*a^2*cM*r^3*w + 10*cM*r^5*w - 
     (2*I)*a^3*cM*r^2*w*x + (14*I)*a*cM*r^4*w*x + 7*a^6*w*x^2 - 
     8*a^4*cM*r*w*x^2 + 4*a^2*cM*r^3*w*x^2 + (4*I)*a^3*cM*r^2*w*x^3)*rn[r, x]*
    Y[x]^3 + 2*a^3*cM*w^3*((-6*I)*cM*r^3*sss - (7*I)*a^4*r^2*w^2 - 
     (8*I)*a^2*r^4*w^2 - I*r^6*w^2 + 8*a*cM*r^2*sss*x + 8*a^5*r*w^2*x + 
     14*a^3*r^3*w^2*x + 6*a*r^5*w^2*x - I*a^6*w^2*x^2 + 
     (4*I)*a^4*r^2*w^2*x^2 + (5*I)*a^2*r^4*w^2*x^2 - 2*a^5*r*w^2*x^3 - 
     2*a^3*r^3*w^2*x^3)*rn[r, x]^2*Y[x]^3 - (2*I)*a^9*w^5*(-7 + x^2)*
    rn[r, x]^2*rp[r, x]*Y[x]^3 + 2*a^3*(a^2 + r^2)*w^4*
    (2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^3*rp[r, x]*
    Y[x]^3, D36[r, x] -> -4*cM*w*(24*a^7*m*r - 120*a^5*cM*m*r^2 + 
     (168*I)*a^6*m^2*r^2 + 242*a^5*m*r^3 + 144*a^3*cM^2*m*r^3 - 
     (240*I)*a^4*cM*m^2*r^3 - 390*a^3*cM*m*r^4 + (375*I)*a^4*m^2*r^4 + 
     270*a^3*m*r^5 + 56*a*cM^2*m*r^5 - (196*I)*a^2*cM*m^2*r^5 - 
     82*a*cM*m*r^6 + (163*I)*a^2*m^2*r^6 + 40*a*m*r^7 - (50*I)*cM*m^2*r^7 + 
     (24*I)*m^2*r^8 - 12*a^8*r*w + 60*a^6*cM*r^2*w - (168*I)*a^7*m*r^2*w - 
     183*a^6*r^3*w + (240*I)*a^5*cM*m*r^3*w + 277*a^4*cM*r^4*w - 
     (423*I)*a^5*m*r^4*w - 201*a^4*r^5*w + (254*I)*a^3*cM*m*r^5*w + 
     74*a^2*cM*r^6*w - (332*I)*a^3*m*r^6*w - 21*a^2*r^7*w + 
     (162*I)*a*cM*m*r^7*w - 11*cM*r^8*w - (117*I)*a*m*r^8*w + 9*r^9*w + 
     (56*I)*a^8*r^2*w^2 + (157*I)*a^6*r^4*w^2 + (198*I)*a^4*r^6*w^2 + 
     (101*I)*a^2*r^8*w^2 + (4*I)*r^10*w^2 + (24*I)*a^8*m*x - 
     (96*I)*a^6*cM*m*r*x - 144*a^7*m^2*r*x + (55*I)*a^6*m*r^2*x + 
     (96*I)*a^4*cM^2*m*r^2*x + 120*a^5*cM*m^2*r^2*x - 
     (102*I)*a^4*cM*m*r^3*x - 70*a^5*m^2*r^3*x - (198*I)*a^4*m*r^4*x - 
     (8*I)*a^2*cM^2*m*r^4*x - 102*a^3*cM*m^2*r^4*x + (312*I)*a^2*cM*m*r^5*x + 
     70*a^3*m^2*r^5*x - (293*I)*a^2*m*r^6*x - (108*I)*cM^2*m*r^6*x - 
     30*a*cM*m^2*r^6*x + (150*I)*cM*m*r^7*x + 12*a*m^2*r^7*x - 
     (72*I)*m*r^8*x - (12*I)*a^9*w*x + (48*I)*a^7*cM*r*w*x + 
     144*a^8*m*r*w*x - (42*I)*a^7*r^2*w*x - 120*a^6*cM*m*r^2*w*x + 
     (114*I)*a^5*cM*r^3*w*x + 173*a^6*m*r^3*w*x + (6*I)*a^5*r^4*w*x - 
     3*a^4*cM*m*r^4*w*x + (20*I)*a^3*cM*r^5*w*x - 63*a^4*m*r^5*w*x + 
     (66*I)*a^3*r^6*w*x + 194*a^2*cM*m*r^6*w*x - (30*I)*a*cM*r^7*w*x - 
     171*a^2*m*r^7*w*x + (30*I)*a*r^8*w*x + 33*cM*m*r^8*w*x - 27*m*r^9*w*x - 
     48*a^9*r*w^2*x - 92*a^7*r^3*w^2*x + 68*a^5*r^5*w^2*x + 
     112*a^3*r^7*w^2*x - 24*a^7*cM*m*x^2 + (24*I)*a^8*m^2*x^2 + 
     164*a^7*m*r*x^2 + 48*a^5*cM^2*m*r*x^2 - (96*I)*a^6*cM*m^2*r*x^2 - 
     108*a^5*cM*m*r^2*x^2 - (93*I)*a^6*m^2*r^2*x^2 - 294*a^5*m*r^3*x^2 - 
     184*a^3*cM^2*m*r^3*x^2 + (226*I)*a^4*cM*m^2*r^3*x^2 + 
     750*a^3*cM*m*r^4*x^2 - (273*I)*a^4*m^2*r^4*x^2 - 606*a^3*m*r^5*x^2 - 
     152*a*cM^2*m*r^5*x^2 - (52*I)*a^2*cM*m^2*r^5*x^2 + 214*a*cM*m*r^6*x^2 + 
     (80*I)*a^2*m^2*r^6*x^2 - 104*a*m*r^7*x^2 + 12*a^8*cM*w*x^2 - 
     (24*I)*a^9*m*w*x^2 - 141*a^8*r*w*x^2 + (96*I)*a^7*cM*m*r*w*x^2 + 
     118*a^6*cM*r^2*w*x^2 + (207*I)*a^7*m*r^2*w*x^2 + 256*a^6*r^3*w*x^2 - 
     (380*I)*a^5*cM*m*r^3*w*x^2 - 551*a^4*cM*r^4*w*x^2 + 
     (528*I)*a^5*m*r^4*w*x^2 + 520*a^4*r^5*w*x^2 - (202*I)*a^3*cM*m*r^5*w*
      x^2 - 200*a^2*cM*r^6*w*x^2 + (368*I)*a^3*m*r^6*w*x^2 + 
     132*a^2*r^7*w*x^2 - (264*I)*a*cM*m*r^7*w*x^2 - 11*cM*r^8*w*x^2 + 
     (173*I)*a*m*r^8*w*x^2 + 9*r^9*w*x^2 - (107*I)*a^8*r^2*w^2*x^2 - 
     (326*I)*a^6*r^4*w^2*x^2 - (373*I)*a^4*r^6*w^2*x^2 - 
     (158*I)*a^2*r^8*w^2*x^2 + (4*I)*r^10*w^2*x^2 - (35*I)*a^8*m*x^3 - 
     24*a^7*cM*m^2*x^3 + (150*I)*a^6*cM*m*r*x^3 + 344*a^7*m^2*r*x^3 - 
     (355*I)*a^6*m*r^2*x^3 - (152*I)*a^4*cM^2*m*r^2*x^3 - 
     300*a^5*cM*m^2*r^2*x^3 + (508*I)*a^4*cM*m*r^3*x^3 + 
     380*a^5*m^2*r^3*x^3 - (297*I)*a^4*m*r^4*x^3 - (112*I)*a^2*cM^2*m*r^4*
      x^3 - 48*a^3*cM*m^2*r^4*x^3 + (110*I)*a^2*cM*m*r^5*x^3 + 
     140*a^3*m^2*r^5*x^3 - (25*I)*a^2*m*r^6*x^3 + (12*I)*a^9*w*x^3 + 
     24*a^8*cM*m*w*x^3 - (42*I)*a^7*cM*r*w*x^3 - 367*a^8*m*r*w*x^3 + 
     (162*I)*a^7*r^2*w*x^3 + 270*a^6*cM*m*r^2*w*x^3 - 
     (266*I)*a^5*cM*r^3*w*x^3 - 611*a^6*m*r^3*w*x^3 + (130*I)*a^5*r^4*w*x^3 + 
     224*a^4*cM*m*r^4*w*x^3 - (102*I)*a^3*cM*r^5*w*x^3 - 
     173*a^4*m*r^5*w*x^3 - (106*I)*a^3*r^6*w*x^3 - 326*a^2*cM*m*r^6*w*x^3 + 
     (98*I)*a*cM*r^7*w*x^3 + 215*a^2*m*r^7*w*x^3 - (86*I)*a*r^8*w*x^3 + 
     130*a^9*r*w^2*x^3 + 348*a^7*r^3*w^2*x^3 + 26*a^5*r^5*w^2*x^3 - 
     184*a^3*r^7*w^2*x^3 + 8*a*r^9*w^2*x^3 + 54*a^7*cM*m*x^4 - 
     (18*I)*a^8*m^2*x^4 - 486*a^7*m*r*x^4 - 96*a^5*cM^2*m*r*x^4 + 
     (74*I)*a^6*cM*m^2*r*x^4 + 546*a^5*cM*m*r^2*x^4 + 
     (65*I)*a^6*m^2*r^2*x^4 - 438*a^5*m*r^3*x^4 + 64*a^3*cM^2*m*r^3*x^4 - 
     (276*I)*a^4*cM*m^2*r^3*x^4 - 120*a^3*cM*m*r^4*x^4 + 
     (303*I)*a^4*m^2*r^4*x^4 + 68*a^3*m*r^5*x^4 - 27*a^8*cM*w*x^4 + 
     (18*I)*a^9*m*w*x^4 + 457*a^8*r*w*x^4 - (82*I)*a^7*cM*m*r*w*x^4 - 
     548*a^6*cM*r^2*w*x^4 - (169*I)*a^7*m*r^2*w*x^4 + 187*a^6*r^3*w*x^4 + 
     (414*I)*a^5*cM*m*r^3*w*x^4 + 281*a^4*cM*r^4*w*x^4 - 
     (331*I)*a^5*m*r^4*w*x^4 - 429*a^4*r^5*w*x^4 + (14*I)*a^3*cM*m*r^5*w*
      x^4 + 214*a^2*cM*r^6*w*x^4 - (66*I)*a^3*m*r^6*w*x^4 - 
     159*a^2*r^7*w*x^4 + (52*I)*a^8*r^2*w^2*x^4 + (205*I)*a^6*r^4*w^2*x^4 + 
     (236*I)*a^4*r^6*w^2*x^4 + (89*I)*a^2*r^8*w^2*x^4 - (19*I)*a^8*m*x^5 + 
     30*a^7*cM*m^2*x^5 + (76*I)*a^6*cM*m*r*x^5 - 50*a^7*m^2*r*x^5 + 
     (74*I)*a^6*m*r^2*x^5 - (100*I)*a^4*cM^2*m*r^2*x^5 - 
     10*a^5*cM*m^2*r^2*x^5 + (44*I)*a^4*cM*m*r^3*x^5 + 62*a^5*m^2*r^3*x^5 + 
     (53*I)*a^4*m*r^4*x^5 + (12*I)*a^9*w*x^5 - 39*a^8*cM*m*w*x^5 - 
     (58*I)*a^7*cM*r*w*x^5 + 136*a^8*m*r*w*x^5 - (12*I)*a^7*r^2*w*x^5 - 
     6*a^6*cM*m*r^2*w*x^5 - (20*I)*a^5*cM*r^3*w*x^5 + 330*a^6*m*r^3*w*x^5 - 
     (20*I)*a^5*r^4*w*x^5 - 299*a^4*cM*m*r^4*w*x^5 + 
     (38*I)*a^3*cM*r^5*w*x^5 + 326*a^4*m*r^5*w*x^5 + (4*I)*a^3*r^6*w*x^5 - 
     92*a^9*r*w^2*x^5 - 356*a^7*r^3*w^2*x^5 - 160*a^5*r^5*w^2*x^5 + 
     104*a^3*r^7*w^2*x^5 - 22*a^7*cM*m*x^6 - (3*I)*a^8*m^2*x^6 + 
     166*a^7*m*r*x^6 + 24*a^5*cM^2*m*r*x^6 + (2*I)*a^6*cM*m^2*r*x^6 - 
     154*a^5*cM*m*r^2*x^6 + (49*I)*a^6*m^2*r^2*x^6 + 154*a^5*m*r^3*x^6 + 
     17*a^8*cM*w*x^6 + (15*I)*a^9*m*w*x^6 - 318*a^8*r*w*x^6 - 
     (38*I)*a^7*cM*m*r*w*x^6 + 362*a^6*cM*r^2*w*x^6 + (9*I)*a^7*m*r^2*w*x^6 - 
     324*a^6*r^3*w*x^6 - (124*I)*a^5*cM*m*r^3*w*x^6 + 45*a^4*cM*r^4*w*x^6 + 
     (4*I)*a^5*m*r^4*w*x^6 - 6*a^4*r^5*w*x^6 - (7*I)*a^8*r^2*w^2*x^6 - 
     (8*I)*a^6*r^4*w^2*x^6 - (13*I)*a^4*r^6*w^2*x^6 - 4*a^7*cM*m^2*x^7 + 
     24*a^7*m^2*r*x^7 - (16*I)*a^9*w*x^7 + 12*a^8*cM*m*w*x^7 + 
     (64*I)*a^7*cM*r*w*x^7 + 8*a^8*m*r*w*x^7 - (40*I)*a^7*r^2*w*x^7 - 
     60*a^6*cM*m*r^2*w*x^7 + (72*I)*a^5*cM*r^3*w*x^7 + 48*a^6*m*r^3*w*x^7 - 
     (24*I)*a^5*r^4*w*x^7 - 6*a^9*r*w^2*x^7 + 108*a^7*r^3*w^2*x^7 + 
     114*a^5*r^5*w^2*x^7 - (3*I)*a^9*m*w*x^8 + 48*a^8*r*w*x^8 + 
     (6*I)*a^7*cM*m*r*w*x^8 - 48*a^6*cM*r^2*w*x^8 - (9*I)*a^7*m*r^2*w*x^8 + 
     48*a^6*r^3*w*x^8 + (14*I)*a^8*r^2*w^2*x^8 + (4*I)*a^6*r^4*w^2*x^8 + 
     24*a^9*r*w^2*x^9 + 24*a^7*r^3*w^2*x^9) + 
   2*(-27*a^4*cM*m^2*r^2*sss + 13*a^2*cM^2*m^2*r^3*sss - 
     3*a^2*cM*m^2*r^4*sss + 16*cM^3*m^2*r^4*sss - 24*cM^2*m^2*r^5*sss + 
     12*cM*m^2*r^6*sss + 72*a^7*m*r*w + 172*a^5*m*r^3*w - 
     (144*I)*a^2*cM^3*m^2*r^3*w - 152*a^3*cM^2*m^3*r^3*w + 112*a^3*m*r^5*w - 
     (72*I)*cM^3*m^2*r^5*w + 12*a*cM^2*m^3*r^5*w + 54*a^5*cM*m*r^2*sss*w - 
     26*a^3*cM^2*m*r^3*sss*w + 34*a^3*cM*m*r^4*sss*w + 
     18*a*cM^2*m*r^5*sss*w - 8*a*cM*m*r^6*sss*w - 64*a^8*r*w^2 - 
     136*a^6*r^3*w^2 + 228*a^4*cM^2*m^2*r^3*w^2 - 76*a^4*r^5*w^2 - 
     36*a^2*cM^2*m^2*r^5*w^2 + 22*cM^2*m^2*r^7*w^2 + 4*r^9*w^2 - 
     27*a^6*cM*r^2*sss*w^2 - 31*a^4*cM*r^4*sss*w^2 + 11*a^2*cM*r^6*sss*w^2 + 
     15*cM*r^8*sss*w^2 - (39*I)*a^5*cM*m^2*r*sss*x + 
     (47*I)*a^3*cM^2*m^2*r^2*sss*x + (33*I)*a^3*cM*m^2*r^3*sss*x - 
     (64*I)*a*cM^2*m^2*r^4*sss*x + (64*I)*a*cM*m^2*r^5*sss*x + 
     (72*I)*a^8*m*w*x + (76*I)*a^6*m*r^2*w*x + 96*a^3*cM^3*m^2*r^2*w*x - 
     (120*I)*a^4*cM^2*m^3*r^2*w*x - (104*I)*a^4*m*r^4*w*x + 
     8*a*cM^3*m^2*r^4*w*x - (80*I)*a^2*cM^2*m^3*r^4*w*x - 
     (132*I)*a^2*m*r^6*w*x - (24*I)*m*r^8*w*x + (78*I)*a^6*cM*m*r*sss*w*x - 
     (94*I)*a^4*cM^2*m*r^2*sss*w*x - (18*I)*a^4*cM*m*r^3*sss*w*x + 
     (70*I)*a^2*cM^2*m*r^4*sss*w*x - (156*I)*a^2*cM*m*r^5*sss*w*x + 
     (48*I)*cM^2*m*r^6*sss*w*x - (48*I)*cM*m*r^7*sss*w*x - (64*I)*a^9*w^2*x - 
     (108*I)*a^7*r^2*w^2*x + (180*I)*a^5*cM^2*m^2*r^2*w^2*x - 
     (4*I)*a^5*r^4*w^2*x + (240*I)*a^3*cM^2*m^2*r^4*w^2*x + 
     (60*I)*a^3*r^6*w^2*x - (46*I)*a*cM^2*m^2*r^6*w^2*x + 
     (20*I)*a*r^8*w^2*x - (39*I)*a^7*cM*r*sss*w^2*x - 
     (15*I)*a^5*cM*r^3*sss*w^2*x + (23*I)*a^3*cM*r^5*sss*w^2*x - 
     I*a*cM*r^7*sss*w^2*x - 2*a^6*cM*m^2*sss*x^2 + 11*a^4*cM^2*m^2*r*sss*
      x^2 + 39*a^4*cM*m^2*r^2*sss*x^2 - 16*a^2*cM^3*m^2*r^2*sss*x^2 - 
     9*a^2*cM^2*m^2*r^3*sss*x^2 + 23*a^2*cM*m^2*r^4*sss*x^2 - 
     88*a^7*m*r*w*x^2 - (48*I)*a^4*cM^3*m^2*r*w*x^2 - 
     24*a^5*cM^2*m^3*r*w*x^2 - 228*a^5*m*r^3*w*x^2 + 
     (72*I)*a^2*cM^3*m^2*r^3*w*x^2 + 172*a^3*cM^2*m^3*r^3*w*x^2 - 
     152*a^3*m*r^5*w*x^2 - 22*a^5*cM^2*m*r*sss*w*x^2 - 
     108*a^5*cM*m*r^2*sss*w*x^2 + 24*a^3*cM^2*m*r^3*sss*w*x^2 - 
     104*a^3*cM*m*r^4*sss*w*x^2 - 18*a*cM^2*m*r^5*sss*w*x^2 - 
     16*a*cM*m*r^6*sss*w*x^2 + 148*a^8*r*w^2*x^2 + 36*a^6*cM^2*m^2*r*w^2*
      x^2 + 328*a^6*r^3*w^2*x^2 - 516*a^4*cM^2*m^2*r^3*w^2*x^2 + 
     216*a^4*r^5*w^2*x^2 - 6*a^2*cM^2*m^2*r^5*w^2*x^2 + 40*a^2*r^7*w^2*x^2 + 
     4*r^9*w^2*x^2 + 69*a^6*cM*r^2*sss*w^2*x^2 + 93*a^4*cM*r^4*sss*w^2*x^2 + 
     19*a^2*cM*r^6*sss*w^2*x^2 - 3*cM*r^8*sss*w^2*x^2 + 
     I*a^5*cM^2*m^2*sss*x^3 + (117*I)*a^5*cM*m^2*r*sss*x^3 - 
     (123*I)*a^3*cM^2*m^2*r^2*sss*x^3 + (95*I)*a^3*cM*m^2*r^3*sss*x^3 - 
     (208*I)*a^8*m*w*x^3 + (8*I)*a^6*cM^2*m^3*w*x^3 - 
     (444*I)*a^6*m*r^2*w*x^3 - 8*a^3*cM^3*m^2*r^2*w*x^3 + 
     (20*I)*a^4*cM^2*m^3*r^2*w*x^3 - (240*I)*a^4*m*r^4*w*x^3 - 
     (4*I)*a^2*m*r^6*w*x^3 - (264*I)*a^6*cM*m*r*sss*w*x^3 + 
     (280*I)*a^4*cM^2*m*r^2*sss*w*x^3 - (252*I)*a^4*cM*m*r^3*sss*w*x^3 + 
     (26*I)*a^2*cM^2*m*r^4*sss*w*x^3 + (36*I)*a^2*cM*m*r^5*sss*w*x^3 + 
     (200*I)*a^9*w^2*x^3 - (12*I)*a^7*cM^2*m^2*w^2*x^3 + 
     (400*I)*a^7*r^2*w^2*x^3 - (60*I)*a^5*cM^2*m^2*r^2*w^2*x^3 + 
     (164*I)*a^5*r^4*w^2*x^3 - (238*I)*a^3*cM^2*m^2*r^4*w^2*x^3 - 
     (72*I)*a^3*r^6*w^2*x^3 - (36*I)*a*r^8*w^2*x^3 + 
     (147*I)*a^7*cM*r*sss*w^2*x^3 + (115*I)*a^5*cM*r^3*sss*w^2*x^3 - 
     (43*I)*a^3*cM*r^5*sss*w^2*x^3 - (11*I)*a*cM*r^7*sss*w^2*x^3 - 
     2*a^6*cM*m^2*sss*x^4 + 5*a^4*cM^2*m^2*r*sss*x^4 - 
     8*a^4*cM*m^2*r^2*sss*x^4 + 8*a^7*m*r*w*x^4 + (32*I)*a^4*cM^3*m^2*r*w*
      x^4 + 8*a^5*cM^2*m^3*r*w*x^4 + 40*a^5*m*r^3*w*x^4 + 
     32*a^3*m*r^5*w*x^4 + 22*a^5*cM^2*m*r*sss*w*x^4 + 
     30*a^5*cM*m*r^2*sss*w*x^4 + 2*a^3*cM^2*m*r^3*sss*w*x^4 + 
     22*a^3*cM*m*r^4*sss*w*x^4 - 128*a^8*r*w^2*x^4 - 
     24*a^6*cM^2*m^2*r*w^2*x^4 - 288*a^6*r^3*w^2*x^4 + 
     234*a^4*cM^2*m^2*r^3*w^2*x^4 - 192*a^4*r^5*w^2*x^4 - 
     32*a^2*r^7*w^2*x^4 - 54*a^6*cM*r^2*sss*w^2*x^4 - 
     54*a^4*cM*r^4*sss*w^2*x^4 + 6*a^2*cM*r^6*sss*w^2*x^4 - 
     I*a^5*cM^2*m^2*sss*x^5 - (14*I)*a^5*cM*m^2*r*sss*x^5 + 
     (80*I)*a^8*m*w*x^5 - (4*I)*a^6*cM^2*m^3*w*x^5 + 
     (168*I)*a^6*m*r^2*w*x^5 + (88*I)*a^4*m*r^4*w*x^5 + 
     (162*I)*a^6*cM*m*r*sss*w*x^5 - (138*I)*a^4*cM^2*m*r^2*sss*w*x^5 + 
     (174*I)*a^4*cM*m*r^3*sss*w*x^5 - (152*I)*a^9*w^2*x^5 + 
     (12*I)*a^7*cM^2*m^2*w^2*x^5 - (332*I)*a^7*r^2*w^2*x^5 - 
     (74*I)*a^5*cM^2*m^2*r^2*w^2*x^5 - (208*I)*a^5*r^4*w^2*x^5 - 
     (28*I)*a^3*r^6*w^2*x^5 - (160*I)*a^7*cM*r*sss*w^2*x^5 - 
     (176*I)*a^5*cM*r^3*sss*w^2*x^5 - (16*I)*a^3*cM*r^5*sss*w^2*x^5 + 
     28*a^8*r*w^2*x^6 - 2*a^6*cM^2*m^2*r*w^2*x^6 + 56*a^6*r^3*w^2*x^6 + 
     28*a^4*r^5*w^2*x^6 + 24*a^6*cM*r^2*sss*w^2*x^6 + 
     28*a^4*cM*r^4*sss*w^2*x^6 + (24*I)*a^9*w^2*x^7 - 
     (2*I)*a^7*cM^2*m^2*w^2*x^7 + (48*I)*a^7*r^2*w^2*x^7 + 
     (24*I)*a^5*r^4*w^2*x^7 + (40*I)*a^7*cM*r*sss*w^2*x^7 + 
     (40*I)*a^5*cM*r^3*sss*w^2*x^7)*rn[r, x] + 
   4*cM*m*w*(4*a^5*m^2*r + 50*a^3*m^2*r^3 - 4*a*m^2*r^5 - 6*a^6*m*r*w - 
     12*a^4*m*r^3*w + 25*a^2*m*r^5*w - 9*m*r^7*w + 4*a^7*r*w^2 - 
     34*a^5*r^3*w^2 - 38*a^3*r^5*w^2 + 12*a*r^7*w^2 + (4*I)*a^6*m^2*x + 
     (149*I)*a^4*m^2*r^2*x + (85*I)*a^2*m^2*r^4*x - (6*I)*a^7*m*w*x - 
     (129*I)*a^5*m*r^2*w*x - (137*I)*a^3*m*r^4*w*x - (32*I)*a*m*r^6*w*x + 
     (23*I)*a^6*r^2*w^2*x + (19*I)*a^4*r^4*w^2*x + (10*I)*a^2*r^6*w^2*x + 
     (12*I)*r^8*w^2*x - 106*a^5*m^2*r*x^2 - 138*a^3*m^2*r^3*x^2 + 
     138*a^6*m*r*w*x^2 + 230*a^4*m*r^3*w*x^2 + 12*a^2*m*r^5*w*x^2 - 
     78*a^7*r*w^2*x^2 - 46*a^5*r^3*w^2*x^2 + 44*a^3*r^5*w^2*x^2 - 
     24*a*r^7*w^2*x^2 - I*a^6*m^2*x^3 - (61*I)*a^4*m^2*r^2*x^3 + 
     (3*I)*a^7*m*w*x^3 + (110*I)*a^5*m*r^2*w*x^3 + (71*I)*a^3*m*r^4*w*x^3 - 
     (37*I)*a^6*r^2*w^2*x^3 - (14*I)*a^4*r^4*w^2*x^3 + 
     (26*I)*a^2*r^6*w^2*x^3 + 18*a^5*m^2*r*x^4 - 77*a^6*m*r*w*x^4 - 
     117*a^4*m*r^3*w*x^4 + 100*a^7*r*w^2*x^4 + 94*a^5*r^3*w^2*x^4 - 
     42*a^3*r^5*w^2*x^4 + I*a^7*m*w*x^5 - (17*I)*a^5*m*r^2*w*x^5 + 
     (23*I)*a^6*r^2*w^2*x^5 + (31*I)*a^4*r^4*w^2*x^5 - 38*a^7*r*w^2*x^6 - 
     50*a^5*r^3*w^2*x^6 + (3*I)*a^6*r^2*w^2*x^7)*rn[r, x]^2 + 
   4*(12*a^6*cM*m^2 - (12*I)*a^7*m^3 - 60*a^4*cM^2*m^2*r + 
     (56*I)*a^5*cM*m^3*r + 59*a^4*cM*m^2*r^2 + 72*a^2*cM^3*m^2*r^2 - 
     (38*I)*a^5*m^3*r^2 - (80*I)*a^3*cM^2*m^3*r^2 - 113*a^2*cM^2*m^2*r^3 + 
     (109*I)*a^3*cM*m^3*r^3 + 57*a^2*cM*m^2*r^4 - (36*I)*a^3*m^3*r^4 - 
     (46*I)*a*cM^2*m^3*r^4 + (29*I)*a*cM*m^3*r^5 - (6*I)*a*m^3*r^6 + 
     (36*I)*a^8*m^2*w + (130*I)*a^6*m^2*r^2*w + (138*I)*a^4*m^2*r^4*w + 
     (44*I)*a^2*m^2*r^6*w + (4*I)*m^2*r^8*w - (36*I)*a^9*m*w^2 - 
     (146*I)*a^7*m*r^2*w^2 - (200*I)*a^5*m*r^4*w^2 - (118*I)*a^3*m*r^6*w^2 - 
     (28*I)*a*m*r^8*w^2 + (12*I)*a^10*w^3 + (54*I)*a^8*r^2*w^3 + 
     (98*I)*a^6*r^4*w^3 + (84*I)*a^4*r^6*w^3 + (30*I)*a^2*r^8*w^3 + 
     (2*I)*r^10*w^3 + (12*I)*a^5*cM^2*m^2*x + 8*a^6*cM*m^3*x - 
     (46*I)*a^5*cM*m^2*r*x - (24*I)*a^3*cM^3*m^2*r*x - 24*a^6*m^3*r*x - 
     40*a^4*cM^2*m^3*r*x + (125*I)*a^3*cM^2*m^2*r^2*x + 
     120*a^4*cM*m^3*r^2*x - (131*I)*a^3*cM*m^2*r^3*x - 
     (72*I)*a*cM^3*m^2*r^3*x - 57*a^4*m^3*r^3*x - 115*a^2*cM^2*m^3*r^3*x + 
     (138*I)*a*cM^2*m^2*r^4*x + 104*a^2*cM*m^3*r^4*x - 
     (87*I)*a*cM*m^2*r^5*x - 28*a^2*m^3*r^5*x + 68*a^7*m^2*r*w*x + 
     128*a^5*m^2*r^3*w*x + 60*a^3*m^2*r^5*w*x + 8*a*m^2*r^7*w*x - 
     64*a^8*m*r*w^2*x - 157*a^6*m*r^3*w^2*x - 158*a^4*m*r^5*w^2*x - 
     71*a^2*m*r^7*w^2*x - 6*m*r^9*w^2*x + 20*a^9*r*w^3*x + 86*a^7*r^3*w^3*x + 
     114*a^5*r^5*w^3*x + 50*a^3*r^7*w^3*x + 2*a*r^9*w^3*x - 
     23*a^6*cM*m^2*x^2 + (22*I)*a^7*m^3*x^2 + (8*I)*a^5*cM^2*m^3*x^2 + 
     135*a^4*cM^2*m^2*r*x^2 - (113*I)*a^5*cM*m^3*r*x^2 - 
     197*a^4*cM*m^2*r^2*x^2 - 168*a^2*cM^3*m^2*r^2*x^2 + 
     (70*I)*a^5*m^3*r^2*x^2 + (139*I)*a^3*cM^2*m^3*r^2*x^2 + 
     325*a^2*cM^2*m^2*r^3*x^2 - (175*I)*a^3*cM*m^3*r^3*x^2 - 
     208*a^2*cM*m^2*r^4*x^2 + (57*I)*a^3*m^3*r^4*x^2 - (82*I)*a^8*m^2*w*x^2 - 
     (212*I)*a^6*m^2*r^2*w*x^2 - (124*I)*a^4*m^2*r^4*w*x^2 + 
     (10*I)*a^2*m^2*r^6*w*x^2 + (98*I)*a^9*m*w^2*x^2 + 
     (314*I)*a^7*m*r^2*w^2*x^2 + (375*I)*a^5*m*r^4*w^2*x^2 + 
     (197*I)*a^3*m*r^6*w^2*x^2 + (38*I)*a*m*r^8*w^2*x^2 - 
     (38*I)*a^10*w^3*x^2 - (172*I)*a^8*r^2*w^3*x^2 - 
     (268*I)*a^6*r^4*w^3*x^2 - (170*I)*a^4*r^6*w^3*x^2 - 
     (34*I)*a^2*r^8*w^3*x^2 + (2*I)*r^10*w^3*x^2 - (27*I)*a^5*cM^2*m^2*x^3 - 
     6*a^6*cM*m^3*x^3 + (85*I)*a^5*cM*m^2*r*x^3 + (48*I)*a^3*cM^3*m^2*r*x^3 + 
     9*a^6*m^3*r*x^3 + 29*a^4*cM^2*m^3*r*x^3 - (141*I)*a^3*cM^2*m^2*r^2*x^3 - 
     58*a^4*cM*m^3*r^2*x^3 + (127*I)*a^3*cM*m^2*r^3*x^3 + 
     26*a^4*m^3*r^3*x^3 - 16*a^7*m^2*r*w*x^3 + 30*a^5*m^2*r^3*w*x^3 + 
     62*a^3*m^2*r^5*w*x^3 + 45*a^8*m*r*w^2*x^3 + 118*a^6*m*r^3*w^2*x^3 + 
     146*a^4*m*r^5*w^2*x^3 + 73*a^2*m*r^7*w^2*x^3 - 38*a^9*r*w^3*x^3 - 
     138*a^7*r^3*w^3*x^3 - 156*a^5*r^5*w^3*x^3 - 50*a^3*r^7*w^3*x^3 + 
     6*a*r^9*w^3*x^3 - 2*a^6*cM*m^2*x^4 + (4*I)*a^7*m^3*x^4 - 
     (7*I)*a^5*cM^2*m^3*x^4 - 7*a^4*cM^2*m^2*r*x^4 + (6*I)*a^5*cM*m^3*r*x^4 + 
     38*a^4*cM*m^2*r^2*x^4 - (3*I)*a^5*m^3*r^2*x^4 + (10*I)*a^8*m^2*w*x^4 + 
     (28*I)*a^6*m^2*r^2*w*x^4 + (14*I)*a^4*m^2*r^4*w*x^4 - 
     (48*I)*a^9*m*w^2*x^4 - (167*I)*a^7*m*r^2*w^2*x^4 - 
     (220*I)*a^5*m*r^4*w^2*x^4 - (101*I)*a^3*m*r^6*w^2*x^4 + 
     (34*I)*a^10*w^3*x^4 + (154*I)*a^8*r^2*w^3*x^4 + 
     (222*I)*a^6*r^4*w^3*x^4 + (118*I)*a^4*r^6*w^3*x^4 + 
     (16*I)*a^2*r^8*w^3*x^4 + (5*I)*a^5*cM^2*m^2*x^5 - 
     (20*I)*a^5*cM*m^2*r*x^5 + 30*a^7*m^2*r*w*x^5 + 38*a^5*m^2*r^3*w*x^5 - 
     30*a^8*m*r*w^2*x^5 - 48*a^6*m*r^3*w^2*x^5 - 18*a^4*m*r^5*w^2*x^5 + 
     20*a^9*r*w^3*x^5 + 72*a^7*r^3*w^3*x^5 + 84*a^5*r^5*w^3*x^5 + 
     32*a^3*r^7*w^3*x^5 - (8*I)*a^8*m^2*w*x^6 - (12*I)*a^6*m^2*r^2*w*x^6 + 
     (6*I)*a^9*m*w^2*x^6 - (3*I)*a^7*m*r^2*w^2*x^6 - 
     (9*I)*a^5*m*r^4*w^2*x^6 - (6*I)*a^10*w^3*x^6 - (36*I)*a^8*r^2*w^3*x^6 - 
     (54*I)*a^6*r^4*w^3*x^6 - (24*I)*a^4*r^6*w^3*x^6 - 3*a^8*m*r*w^2*x^7 - 
     3*a^6*m*r^3*w^2*x^7 + 6*a^9*r*w^3*x^7 + 12*a^7*r^3*w^3*x^7 + 
     6*a^5*r^5*w^3*x^7 - (6*I)*a^10*w^3*x^8 - (12*I)*a^8*r^2*w^3*x^8 - 
     (6*I)*a^6*r^4*w^3*x^8)*rp[r, x] - 
   2*(8*a^6*m^2 + 8*a^6*m^4 + 28*a^4*m^2*r^2 - (48*I)*a*cM^3*m^3*r^2 - 
     6*a^4*m^4*r^2 - 38*a^2*cM^2*m^4*r^2 + 18*a^2*m^2*r^4 - 14*a^2*m^4*r^4 - 
     8*a^6*m^2*sss - 9*a^4*m^2*r^2*sss + 2*a^2*m^2*r^4*sss + 2*m^2*r^6*sss - 
     32*a^7*m^3*w - 14*a^5*m^3*r^2*w + 22*a^3*m^3*r^4*w + 
     24*a^5*m*r^2*sss*w + 4*a^3*m*r^4*sss*w - 4*a*m*r^6*sss*w + 
     48*a^8*m^2*w^2 + 78*a^6*m^2*r^2*w^2 + 36*a^4*m^2*r^4*w^2 + 
     4*a^2*m^2*r^6*w^2 - 4*m^2*r^8*w^2 - 8*a^8*sss*w^2 - 15*a^6*r^2*sss*w^2 + 
     11*a^2*r^6*sss*w^2 + 5*r^8*sss*w^2 - 32*a^9*m*w^3 - 90*a^7*m*r^2*w^3 - 
     82*a^5*m*r^4*w^3 - 14*a^3*m*r^6*w^3 + 10*a*m*r^8*w^3 + 8*a^10*w^4 + 
     32*a^8*r^2*w^4 + 38*a^6*r^4*w^4 + 10*a^4*r^6*w^4 - 6*a^2*r^8*w^4 - 
     2*r^10*w^4 - (20*I)*a^5*m^2*r*x - 16*a^2*cM^3*m^3*r*x - 
     (16*I)*a^5*m^4*r*x + (8*I)*a^3*cM^2*m^4*r*x - (60*I)*a^3*m^2*r^3*x - 
     (8*I)*a^3*m^4*r^3*x - (36*I)*a*m^2*r^5*x + (14*I)*a^5*m^2*r*sss*x + 
     (26*I)*a^3*m^2*r^3*sss*x + (14*I)*a*m^2*r^5*sss*x + 
     (60*I)*a^6*m^3*r*w*x + (120*I)*a^4*m^3*r^3*w*x + 
     (68*I)*a^2*m^3*r^5*w*x - (24*I)*a^6*m*r*sss*w*x - 
     (68*I)*a^4*m*r^3*sss*w*x - (56*I)*a^2*m*r^5*sss*w*x - 
     (12*I)*m*r^7*sss*w*x - (84*I)*a^7*m^2*r*w^2*x - 
     (236*I)*a^5*m^2*r^3*w^2*x - (186*I)*a^3*m^2*r^5*w^2*x - 
     (30*I)*a*m^2*r^7*w^2*x + (10*I)*a^7*r*sss*w^2*x + 
     (20*I)*a^5*r^3*sss*w^2*x + (10*I)*a^3*r^5*sss*w^2*x + 
     (52*I)*a^8*m*r*w^3*x + (144*I)*a^6*m*r^3*w^3*x + 
     (126*I)*a^4*m*r^5*w^3*x + (46*I)*a^2*m*r^7*w^3*x + (12*I)*m*r^9*w^3*x - 
     (12*I)*a^9*r*w^4*x - (20*I)*a^7*r^3*w^4*x - (8*I)*a^5*r^5*w^4*x - 
     (4*I)*a^3*r^7*w^4*x - (4*I)*a*r^9*w^4*x - 24*a^6*m^2*x^2 - 
     38*a^6*m^4*x^2 + 2*a^4*cM^2*m^4*x^2 - 80*a^4*m^2*r^2*x^2 - 
     32*a^4*m^4*r^2*x^2 - 52*a^2*m^2*r^4*x^2 + 29*a^6*m^2*sss*x^2 + 
     50*a^4*m^2*r^2*sss*x^2 + 21*a^2*m^2*r^4*sss*x^2 + 142*a^7*m^3*w*x^2 + 
     208*a^5*m^3*r^2*w*x^2 + 66*a^3*m^3*r^4*w*x^2 - 148*a^5*m*r^2*sss*w*x^2 - 
     104*a^3*m*r^4*sss*w*x^2 - 20*a*m*r^6*sss*w*x^2 - 198*a^8*m^2*w^2*x^2 - 
     422*a^6*m^2*r^2*w^2*x^2 - 284*a^4*m^2*r^4*w^2*x^2 - 
     62*a^2*m^2*r^6*w^2*x^2 + 35*a^8*sss*w^2*x^2 + 80*a^6*r^2*sss*w^2*x^2 + 
     12*a^2*r^6*sss*w^2*x^2 + r^8*sss*w^2*x^2 + 122*a^9*m*w^3*x^2 + 
     348*a^7*m*r^2*w^3*x^2 + 352*a^5*m*r^4*w^3*x^2 + 144*a^3*m*r^6*w^3*x^2 + 
     18*a*m*r^8*w^3*x^2 - 28*a^10*w^4*x^2 - 102*a^8*r^2*w^4*x^2 - 
     134*a^6*r^4*w^4*x^2 - 76*a^4*r^6*w^4*x^2 - 18*a^2*r^8*w^4*x^2 - 
     2*r^10*w^4*x^2 + (8*I)*a^5*m^2*r*x^3 + (12*I)*a^5*m^4*r*x^3 + 
     (20*I)*a^3*m^2*r^3*x^3 - (6*I)*a^5*m^2*r*sss*x^3 - 
     (4*I)*a^3*m^2*r^3*sss*x^3 - (32*I)*a^6*m^3*r*w*x^3 - 
     (24*I)*a^4*m^3*r^3*w*x^3 + (36*I)*a^6*m*r*sss*w*x^3 + 
     (80*I)*a^4*m*r^3*sss*w*x^3 + (44*I)*a^2*m*r^5*sss*w*x^3 + 
     (64*I)*a^7*m^2*r*w^2*x^3 + (176*I)*a^5*m^2*r^3*w^2*x^3 + 
     (120*I)*a^3*m^2*r^5*w^2*x^3 - (24*I)*a^7*r*sss*w^2*x^3 - 
     (60*I)*a^5*r^3*sss*w^2*x^3 - (48*I)*a^3*r^5*sss*w^2*x^3 - 
     (12*I)*a*r^7*sss*w^2*x^3 - (80*I)*a^8*m*r*w^3*x^3 - 
     (224*I)*a^6*m*r^3*w^3*x^3 - (174*I)*a^4*m*r^5*w^3*x^3 - 
     (30*I)*a^2*m*r^7*w^3*x^3 + (36*I)*a^9*r*w^4*x^3 + 
     (72*I)*a^7*r^3*w^4*x^3 + (48*I)*a^5*r^5*w^4*x^3 + 
     (24*I)*a^3*r^7*w^4*x^3 + (12*I)*a*r^9*w^4*x^3 + 10*a^6*m^2*x^4 + 
     10*a^6*m^4*x^4 + 20*a^4*m^2*r^2*x^4 - 8*a^6*m^2*sss*x^4 - 
     7*a^4*m^2*r^2*sss*x^4 - 62*a^7*m^3*w*x^4 - 58*a^5*m^3*r^2*w*x^4 + 
     100*a^5*m*r^2*sss*w*x^4 + 52*a^3*m*r^4*sss*w*x^4 + 130*a^8*m^2*w^2*x^4 + 
     250*a^6*m^2*r^2*w^2*x^4 + 122*a^4*m^2*r^4*w^2*x^4 - 43*a^8*sss*w^2*x^4 - 
     97*a^6*r^2*sss*w^2*x^4 - 11*a^2*r^6*sss*w^2*x^4 - 114*a^9*m*w^3*x^4 - 
     294*a^7*m*r^2*w^3*x^4 - 230*a^5*m*r^4*w^3*x^4 - 50*a^3*m*r^6*w^3*x^4 + 
     36*a^10*w^4*x^4 + 102*a^8*r^2*w^4*x^4 + 108*a^6*r^4*w^4*x^4 + 
     54*a^4*r^6*w^4*x^4 + 12*a^2*r^8*w^4*x^4 + (14*I)*a^7*m^2*r*w^2*x^5 + 
     (18*I)*a^5*m^2*r^3*w^2*x^5 + (2*I)*a^7*r*sss*w^2*x^5 + 
     (4*I)*a^5*r^3*sss*w^2*x^5 + (2*I)*a^3*r^5*sss*w^2*x^5 + 
     (10*I)*a^8*m*r*w^3*x^5 + (34*I)*a^6*m*r^3*w^3*x^5 + 
     (24*I)*a^4*m*r^5*w^3*x^5 - (24*I)*a^9*r*w^4*x^5 - 
     (36*I)*a^7*r^3*w^4*x^5 + (12*I)*a^3*r^7*w^4*x^5 - 2*a^8*m^2*w^2*x^6 + 
     10*a^8*sss*w^2*x^6 + 20*a^6*r^2*sss*w^2*x^6 + 20*a^9*m*w^3*x^6 + 
     52*a^7*m*r^2*w^3*x^6 + 32*a^5*m*r^4*w^3*x^6 - 18*a^10*w^4*x^6 - 
     32*a^8*r^2*w^4*x^6 - 10*a^6*r^4*w^4*x^6 + 4*a^4*r^6*w^4*x^6 - 
     (2*I)*a^8*m*r*w^3*x^7 - (2*I)*a^6*m*r^3*w^3*x^7 + (8*I)*a^9*r*w^4*x^7 + 
     (16*I)*a^7*r^3*w^4*x^7 + (8*I)*a^5*r^5*w^4*x^7 + 6*a^10*w^4*x^8 + 
     12*a^8*r^2*w^4*x^8 + 6*a^6*r^4*w^4*x^8)*rn[r, x]*rp[r, x] + 
   4*m*(-(a^4*cM*m^3) + (6*I)*a^3*cM*m^4*r - 23*a^2*cM*m^3*r^2 + 
     (35*I)*a^6*m^3*w - (30*I)*a^4*cM*m^3*r*w + (39*I)*a^4*m^3*r^2*w - 
     (16*I)*a^2*cM*m^3*r^3*w + (8*I)*a^2*m^3*r^4*w - (70*I)*a^7*m^2*w^2 + 
     (60*I)*a^5*cM*m^2*r*w^2 - (126*I)*a^5*m^2*r^2*w^2 + 
     (64*I)*a^3*cM*m^2*r^3*w^2 - (63*I)*a^3*m^2*r^4*w^2 + 
     (14*I)*a*cM*m^2*r^5*w^2 - (7*I)*a*m^2*r^6*w^2 + (70*I)*a^8*m*w^3 - 
     (60*I)*a^6*cM*m*r*w^3 + (174*I)*a^6*m*r^2*w^3 - 
     (96*I)*a^4*cM*m*r^3*w^3 + (141*I)*a^4*m*r^4*w^3 - 
     (42*I)*a^2*cM*m*r^5*w^3 + (39*I)*a^2*m*r^6*w^3 - (4*I)*cM*m*r^7*w^3 + 
     (2*I)*m*r^8*w^3 - (35*I)*a^9*w^4 - (111*I)*a^7*r^2*w^4 - 
     (125*I)*a^5*r^4*w^4 - (57*I)*a^3*r^6*w^4 - (8*I)*a*r^8*w^4 - 
     (30*I)*a^3*cM*m^3*r*x + 12*a^5*m^3*r*w*x + 12*a^3*m^3*r^3*w*x - 
     18*a^6*m^2*r*w^2*x - 36*a^4*m^2*r^3*w^2*x - 18*a^2*m^2*r^5*w^2*x + 
     12*a^7*m*r*w^3*x + 36*a^5*m*r^3*w^3*x + 36*a^3*m*r^5*w^3*x + 
     12*a*m*r^7*w^3*x - 3*a^8*r*w^4*x - 12*a^6*r^3*w^4*x - 18*a^4*r^5*w^4*x - 
     12*a^2*r^7*w^4*x - 3*r^9*w^4*x - (43*I)*a^6*m^3*w*x^2 + 
     (14*I)*a^4*cM*m^3*r*w*x^2 - (35*I)*a^4*m^3*r^2*w*x^2 + 
     (102*I)*a^7*m^2*w^2*x^2 - (56*I)*a^5*cM*m^2*r*w^2*x^2 + 
     (162*I)*a^5*m^2*r^2*w^2*x^2 - (36*I)*a^3*cM*m^2*r^3*w^2*x^2 + 
     (60*I)*a^3*m^2*r^4*w^2*x^2 - (118*I)*a^8*m*w^3*x^2 + 
     (84*I)*a^6*cM*m*r*w^3*x^2 - (276*I)*a^6*m*r^2*w^3*x^2 + 
     (108*I)*a^4*cM*m*r^3*w^3*x^2 - (201*I)*a^4*m*r^4*w^3*x^2 + 
     (30*I)*a^2*cM*m*r^5*w^3*x^2 - (43*I)*a^2*m*r^6*w^3*x^2 + 
     (67*I)*a^9*w^4*x^2 + (206*I)*a^7*r^2*w^4*x^2 + (222*I)*a^5*r^4*w^4*x^2 + 
     (94*I)*a^3*r^6*w^4*x^2 + (11*I)*a*r^8*w^4*x^2 + (4*I)*a^6*m^3*w*x^4 - 
     (21*I)*a^7*m^2*w^2*x^4 + (10*I)*a^5*cM*m^2*r*w^2*x^4 - 
     (21*I)*a^5*m^2*r^2*w^2*x^4 + (39*I)*a^8*m*w^3*x^4 - 
     (30*I)*a^6*cM*m*r*w^3*x^4 + (75*I)*a^6*m*r^2*w^3*x^4 - 
     (24*I)*a^4*cM*m*r^3*w^3*x^4 + (36*I)*a^4*m*r^4*w^3*x^4 - 
     (31*I)*a^9*w^4*x^4 - (87*I)*a^7*r^2*w^4*x^4 - (81*I)*a^5*r^4*w^4*x^4 - 
     (25*I)*a^3*r^6*w^4*x^4 + (2*I)*a^9*w^4*x^6 + (4*I)*a^7*r^2*w^4*x^6 + 
     (2*I)*a^5*r^4*w^4*x^6)*rn[r, x]^2*rp[r, x] + 
   2*m^2*(2*a^4*m^4 - (6*I)*a^3*m^3*r - 4*a^4*m^2*sss + 6*a^2*cM*m^2*r*sss - 
     3*a^2*m^2*r^2*sss - 12*a^5*m^3*w - 8*a^3*m^3*r^2*w + 16*a^5*m*sss*w - 
     24*a^3*cM*m*r*sss*w + 22*a^3*m*r^2*sss*w - 12*a*cM*m*r^3*sss*w + 
     6*a*m*r^4*sss*w + 30*a^6*m^2*w^2 + 40*a^4*m^2*r^2*w^2 + 
     12*a^2*m^2*r^4*w^2 - 48*a^4*r^2*sss*w^2 + 36*a^2*cM*r^3*sss*w^2 - 
     27*a^2*r^4*sss*w^2 + 6*cM*r^5*sss*w^2 - 3*r^6*sss*w^2 - 40*a^7*m*w^3 - 
     80*a^5*m*r^2*w^3 - 48*a^3*m*r^4*w^3 - 8*a*m*r^6*w^3 + 30*a^8*w^4 + 
     80*a^6*r^2*w^4 + 72*a^4*r^4*w^4 + 24*a^2*r^6*w^4 + 2*r^8*w^4 + 
     a^4*m^2*sss*x^2 + 4*a^5*m^3*w*x^2 - 10*a^5*m*sss*w*x^2 + 
     12*a^3*cM*m*r*sss*w*x^2 - 10*a^3*m*r^2*sss*w*x^2 - 20*a^6*m^2*w^2*x^2 - 
     16*a^4*m^2*r^2*w^2*x^2 + 42*a^4*r^2*sss*w^2*x^2 - 
     24*a^2*cM*r^3*sss*w^2*x^2 + 18*a^2*r^4*sss*w^2*x^2 + 40*a^7*m*w^3*x^2 + 
     64*a^5*m*r^2*w^3*x^2 + 24*a^3*m*r^4*w^3*x^2 - 40*a^8*w^4*x^2 - 
     96*a^6*r^2*w^4*x^2 - 72*a^4*r^4*w^4*x^2 - 16*a^2*r^6*w^4*x^2 + 
     2*a^6*m^2*w^2*x^4 - 8*a^7*m*w^3*x^4 - 8*a^5*m*r^2*w^3*x^4 + 
     12*a^8*w^4*x^4 + 24*a^6*r^2*w^4*x^4 + 12*a^4*r^4*w^4*x^4)*rn[r, x]^3*
    rp[r, x] - 2*cM*((40*I)*a^3*m*r^2*sss - (36*I)*a*cM*m*r^3*sss + 
     (57*I)*a*m*r^4*sss + (80*I)*a^4*r^2*w - (72*I)*a^2*cM*r^3*w + 
     (140*I)*a^2*r^4*w - (36*I)*cM*r^5*w + (32*I)*r^6*w - 
     (40*I)*a^4*r^2*sss*w - (98*I)*a^2*r^4*sss*w - (24*I)*r^6*sss*w - 
     32*a^4*m*r*sss*x + 4*a^2*cM*m*r^2*sss*x + 24*a^2*m*r^3*sss*x - 
     24*cM*m*r^4*sss*x + 24*m*r^5*sss*x - 96*a^5*r*w*x + 112*a^3*cM*r^2*w*x - 
     104*a^3*r^3*w*x + 8*a*cM*r^4*w*x + 32*a^5*r*sss*w*x - 
     24*a^3*r^3*sss*w*x - 16*a*r^5*sss*w*x + (4*I)*a^3*cM*m*r*sss*x^2 - 
     (44*I)*a^3*m*r^2*sss*x^2 + (60*I)*a*cM*m*r^3*sss*x^2 - 
     (69*I)*a*m*r^4*sss*x^2 - (40*I)*a^6*w*x^2 + (72*I)*a^4*cM*r*w*x^2 - 
     (172*I)*a^4*r^2*w*x^2 + (136*I)*a^2*cM*r^3*w*x^2 - 
     (120*I)*a^2*r^4*w*x^2 - (36*I)*cM*r^5*w*x^2 + (32*I)*r^6*w*x^2 + 
     (28*I)*a^4*r^2*sss*w*x^2 + (122*I)*a^2*r^4*sss*w*x^2 + 
     (8*I)*r^6*sss*w*x^2 - 4*a^4*cM*m*sss*x^3 + 60*a^4*m*r*sss*x^3 + 
     20*a^2*cM*m*r^2*sss*x^3 - 4*a^2*m*r^3*sss*x^3 + 16*a^5*cM*w*x^3 + 
     112*a^5*r*w*x^3 - 72*a^3*cM*r^2*w*x^3 + 208*a^3*r^3*w*x^3 - 
     72*a*cM*r^4*w*x^3 + 64*a*r^5*w*x^3 - 104*a^5*r*sss*w*x^3 + 
     4*a^3*r^3*sss*w*x^3 + (7*I)*a^5*m*sss*x^4 - (28*I)*a^3*cM*m*r*sss*x^4 + 
     (12*I)*a^3*m*r^2*sss*x^4 + (72*I)*a^6*w*x^4 - (164*I)*a^4*cM*r*w*x^4 + 
     (224*I)*a^4*r^2*w*x^4 - (144*I)*a^2*cM*r^3*w*x^4 + 
     (124*I)*a^2*r^4*w*x^4 - (4*I)*a^4*r^2*sss*w*x^4 - 
     (56*I)*a^2*r^4*sss*w*x^4 + 4*a^4*cM*m*sss*x^5 - 24*a^4*m*r*sss*x^5 - 
     32*a^5*cM*w*x^5 + 16*a^5*r*w*x^5 - 24*a^3*cM*r^2*w*x^5 - 
     8*a^3*r^3*w*x^5 + 76*a^5*r*sss*w*x^5 - 12*a^3*r^3*sss*w*x^5 + 
     (5*I)*a^5*m*sss*x^6 + (16*I)*a^6*w*x^6 - (12*I)*a^4*cM*r*w*x^6 - 
     (4*I)*a^4*r^2*w*x^6 - 20*a^5*r*sss*w*x^7)*X[r] + 
   4*cM*m^2*r*sss*((-6*I)*a*m*r + (18*I)*a^2*r*w + (4*I)*r^3*w + 7*a^2*m*x - 
     21*a^3*w*x - 4*a*r^2*w*x - (14*I)*a^2*r*w*x^2 + 17*a^3*w*x^3)*rn[r, x]^2*
    X[r] + 2*((8*I)*a^3*cM*m*r - (6*I)*a^3*m*r^2 - (24*I)*a*cM^2*m*r^2 + 
     (34*I)*a*cM*m*r^3 - (12*I)*a*m*r^4 + (12*I)*a^5*m*sss + 
     (29*I)*a^3*m*r^2*sss + (20*I)*a*m*r^4*sss + (24*I)*a^6*w + 
     (64*I)*a^4*r^2*w + (48*I)*a^2*r^4*w + (8*I)*r^6*w - (12*I)*a^6*sss*w - 
     (46*I)*a^4*r^2*sss*w - (42*I)*a^2*r^4*sss*w - (8*I)*r^6*sss*w - 
     16*a^4*cM*m*x + 12*a^4*m*r*x + 40*a^2*cM^2*m*r*x - 54*a^2*cM*m*r^2*x + 
     18*a^2*m*r^3*x + 18*a^4*m*r*sss*x + 33*a^2*m*r^3*sss*x + 6*m*r^5*sss*x + 
     24*a^5*r*w*x + 32*a^3*r^3*w*x + 8*a*r^5*w*x - 40*a^5*r*sss*w*x - 
     52*a^3*r^3*sss*w*x - 12*a*r^5*sss*w*x + (6*I)*a^5*m*x^2 - 
     (16*I)*a^3*cM^2*m*x^2 + (18*I)*a^3*cM*m*r*x^2 - (6*I)*a^3*m*r^2*x^2 - 
     (24*I)*a*cM^2*m*r^2*x^2 + (34*I)*a*cM*m*r^3*x^2 - (12*I)*a*m*r^4*x^2 - 
     (25*I)*a^5*m*sss*x^2 - (55*I)*a^3*m*r^2*sss*x^2 - 
     (26*I)*a*m*r^4*sss*x^2 - (56*I)*a^6*w*x^2 - (104*I)*a^4*r^2*w*x^2 - 
     (40*I)*a^2*r^4*w*x^2 + (8*I)*r^6*w*x^2 + (42*I)*a^6*sss*w*x^2 + 
     (94*I)*a^4*r^2*sss*w*x^2 + (52*I)*a^2*r^4*sss*w*x^2 + 26*a^4*cM*m*x^3 - 
     14*a^4*m*r*x^3 - 104*a^2*cM^2*m*r*x^3 + 138*a^2*cM*m*r^2*x^3 - 
     46*a^2*m*r^3*x^3 - 11*a^4*m*r*sss*x^3 - 23*a^2*m*r^3*sss*x^3 + 
     8*a^5*r*w*x^3 + 32*a^3*r^3*w*x^3 + 24*a*r^5*w*x^3 + 44*a^5*r*sss*w*x^3 + 
     40*a^3*r^3*sss*w*x^3 - 4*a*r^5*sss*w*x^3 - (10*I)*a^5*m*x^4 + 
     (32*I)*a^3*cM^2*m*x^4 - (22*I)*a^3*cM*m*r*x^4 + (5*I)*a^5*m*sss*x^4 + 
     (20*I)*a^3*m*r^2*sss*x^4 + (16*I)*a^6*w*x^4 + (24*I)*a^4*r^2*w*x^4 + 
     (8*I)*a^2*r^4*w*x^4 - (32*I)*a^6*sss*w*x^4 - (50*I)*a^4*r^2*sss*w*x^4 - 
     (18*I)*a^2*r^4*sss*w*x^4 + 10*a^4*cM*m*x^5 - 10*a^4*m*r*x^5 + 
     5*a^4*m*r*sss*x^5 - 20*a^5*r*sss*w*x^5 - 20*a^3*r^3*sss*w*x^5 + 
     (10*I)*a^6*sss*w*x^6 + (10*I)*a^4*r^2*sss*w*x^6)*rp[r, x]*X[r] + 
   2*m*((21*I)*a^3*m^2*sss + (6*I)*a*m^2*r^2*sss - (63*I)*a^4*m*sss*w - 
     (54*I)*a^2*m*r^2*sss*w - (4*I)*m*r^4*sss*w + (63*I)*a^5*sss*w^2 + 
     (90*I)*a^3*r^2*sss*w^2 + (27*I)*a*r^4*sss*w^2 + 8*a^2*m^2*r*sss*x - 
     17*a^3*m*r*sss*w*x - 18*a*m*r^3*sss*w*x + 10*a^4*r*sss*w^2*x + 
     19*a^2*r^3*sss*w^2*x + 9*r^5*sss*w^2*x - (23*I)*a^3*m^2*sss*x^2 + 
     (89*I)*a^4*m*sss*w*x^2 + (64*I)*a^2*m*r^2*sss*w*x^2 - 
     (109*I)*a^5*sss*w^2*x^2 - (145*I)*a^3*r^2*sss*w^2*x^2 - 
     (36*I)*a*r^4*sss*w^2*x^2 - a^3*m*r*sss*w*x^3 - a^4*r*sss*w^2*x^3 - 
     a^2*r^3*sss*w^2*x^3 - (12*I)*a^4*m*sss*w*x^4 + (37*I)*a^5*sss*w^2*x^4 + 
     (37*I)*a^3*r^2*sss*w^2*x^4 - (2*I)*a^6*m*w^3*x^6)*rn[r, x]^2*rp[r, x]*
    X[r] - m^2*sss*(-5*a^2*sss + 4*cM*r*sss - 2*r^2*sss + 3*a^2*sss*x^2 + 
     6*a^4*w^2*x^4)*rn[r, x]^3*rp[r, x]*X[r] + 
   8*cM*sss*(r^3 - (3*I)*a^3*x + (2*I)*a*r^2*x - 3*a^2*r*x^2 + r^3*x^2 + 
     (6*I)*a^3*x^3 - (4*I)*a*r^2*x^3 + a^2*r*x^4 - I*a^3*x^5)*X[r]^2 + 
   2*sss*(-4*a^2*r - 2*r^3 + 2*a^2*r*sss + 2*r^3*sss - (6*I)*a*r^2*x + 
     (2*I)*a^3*sss*x + (2*I)*a*r^2*sss*x + 4*a^2*r*x^2 - 2*r^3*x^2 - 
     a^2*r*sss*x^2 + (10*I)*a*r^2*x^3 - (3*I)*a^3*sss*x^3 - 
     (4*I)*a*r^2*sss*x^3 - 4*a^2*r*x^4 + a^2*r*sss*x^4 + (4*I)*a^3*x^5 - 
     I*a^3*sss*x^5)*rn[r, x]*X[r]^2 + (2*I)*m*sss^2*
    (-7*a + (3*I)*r*x + 10*a*x^2)*rn[r, x]^2*rp[r, x]*X[r]^2 + 
   2*w*(12*a*m*r^7 - 32*a*cM^3*m*r^4*sss + (144*I)*a^3*cM^3*m*r^3*w + 
     (144*I)*a*cM^3*m*r^5*w + 13*a^4*cM^2*r^3*sss*w + 6*a^2*cM^2*r^5*sss*w - 
     11*cM^2*r^7*sss*w - 152*a^5*cM^2*m*r^3*w^2 + 36*a^3*cM^2*m*r^5*w^2 - 
     44*a*cM^2*m*r^7*w^2 - 96*a^4*cM^3*m*r^2*w*x - 16*a^2*cM^3*m*r^4*w*x + 
     (47*I)*a^5*cM^2*r^2*sss*w*x - (6*I)*a^3*cM^2*r^4*sss*w*x + 
     (23*I)*a*cM^2*r^6*sss*w*x - (120*I)*a^6*cM^2*m*r^2*w^2*x - 
     (240*I)*a^4*cM^2*m*r^4*w^2*x + (92*I)*a^2*cM^2*m*r^6*w^2*x + 
     4*a^7*cM*m*sss*x^2 + 32*a^3*cM^3*m*r^2*sss*x^2 + 
     (48*I)*a^5*cM^3*m*r*w*x^2 - 2*a^8*cM*sss*w*x^2 + 
     11*a^6*cM^2*r*sss*w*x^2 - 2*a^4*cM^2*r^3*sss*w*x^2 + 
     15*a^2*cM^2*r^5*sss*w*x^2 - 24*a^7*cM^2*m*r*w^2*x^2 + 
     364*a^5*cM^2*m*r^3*w^2*x^2 + 48*a^3*cM^2*m*r^5*w^2*x^2 - 
     (2*I)*a^6*cM^2*m*sss*x^3 - 80*a^4*cM^3*m*r^2*w*x^3 + 
     I*a^7*cM^2*sss*w*x^3 - (110*I)*a^5*cM^2*r^2*sss*w*x^3 + 
     (5*I)*a^3*cM^2*r^4*sss*w*x^3 + (8*I)*a^8*cM^2*m*w^2*x^3 - 
     (60*I)*a^6*cM^2*m*r^2*w^2*x^3 + (236*I)*a^4*cM^2*m*r^4*w^2*x^3 - 
     (16*I)*a^5*cM^3*m*r*w*x^4 + 4*a^8*cM*sss*w*x^4 - 
     16*a^6*cM^2*r*sss*w*x^4 + 16*a^4*cM^2*r^3*sss*w*x^4 - 
     104*a^5*cM^2*m*r^3*w^2*x^4 + (40*I)*a^5*cM^2*r^2*sss*w*x^5 - 
     (4*I)*a^8*cM^2*m*w^2*x^5 + (88*I)*a^6*cM^2*m*r^2*w^2*x^5 + 
     4*a^7*cM^2*m*r*w^2*x^6)*rn[r, x]*Y[x] - (4*I)*a^8*cM*m*w^3*x*
    (-4 - x^2 + x^4)*rn[r, x]^2*Y[x] + 
   2*a^4*sss*w*(-16*a^3*m + r^4*w + 48*a^3*m*x^2 - 55*r^4*w*x^2 + 
     10*r^4*w*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   (4*I)*a*m*(-7*a^4*m^4 + 30*a^6*cM*r*w^4 + 64*a^4*cM*r^3*w^4 + 
     42*a^2*cM*r^5*w^4 + 8*cM*r^7*w^4 - 26*a^6*cM*r*w^4*x^2 - 
     44*a^4*cM*r^3*w^4*x^2 - 18*a^2*cM*r^5*w^4*x^2 + 4*a^6*cM*r*w^4*x^4 + 
     4*a^4*cM*r^3*w^4*x^4)*rn[r, x]^2*rp[r, x]*Y[x] + 
   2*w^2*(-24*a^6*m^2*sss + 36*a^4*cM*m^2*r*sss + 16*a^7*m*sss*w - 
     24*a^5*cM*m*r*sss*w + 42*a^5*m*r^2*sss*w - 36*a^3*cM*m*r^3*sss*w + 
     36*a^3*m*r^4*sss*w - 12*a*cM*m*r^5*sss*w + 10*a*m*r^6*sss*w - 
     4*a^8*sss*w^2 - 13*a^6*r^2*sss*w^2 - 15*a^4*r^4*sss*w^2 - 
     7*a^2*r^6*sss*w^2 - r^8*sss*w^2 - 12*a^9*m*w^3 - 40*a^7*m*r^2*w^3 - 
     48*a^5*m*r^4*w^3 - 24*a^3*m*r^6*w^3 - 4*a*m*r^8*w^3 + 
     3*a^8*sss*w^2*x^2 + 9*a^6*r^2*sss*w^2*x^2 + 9*a^4*r^4*sss*w^2*x^2 + 
     3*a^2*r^6*sss*w^2*x^2 + 8*a^9*m*w^3*x^2 + 24*a^7*m*r^2*w^3*x^2 + 
     24*a^5*m*r^4*w^3*x^2 + 8*a^3*m*r^6*w^3*x^2)*rn[r, x]^3*rp[r, x]*Y[x] - 
   4*cM*sss*w*((18*I)*a^2*cM*r^3 + (9*I)*cM*r^5 - 2*a^3*cM*r^2*x + 
     8*a*cM*r^4*x - (2*I)*a^4*cM*r*x^2 - (8*I)*a^2*cM*r^3*x^2 + 
     2*a^5*cM*x^3 - (5*I)*a^6*x^4 + (15*I)*a^4*cM*r*x^4)*X[r]*Y[x] - 
   4*a*cM*m*r*sss*w^2*((18*I)*a^2*r + (8*I)*r^3 - 21*a^3*x - 8*a*r^2*x - 
     (10*I)*a^2*r*x^2 + 13*a^3*x^3)*rn[r, x]^2*X[r]*Y[x] - 
   (2*I)*(a^2 + r^2)*sss*w^3*(21*a^4 + 21*a^2*r^2 + 2*r^4 - 22*a^4*x^2 - 
     17*a^2*r^2*x^2 + 3*a^4*x^4)*rn[r, x]^2*rp[r, x]*X[r]*Y[x] - 
   sss*w*(10*a^3*m*sss - 8*a*cM*m*r*sss + 10*a*m*r^2*sss - 5*a^4*sss*w - 
     8*a^2*r^2*sss*w - 3*r^4*sss*w + 2*a^4*sss*w*x^2 + 2*a^2*r^2*sss*w*x^2 + 
     12*a^5*m*w^2*x^2 + 12*a^3*m*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]*X[r]*Y[x] + 
   4*sss*(-(cM*r^2*sss) - (2*I)*a^3*x + a^2*cM*sss*x^2)*rn[r, x]*X[r]^2*
    Y[x] - (2*I)*sss^2*w*(-7*a^2 - 2*r^2 + 5*a^2*x^2)*rn[r, x]^2*rp[r, x]*
    X[r]^2*Y[x] - sss^3*rn[r, x]^3*rp[r, x]*X[r]^2*Y[x] + 
   8*a^2*cM*w^3*((40*I)*a^4*cM*r^3 + (52*I)*a^2*cM*r^5 + (56*I)*cM*r^7 - 
     20*a^5*cM*r^2*x - 18*a^3*cM*r^4*x + 82*a*cM*r^6*x - (4*I)*a^8*x^2 + 
     (16*I)*a^6*cM*r*x^2 - (9*I)*a^4*cM*r^3*x^2 - (23*I)*a^2*cM*r^5*x^2 + 
     4*a^7*cM*x^3 + 52*a^3*cM*r^4*x^3 - (5*I)*a^8*x^4 + (17*I)*a^6*cM*r*x^4 + 
     (11*I)*a^4*cM*r^3*x^4 + 12*a^5*cM*r^2*x^5)*Y[x]^2 + 
   4*a^2*cM^2*w^2*(8*cM*r^4*sss - (24*I)*a^2*cM*r^3*w - (36*I)*cM*r^5*w + 
     19*a^4*r^3*w^2 - 6*a^2*r^5*w^2 + 11*r^7*w^2 + 16*a^3*cM*r^2*w*x + 
     4*a*cM*r^4*w*x + (15*I)*a^5*r^2*w^2*x + (40*I)*a^3*r^4*w^2*x - 
     (23*I)*a*r^6*w^2*x - 8*a^2*cM*r^2*sss*x^2 - (8*I)*a^4*cM*r*w*x^2 - 
     (12*I)*a^2*cM*r^3*w*x^2 + 3*a^6*r*w^2*x^2 - 48*a^4*r^3*w^2*x^2 - 
     15*a^2*r^5*w^2*x^2 + 28*a^3*cM*r^2*w*x^3 - I*a^7*w^2*x^3 + 
     (20*I)*a^5*r^2*w^2*x^3 - (39*I)*a^3*r^4*w^2*x^3 + 2*a^6*r*w^2*x^4 + 
     2*a^4*r^3*w^2*x^4 - (12*I)*a^5*r^2*w^2*x^5)*rn[r, x]*Y[x]^2 + 
   4*a^2*cM*(a - I*r)*(a + I*r)*w^4*(-(a^4*r) + 20*a^2*r^3 - 3*r^5 - 
     I*a^5*x + (11*I)*a^3*r^2*x + (22*I)*a*r^4*x + 14*a^4*r*x^2 - 
     22*a^2*r^3*x^2 - I*a^5*x^3 + (9*I)*a^3*r^2*x^3 - 12*a^4*r*x^4)*
    rn[r, x]^2*Y[x]^2 + 32*a^2*cM^3*r*w^2*(9*a^2*r + 7*r^3 - (3*I)*a^3*x + 
     I*a*r^2*x + 8*a^2*r*x^2)*rp[r, x]*Y[x]^2 + (4*I)*a^2*(a^2 + r^2)^2*
    (7*a^4 - 6*a^2*cM*r + 13*a^2*r^2 - 4*cM*r^3 + 6*r^4)*w^5*rn[r, x]^2*
    rp[r, x]*Y[x]^2 + 4*a^2*(a^2 + r^2)^2*w^4*(3*cM*r*sss + a^4*w^2 + 
     2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^3*rp[r, x]*Y[x]^2 + 
   4*a^2*cM*r*sss*w^3*((6*I)*a^2*r + (4*I)*r^3 - 7*a^3*x - 4*a*r^2*x - 
     (2*I)*a^2*r*x^2 + 3*a^3*x^3)*rn[r, x]^2*X[r]*Y[x]^2 + 
   2*a^3*(a - I*r)*((-I)*a + r)*w^3*x*((-I)*r*sss + 2*a^3*w^2*x + 
     2*a*r^2*w^2*x)*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 - 
   4*a^2*cM*r*sss^2*w^2*rn[r, x]^3*rp[r, x]*X[r]*Y[x]^2, 
 D37[r, x] -> 4*cM*m^2*(12*a^3*m*r^4 - 24*a*cM*m*r^5 - (8*I)*cM*r^6 + 
     19*a*m*r^6 - 55*a^4*r^4*w - 54*a^2*r^6*w + 3*r^8*w + 24*a^5*cM*r*x - 
     (24*I)*a^6*m*r*x + (64*I)*a^4*cM*m*r^2*x + 38*a^3*cM*r^3*x - 
     (36*I)*a^4*m*r^3*x + (20*I)*a^2*cM*m*r^4*x - 8*a*cM*r^5*x + 
     (4*I)*a^2*m*r^5*x + (16*I)*cM*m*r^6*x - (20*I)*m*r^7*x + 
     (72*I)*a^7*r*w*x + (130*I)*a^5*r^3*w*x - (2*I)*a^3*r^5*w*x + 
     (50*I)*a*r^7*w*x + 16*a^5*cM*m*r*x^2 - (44*I)*a^4*cM*r^2*x^2 - 
     16*a^5*m*r^2*x^2 + 22*a^3*cM*m*r^3*x^2 - (76*I)*a^2*cM*r^4*x^2 - 
     15*a^3*m*r^4*x^2 + 40*a*cM*m*r^5*x^2 + (16*I)*cM*r^6*x^2 - 
     26*a*m*r^6*x^2 - 18*a^6*r^2*w*x^2 + 149*a^4*r^4*w*x^2 + 
     231*a^2*r^6*w*x^2 - 6*r^8*w*x^2 - 78*a^5*cM*r*x^3 + (76*I)*a^6*m*r*x^3 - 
     (176*I)*a^4*cM*m*r^2*x^3 - 176*a^3*cM*r^3*x^3 + (124*I)*a^4*m*r^3*x^3 + 
     (12*I)*a^2*cM*m*r^4*x^3 + 16*a*cM*r^5*x^3 - (66*I)*a^2*m*r^5*x^3 - 
     (226*I)*a^7*r*w*x^3 - (526*I)*a^5*r^3*w*x^3 + (36*I)*a^3*r^5*w*x^3 - 
     (52*I)*a*r^7*w*x^3 + 12*a^7*m*x^4 - 54*a^5*cM*m*r*x^4 + 
     (84*I)*a^4*cM*r^2*x^4 + 47*a^5*m*r^2*x^4 + 10*a^3*cM*m*r^3*x^4 + 
     (92*I)*a^2*cM*r^4*x^4 - 20*a^3*m*r^4*x^4 - 31*a^8*w*x^4 + 
     46*a^6*r^2*w*x^4 + 96*a^4*r^4*w*x^4 - 197*a^2*r^6*w*x^4 + 
     56*a^5*cM*r*x^5 - (52*I)*a^6*m*r*x^5 + (128*I)*a^4*cM*m*r^2*x^5 + 
     154*a^3*cM*r^3*x^5 - (152*I)*a^4*m*r^3*x^5 + (124*I)*a^7*r*w*x^5 + 
     (584*I)*a^5*r^3*w*x^5 - (28*I)*a^3*r^5*w*x^5 - 19*a^7*m*x^6 + 
     54*a^5*cM*m*r*x^6 - (32*I)*a^4*cM*r^2*x^6 - 56*a^5*m*r^2*x^6 + 
     59*a^8*w*x^6 + 71*a^6*r^2*w*x^6 - 220*a^4*r^4*w*x^6 + 6*a^5*cM*r*x^7 - 
     (22*I)*a^6*m*r*x^7 + (82*I)*a^7*r*w*x^7 - (170*I)*a^5*r^3*w*x^7 - 
     2*a^7*m*x^8 - 25*a^8*w*x^8 - 111*a^6*r^2*w*x^8 - (42*I)*a^7*r*w*x^9 - 
     2*a^8*w*x^10) + 2*cM*m*((8*I)*a^2*m*r^4 + (64*I)*a^2*m^3*r^4 - 
     (16*I)*cM*m^3*r^5 + (20*I)*m*r^6 + (20*I)*m^3*r^6 - 
     (36*I)*a^2*m*r^4*sss - (18*I)*m*r^6*sss + (8*I)*a^5*r^2*w - 
     (76*I)*a^3*r^4*w - (226*I)*a^3*m^2*r^4*w - (100*I)*a*r^6*w - 
     (100*I)*a*m^2*r^6*w - 16*a^5*m*r*x + 32*a^5*m^3*r*x - 
     36*a^3*cM*m^3*r^2*x - 12*a^3*m*r^3*x - 28*a^3*m^3*r^3*x - 22*a*m*r^5*x + 
     32*a*m^3*r^5*x - 16*a^5*m*r*sss*x + 6*a^3*m*r^3*sss*x - 
     3*a*m*r^5*sss*x - 16*a^6*r*w*x - 128*a^6*m^2*r*w*x + 40*a^4*r^3*w*x - 
     4*a^4*m^2*r^3*w*x + 46*a^2*r^5*w*x - 28*a^2*m^2*r^5*w*x + 6*r^7*w*x - 
     12*m^2*r^7*w*x + (4*I)*a^4*cM*m^3*r*x^2 + (64*I)*a^4*m*r^2*x^2 + 
     (64*I)*a^4*m^3*r^2*x^2 - (32*I)*a^2*cM*m^3*r^3*x^2 + 
     (6*I)*a^2*m*r^4*x^2 - (20*I)*a^2*m^3*r^4*x^2 - (40*I)*m*r^6*x^2 - 
     (40*I)*a^4*m*r^2*sss*x^2 + (35*I)*a^2*m*r^4*sss*x^2 + 
     (16*I)*m*r^6*sss*x^2 - (8*I)*a^7*w*x^2 - (236*I)*a^5*r^2*w*x^2 - 
     (236*I)*a^5*m^2*r^2*w*x^2 - (130*I)*a^3*r^4*w*x^2 + 
     (264*I)*a^3*m^2*r^4*w*x^2 + (154*I)*a*r^6*w*x^2 + 
     (80*I)*a*m^2*r^6*w*x^2 + 52*a^5*m*r*x^3 - 108*a^5*m^3*r*x^3 + 
     36*a^3*cM*m^3*r^2*x^3 + 56*a^3*m*r^3*x^3 + 92*a^3*m^3*r^3*x^3 - 
     10*a*m*r^5*x^3 + 62*a^5*m*r*sss*x^3 - 12*a^3*m*r^3*sss*x^3 + 
     a*m*r^5*sss*x^3 + 88*a^6*r*w*x^3 + 420*a^6*m^2*r*w*x^3 - 
     128*a^4*r^3*w*x^3 - 8*a^4*m^2*r^3*w*x^3 - 154*a^2*r^5*w*x^3 - 
     32*a^2*m^2*r^5*w*x^3 + 6*r^7*w*x^3 + (8*I)*a^6*m*x^4 + 
     (16*I)*a^6*m^3*x^4 - (20*I)*a^4*cM*m^3*r*x^4 - (140*I)*a^4*m*r^2*x^4 - 
     (36*I)*a^4*m^3*r^2*x^4 - (58*I)*a^2*m*r^4*x^4 + 
     (54*I)*a^4*m*r^2*sss*x^4 - (3*I)*a^2*m*r^4*sss*x^4 - (16*I)*a^7*w*x^4 - 
     (50*I)*a^7*m^2*w*x^4 + (360*I)*a^5*r^2*w*x^4 + 
     (356*I)*a^5*m^2*r^2*w*x^4 + (382*I)*a^3*r^4*w*x^4 - 
     (74*I)*a^3*m^2*r^4*w*x^4 - (34*I)*a*r^6*w*x^4 - 10*a^5*m*r*x^5 + 
     108*a^5*m^3*r*x^5 - 108*a^3*m*r^3*x^5 - 73*a^5*m*r*sss*x^5 + 
     2*a^3*m*r^3*sss*x^5 - 230*a^6*r*w*x^5 - 444*a^6*m^2*r*w*x^5 - 
     22*a^4*r^3*w*x^5 - 72*a^4*m^2*r^3*w*x^5 + 168*a^2*r^5*w*x^5 - 
     (22*I)*a^6*m*x^6 - (12*I)*a^6*m^3*x^6 + (48*I)*a^4*m*r^2*x^6 - 
     (16*I)*a^4*m*r^2*sss*x^6 + (62*I)*a^7*w*x^6 + (72*I)*a^7*m^2*w*x^6 - 
     (102*I)*a^5*r^2*w*x^6 - (132*I)*a^5*m^2*r^2*w*x^6 - 
     (140*I)*a^3*r^4*w*x^6 - 58*a^5*m*r*x^7 + 25*a^5*m*r*sss*x^7 + 
     170*a^6*r*w*x^7 + 116*a^6*m^2*r*w*x^7 + 194*a^4*r^3*w*x^7 + 
     (10*I)*a^6*m*x^8 - (42*I)*a^7*w*x^8 - (18*I)*a^7*m^2*w*x^8 - 
     (18*I)*a^5*r^2*w*x^8 + 24*a^6*r*w*x^9)*rn[r, x] - 
   4*cM*m^3*(9*a*m^2*r^4 - 38*a^2*m*r^4*w - 3*m*r^6*w - (2*I)*a^4*m^2*r*x + 
     (8*I)*a^2*m^2*r^3*x + (2*I)*a^4*r*sss*x - (11*I)*a^2*r^3*sss*x + 
     (2*I)*r^5*sss*x + (10*I)*a^5*m*r*w*x - (26*I)*a^3*m*r^3*w*x - 
     (8*I)*a*m*r^5*w*x + 10*a^3*m^2*r^2*x^2 - 42*a^4*m*r^2*w*x^2 + 
     31*a^2*m*r^4*w*x^2 + (10*I)*a^4*m^2*r*x^3 - (15*I)*a^4*r*sss*x^3 + 
     (15*I)*a^2*r^3*sss*x^3 - (46*I)*a^5*m*r*w*x^3 + (10*I)*a^3*m*r^3*w*x^3 + 
     a^5*m^2*x^4 - 4*a^6*m*w*x^4 + 37*a^4*m*r^2*w*x^4 + 
     (15*I)*a^4*r*sss*x^5 + (28*I)*a^5*m*r*w*x^5 + 3*a^6*m*w*x^6)*
    rn[r, x]^2 + 4*m*w*((12*I)*a^5*r + a^4*m*r^2 + (22*I)*a^3*r^3 - 
     a^2*m*r^4 + (10*I)*a*r^5 - 2*m*r^6 + 14*a^5*r^2*w + 31*a^3*r^4*w + 
     17*a*r^6*w - 12*a^6*x + (34*I)*a^5*m*r*x - 22*a^4*r^2*x + 
     (24*I)*a^3*m*r^3*x - 12*a^2*r^4*x - (16*I)*a*m*r^5*x - 2*r^6*x - 
     (20*I)*a^6*r*w*x - (15*I)*a^4*r^3*w*x + (6*I)*a^2*r^5*w*x + I*r^7*w*x - 
     (18*I)*a^5*r*x^2 - 45*a^4*m*r^2*x^2 - (36*I)*a^3*r^3*x^2 - 
     8*a^2*m*r^4*x^2 - (18*I)*a*r^5*x^2 + 4*m*r^6*x^2 + 42*a^7*w*x^2 + 
     65*a^5*r^2*w*x^2 - 12*a^3*r^4*w*x^2 - 35*a*r^6*w*x^2 + 34*a^6*x^3 - 
     (78*I)*a^5*m*r*x^3 + 60*a^4*r^2*x^3 - (78*I)*a^3*m*r^3*x^3 + 
     24*a^2*r^4*x^3 + (14*I)*a*m*r^5*x^3 - 2*r^6*x^3 + (53*I)*a^6*r*w*x^3 + 
     (43*I)*a^4*r^3*w*x^3 - (9*I)*a^2*r^5*w*x^3 + I*r^7*w*x^3 + 
     (2*I)*a^5*r*x^4 + 75*a^4*m*r^2*x^4 + (6*I)*a^3*r^3*x^4 + 
     13*a^2*m*r^4*x^4 + (4*I)*a*r^5*x^4 - 90*a^7*w*x^4 - 182*a^5*r^2*w*x^4 - 
     72*a^3*r^4*w*x^4 + 20*a*r^6*w*x^4 - 24*a^6*x^5 + (40*I)*a^5*m*r*x^5 - 
     52*a^4*r^2*x^5 + (50*I)*a^3*m*r^3*x^5 - 28*a^2*r^4*x^5 - 
     (47*I)*a^6*r*w*x^5 - (38*I)*a^4*r^3*w*x^5 + (9*I)*a^2*r^5*w*x^5 - 
     29*a^4*m*r^2*x^6 + 51*a^7*w*x^6 + 110*a^5*r^2*w*x^6 + 59*a^3*r^4*w*x^6 - 
     6*a^6*x^7 + (2*I)*a^5*m*r*x^7 - 6*a^4*r^2*x^7 + (16*I)*a^6*r*w*x^7 + 
     (16*I)*a^4*r^3*w*x^7 - a^7*w*x^8 - a^5*r^2*w*x^8)*rn[r, x]^2*rp[r, x] + 
   2*m^2*((-24*I)*a^4*m^2 - 8*a^3*m*r - (6*I)*a^2*r^2 - (36*I)*a^2*m^2*r^2 - 
     6*a*m*r^3 - (6*I)*r^4 - (6*I)*m^2*r^4 + (12*I)*a^4*sss + (5*I)*r^4*sss + 
     (72*I)*a^5*m*w + (116*I)*a^3*m*r^2*w + (30*I)*a*m*r^4*w - 
     (72*I)*a^6*w^2 - (108*I)*a^4*r^2*w^2 - (28*I)*a^2*r^4*w^2 + 
     (2*I)*r^6*w^2 - (16*I)*a^4*m*x + 4*a^3*r*x - 24*a^3*m^2*r*x - 
     (6*I)*a^2*m*r^2*x + 6*a*r^3*x - 24*a*m^2*r^3*x + (12*I)*m*r^4*x + 
     10*a^3*r*sss*x + 7*a*r^3*sss*x + 24*a^4*m*r*w*x + 34*a^2*m*r^3*w*x + 
     8*m*r^5*w*x + 56*a^5*r*w^2*x + 60*a^3*r^3*w^2*x - 2*a*r^5*w^2*x + 
     (14*I)*a^4*x^2 + (36*I)*a^4*m^2*x^2 + 2*a^3*m*r*x^2 + 
     (30*I)*a^2*r^2*x^2 + (50*I)*a^2*m^2*r^2*x^2 + 4*a*m*r^3*x^2 + 
     (12*I)*r^4*x^2 - (25*I)*a^4*sss*x^2 - (4*I)*r^4*sss*x^2 - 
     (124*I)*a^5*m*w*x^2 - (206*I)*a^3*m*r^2*w*x^2 - (26*I)*a*m*r^4*w*x^2 + 
     (124*I)*a^6*w^2*x^2 + (218*I)*a^4*r^2*w^2*x^2 + (72*I)*a^2*r^4*w^2*x^2 - 
     (4*I)*r^6*w^2*x^2 + (34*I)*a^4*m*x^3 + 22*a^3*r*x^3 + 4*a^3*m^2*r*x^3 + 
     (38*I)*a^2*m*r^2*x^3 + 18*a*r^3*x^3 - 13*a^3*r*sss*x^3 - 
     5*a*r^3*sss*x^3 - 14*a^4*m*r*w*x^3 + 6*a^2*m*r^3*w*x^3 - 
     88*a^5*r*w^2*x^3 - 108*a^3*r^3*w^2*x^3 - 2*a*r^5*w^2*x^3 - 
     (28*I)*a^4*x^4 + (4*I)*a^4*m^2*x^4 + 16*a^3*m*r*x^4 - 
     (40*I)*a^2*r^2*x^4 + (12*I)*a^4*sss*x^4 + (28*I)*a^5*m*w*x^4 + 
     (74*I)*a^3*m*r^2*w*x^4 - (38*I)*a^6*w^2*x^4 - (102*I)*a^4*r^2*w^2*x^4 - 
     (46*I)*a^2*r^4*w^2*x^4 - (10*I)*a^4*m*x^5 - 10*a^3*r*x^5 + 
     5*a^3*r*sss*x^5 + 22*a^4*m*r*w*x^5 + 22*a^5*r*w^2*x^5 + 
     40*a^3*r^3*w^2*x^5 + (4*I)*a^5*m*w*x^6 - (12*I)*a^6*w^2*x^6 - 
     (6*I)*a^4*r^2*w^2*x^6 + 6*a^5*r*w^2*x^7)*rn[r, x]^2*rp[r, x]^2 - 
   2*m^3*(-16*a^3*m^2 - 10*a*m^2*r^2 + 16*a^3*sss + 14*a*r^2*sss + 
     60*a^2*m*r^2*w + 4*m*r^4*w - 96*a^5*w^2 - 118*a^3*r^2*w^2 - 
     22*a*r^4*w^2 + (6*I)*a^2*m^2*r*x - (5*I)*a^2*r*sss*x - (2*I)*r^3*sss*x - 
     (14*I)*a^3*m*r*w*x - (4*I)*a*m*r^3*w*x + (2*I)*a^4*r*w^2*x + 
     (4*I)*r^5*w^2*x + 12*a^3*m^2*x^2 - 23*a^3*sss*x^2 - 16*a*r^2*sss*x^2 - 
     56*a^2*m*r^2*w*x^2 + 172*a^5*w^2*x^2 + 192*a^3*r^2*w^2*x^2 + 
     26*a*r^4*w^2*x^2 + (3*I)*a^2*r*sss*x^3 + (10*I)*a^3*m*r*w*x^3 - 
     (4*I)*a^4*r*w^2*x^3 + (8*I)*a^2*r^3*w^2*x^3 + 5*a^3*sss*x^4 - 
     78*a^5*w^2*x^4 - 66*a^3*r^2*w^2*x^4 + (6*I)*a^4*r*w^2*x^5 + 
     6*a^5*w^2*x^6)*rn[r, x]^3*rp[r, x]^2 + 
   (2*I)*m^4*(2*a^2*m^2 - 3*a^2*sss + 2*cM*r*sss - r^2*sss - 10*a^3*m*w - 
     4*a*m*r^2*w + 20*a^4*w^2 + 16*a^2*r^2*w^2 + 2*r^4*w^2 + 2*a^2*sss*x^2 + 
     6*a^3*m*w*x^2 - 24*a^4*w^2*x^2 - 12*a^2*r^2*w^2*x^2 + 6*a^4*w^2*x^4)*
    rn[r, x]^4*rp[r, x]^2 + 8*cM*m*x*((-3*I)*a^2*r^3 + (2*I)*r^5 + 
     6*a^3*r^2*x - 4*a*r^4*x + (3*I)*a^4*r*x^2 + (4*I)*a^2*r^3*x^2 + 
     (2*I)*r^5*x^2 - 24*a^3*r^2*x^3 + 8*a*r^4*x^3 - (6*I)*a^4*r*x^4 + 
     (7*I)*a^2*r^3*x^4 - 4*a^5*x^5 + 26*a^3*r^2*x^5 + (7*I)*a^4*r*x^6 + 
     8*a^5*x^7)*X[r] + 4*m*(4*a*r*sss - (3*I)*r^2*x + (2*I)*a^2*sss*x - 
     (2*I)*r^2*sss*x + 6*a*r*x^2 - 8*a*r*sss*x^2 + (3*I)*a^2*x^3 - 
     (3*I)*r^2*x^3 - (6*I)*a^2*sss*x^3 + I*r^2*sss*x^3 - 10*a*r*x^4 + 
     2*a*r*sss*x^4 - (5*I)*a^2*x^5 + (5*I)*a^2*sss*x^5)*rn[r, x]^2*rp[r, x]^2*
    X[r] + 8*a*cM*m*r*((-8*I)*a^2*cM*r^3*w + 52*a*cM*m*r^4*w + 
     (28*I)*cM*r^5*w + 37*a^4*r^3*w^2 + 28*a^2*r^5*w^2 - 14*r^7*w^2 - 
     24*a^2*cM^2*m*r*x - 24*a^5*cM*w*x - (96*I)*a^4*cM*m*r*w*x - 
     22*a^3*cM*r^2*w*x - (58*I)*a^2*cM*m*r^3*w*x + 23*a*cM*r^4*w*x - 
     (24*I)*cM*m*r^5*w*x - (36*I)*a^7*w^2*x - (7*I)*a^3*r^4*w^2*x + 
     (4*I)*a*r^6*w^2*x + (24*I)*a*cM^2*m*r^2*x^2 - 24*a^5*cM*m*w*x^2 + 
     24*a^3*cM*m*r^2*w*x^2 + (104*I)*a^2*cM*r^3*w*x^2 - 
     109*a*cM*m*r^4*w*x^2 - (12*I)*cM*r^5*w*x^2 + 42*a^6*r*w^2*x^2 - 
     73*a^4*r^3*w^2*x^2 - 167*a^2*r^5*w^2*x^2 + 12*r^7*w^2*x^2 + 
     48*a^2*cM^2*m*r*x^3 + 58*a^5*cM*w*x^3 + (178*I)*a^4*cM*m*r*w*x^3 + 
     138*a^3*cM*r^2*w*x^3 + (52*I)*a^2*cM*m*r^3*w*x^3 + 15*a*cM*r^4*w*x^3 + 
     (76*I)*a^7*w^2*x^3 + (126*I)*a^3*r^4*w^2*x^3 + (4*I)*a*r^6*w^2*x^3 + 
     64*a^5*cM*m*w*x^4 + (12*I)*a^4*cM*r*w*x^4 - 114*a^3*cM*m*r^2*w*x^4 - 
     (92*I)*a^2*cM*r^3*w*x^4 - 94*a^6*r*w^2*x^4 - 92*a^4*r^3*w^2*x^4 + 
     145*a^2*r^5*w^2*x^4 - 21*a^5*cM*w*x^5 - (28*I)*a^4*cM*m*r*w*x^5 - 
     56*a^3*cM*r^2*w*x^5 + (21*I)*a^7*w^2*x^5 - (107*I)*a^3*r^4*w^2*x^5 - 
     37*a^5*cM*m*w*x^6 - (48*I)*a^4*cM*r*w*x^6 + 41*a^6*r*w^2*x^6 + 
     146*a^4*r^3*w^2*x^6 - 15*a^5*cM*w*x^7 - (66*I)*a^7*w^2*x^7 + 
     21*a^6*r*w^2*x^8 + I*a^7*w^2*x^9)*Y[x] + 
   2*cM*m*((16*I)*cM*m*r^5*sss + (80*I)*a*cM*m^2*r^5*w + 
     (50*I)*a^3*r^4*sss*w + (30*I)*a*r^6*sss*w + (294*I)*a^4*m*r^4*w^2 + 
     (176*I)*a^2*m*r^6*w^2 - (32*I)*a^2*cM^2*m^2*r^2*x + 
     34*a^3*cM*m*r^2*sss*x + 144*a^4*cM*m^2*r^2*w*x + 44*a^2*cM*m^2*r^4*w*x + 
     32*a^6*r*sss*w*x + 22*a^4*r^3*sss*w*x - 27*a^2*r^5*sss*w*x + 
     3*r^7*sss*w*x + 192*a^7*m*r*w^2*x + 180*a^5*m*r^3*w^2*x + 
     12*a*m*r^7*w^2*x - (2*I)*a^4*cM*m*r*sss*x^2 + (20*I)*a^2*cM*m*r^3*sss*
      x^2 - (16*I)*a^5*cM*m^2*r*w*x^2 + (148*I)*a^3*cM*m^2*r^3*w*x^2 + 
     (68*I)*a^5*r^2*sss*w*x^2 - (13*I)*a^3*r^4*sss*w*x^2 - 
     (25*I)*a*r^6*sss*w*x^2 + (324*I)*a^6*m*r^2*w^2*x^2 - 
     (284*I)*a^4*m*r^4*w^2*x^2 - (212*I)*a^2*m*r^6*w^2*x^2 - 
     46*a^3*cM*m*r^2*sss*x^3 - 76*a^4*cM*m^2*r^2*w*x^3 - 70*a^6*r*sss*w*x^3 - 
     84*a^4*r^3*sss*w*x^3 + 42*a^2*r^5*sss*w*x^3 - 420*a^7*m*r*w^2*x^3 - 
     400*a^5*m*r^3*w^2*x^3 - (12*I)*a^6*m*sss*x^4 + 
     (18*I)*a^4*cM*m*r*sss*x^4 + (60*I)*a^5*cM*m^2*r*w*x^4 + 
     (14*I)*a^7*sss*w*x^4 - (66*I)*a^5*r^2*sss*w*x^4 - 
     (28*I)*a^3*r^4*sss*w*x^4 - (472*I)*a^6*m*r^2*w^2*x^4 - 
     (82*I)*a^4*m*r^4*w^2*x^4 + 31*a^6*r*sss*w*x^5 + 83*a^4*r^3*sss*w*x^5 + 
     196*a^7*m*r*w^2*x^5 + 184*a^5*m*r^3*w^2*x^5 + (5*I)*a^6*m*sss*x^6 - 
     (15*I)*a^7*sss*w*x^6 + I*a^5*r^2*sss*w*x^6 + (112*I)*a^6*m*r^2*w^2*x^6 + 
     16*a^6*r*sss*w*x^7 + 8*a^7*m*r*w^2*x^7)*rn[r, x]*Y[x] + 
   4*cM*m^2*(13*a*m*r^4*sss - 27*a^2*r^4*sss*w - 3*r^6*sss*w - 
     62*a^3*m*r^4*w^2 - 11*a*m*r^6*w^2 + (2*I)*a^2*cM*m*r^2*sss*x + 
     (6*I)*a^5*r*sss*w*x - (18*I)*a^3*r^3*sss*w*x - (8*I)*a*r^5*sss*w*x + 
     (20*I)*a^6*m*r*w^2*x - (24*I)*a^4*m*r^3*w^2*x - (20*I)*a^2*m*r^5*w^2*x + 
     14*a^3*m*r^2*sss*x^2 - 29*a^4*r^2*sss*w*x^2 + 20*a^2*r^4*sss*w*x^2 - 
     68*a^5*m*r^2*w^2*x^2 + 37*a^3*m*r^4*w^2*x^2 - (30*I)*a^5*r*sss*w*x^3 + 
     (2*I)*a^3*r^3*sss*w*x^3 - (64*I)*a^6*m*r*w^2*x^3 - 
     (16*I)*a^4*m*r^3*w^2*x^3 + a^5*m*sss*x^4 - 2*a^6*sss*w*x^4 + 
     24*a^4*r^2*sss*w*x^4 - 6*a^7*m*w^2*x^4 + 51*a^5*m*r^2*w^2*x^4 + 
     (16*I)*a^5*r*sss*w*x^5 + (24*I)*a^6*m*r*w^2*x^5 + a^6*sss*w*x^6 + 
     3*a^7*m*w^2*x^6)*rn[r, x]^2*Y[x] + 
   4*m*w*((-6*I)*a^5*r*sss - (8*I)*a^3*r^3*sss - (2*I)*a*r^5*sss + 
     6*a^6*sss*x + 18*a^4*r^2*sss*x + 11*a^2*r^4*sss*x - r^6*sss*x - 
     37*a^6*m*x^2 + (6*I)*a^5*r*sss*x^2 + (7*I)*a^3*r^3*sss*x^2 + 
     I*a*r^5*sss*x^2 - 4*a^6*sss*x^3 - 19*a^4*r^2*sss*x^3 - 
     15*a^2*r^4*sss*x^3 + 33*a^6*m*x^4 - I*a^5*r*sss*x^4 - 
     I*a^3*r^3*sss*x^4 - 4*a^6*sss*x^5 - 4*a^4*r^2*sss*x^5)*rn[r, x]^2*
    rp[r, x]*Y[x] + 2*m*sss*w*(31*a^4*m*r + 37*a^2*m*r^3 + 4*m*r^5 + 
     (33*I)*a^5*m*x + (39*I)*a^3*m*r^2*x + (6*I)*a*m*r^4*x - (18*I)*a^6*w*x - 
     (34*I)*a^4*r^2*w*x - (15*I)*a^2*r^4*w*x + I*r^6*w*x - 25*a^4*m*r*x^2 - 
     29*a^2*m*r^3*x^2 - (27*I)*a^5*m*x^3 - (27*I)*a^3*m*r^2*x^3 + 
     (20*I)*a^6*w*x^3 + (38*I)*a^4*r^2*w*x^3 + (18*I)*a^2*r^4*w*x^3 - 
     2*a^4*m*r*x^4 - I*a^6*w*x^5 - I*a^4*r^2*w*x^5)*rn[r, x]^3*rp[r, x]*
    Y[x] - (6*I)*a^2*m^2*r^2*sss*(-7 + 6*x^2)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   4*a^4*m^4*w*(-32 + 9*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   (2*I)*m^2*w*(-9*a^3*m*sss + 6*a*cM*m*r*sss - 7*a*m*r^2*sss + 9*a^4*sss*w + 
     11*a^2*r^2*sss*w + 2*r^4*sss*w + 20*a^5*m*w^2 + 24*a^3*m*r^2*w^2 + 
     6*a*m*r^4*w^2 + 2*a^3*m*sss*x^2 - 7*a^4*sss*w*x^2 - 
     7*a^2*r^2*sss*w*x^2 - 16*a^5*m*w^2*x^2 - 12*a^3*m*r^2*w^2*x^2 + 
     2*a^5*m*w^2*x^4)*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   32*a^2*cM^2*m*r*x*(I*r - 2*a*x + I*r*x^2 + 4*a*x^3)*X[r]*Y[x] - 
   8*cM*m*sss*(3*a*r^2 - I*r^3*x - 3*a^3*x^2 - 2*a*r^2*x^2 + 4*a^3*x^4)*
    rn[r, x]^2*X[r]*Y[x] - m*sss^2*(-4*a + I*r*x + 5*a*x^2)*rn[r, x]^3*
    rp[r, x]^2*X[r]*Y[x] + (2*I)*m^2*sss^2*rn[r, x]^4*rp[r, x]^2*X[r]*Y[x] + 
   4*cM*w*((16*I)*a^4*cM*r^4*w - 136*a^3*cM*m*r^5*w - (24*I)*a^2*cM*r^6*w - 
     12*a*cM*m*r^7*w + (24*I)*cM*r^8*w - 31*a^6*r^4*w^2 - 21*a^4*r^6*w^2 + 
     13*a^2*r^8*w^2 + 3*r^10*w^2 + 96*a^4*cM^2*m*r^2*x + 24*a^7*cM*r*w*x + 
     (192*I)*a^6*cM*m*r^2*w*x + 6*a^5*cM*r^3*w*x - (152*I)*a^6*m*r^3*w*x + 
     (172*I)*a^4*cM*m*r^4*w*x - 86*a^3*cM*r^5*w*x + (24*I)*a^2*cM*m*r^6*w*x + 
     48*a*cM*r^7*w*x + (24*I)*a^9*r*w^2*x + (58*I)*a^7*r^3*w^2*x + 
     (12*I)*a^5*r^5*w^2*x - (2*I)*a^3*r^7*w^2*x + (20*I)*a*r^9*w^2*x - 
     (16*I)*a^3*cM^2*m*r^3*x^2 + 48*a^7*cM*m*r*w*x^2 - 
     162*a^5*cM*m*r^3*w*x^2 - (20*I)*a^4*cM*r^4*w*x^2 + 
     174*a^3*cM*m*r^5*w*x^2 + (32*I)*a^2*cM*r^6*w*x^2 - 50*a^8*r^2*w^2*x^2 + 
     24*a^6*r^4*w^2*x^2 + 136*a^4*r^6*w^2*x^2 + 62*a^2*r^8*w^2*x^2 - 
     112*a^4*cM^2*m*r^2*x^3 - 38*a^7*cM*r*w*x^3 - (184*I)*a^6*cM*m*r^2*w*
      x^3 - 132*a^5*cM*r^3*w*x^3 + (356*I)*a^6*m*r^3*w*x^3 - 
     (176*I)*a^4*cM*m*r^4*w*x^3 + 154*a^3*cM*r^5*w*x^3 - 
     (26*I)*a^9*r*w^2*x^3 - (142*I)*a^7*r^3*w^2*x^3 - 
     (134*I)*a^5*r^5*w^2*x^3 - (18*I)*a^3*r^7*w^2*x^3 + 26*a^9*m*w*x^4 - 
     94*a^7*cM*m*r*w*x^4 + 258*a^5*cM*m*r^3*w*x^4 - (60*I)*a^4*cM*r^4*w*x^4 - 
     7*a^10*w^2*x^4 + 79*a^8*r^2*w^2*x^4 + 105*a^6*r^4*w^2*x^4 + 
     19*a^4*r^6*w^2*x^4 + 2*a^7*cM*r*w*x^5 - (108*I)*a^6*cM*m*r^2*w*x^5 + 
     86*a^5*cM*r^3*w*x^5 + (132*I)*a^6*m*r^3*w*x^5 - (38*I)*a^9*r*w^2*x^5 - 
     (24*I)*a^7*r^3*w^2*x^5 + (14*I)*a^5*r^5*w^2*x^5 - 8*a^9*m*w*x^6 + 
     20*a^7*cM*m*r*w*x^6 + 6*a^10*w^2*x^6 - 38*a^8*r^2*w^2*x^6 - 
     44*a^6*r^4*w^2*x^6 + (32*I)*a^9*r*w^2*x^7 + (32*I)*a^7*r^3*w^2*x^7)*
    Y[x]^2 + 4*cM*w*((-24*I)*a*cM*m*r^5*sss - (4*I)*a^6*r^2*w + 
     (2*I)*a^4*r^4*w - (72*I)*a^2*cM*m^2*r^5*w - (16*I)*a^2*r^6*w - 
     (22*I)*r^8*w - (7*I)*a^4*r^4*sss*w - (2*I)*a^2*r^6*sss*w + 
     (5*I)*r^8*sss*w - (83*I)*a^5*m*r^4*w^2 - (66*I)*a^3*m*r^6*w^2 - 
     I*a*m*r^8*w^2 + (48*I)*a^3*cM^2*m^2*r^2*x - 34*a^4*cM*m*r^2*sss*x - 
     15*a^2*cM*m*r^4*sss*x + 16*a^7*r*w*x - 108*a^5*cM*m^2*r^2*w*x + 
     46*a^5*r^3*w*x - 66*a^3*cM*m^2*r^4*w*x + 16*a^3*r^5*w*x + 
     14*a^3*m^2*r^5*w*x - 14*a*r^7*w*x - 8*a^7*r*sss*w*x - 
     14*a^5*r^3*sss*w*x - 6*a^3*r^5*sss*w*x - 64*a^8*m*r*w^2*x - 
     118*a^6*m*r^3*w^2*x - 50*a^4*m*r^5*w^2*x - 6*a^2*m*r^7*w^2*x + 
     (2*I)*a^5*cM*m*r*sss*x^2 - (39*I)*a^3*cM*m*r^3*sss*x^2 + 
     (4*I)*a^8*w*x^2 + (12*I)*a^6*cM*m^2*r*w*x^2 + (46*I)*a^6*r^2*w*x^2 - 
     (126*I)*a^4*cM*m^2*r^3*w*x^2 - (20*I)*a^4*r^4*w*x^2 - 
     (62*I)*a^2*r^6*w*x^2 - (14*I)*a^6*r^2*sss*w*x^2 + 
     (14*I)*a^4*r^4*sss*w*x^2 + (28*I)*a^2*r^6*sss*w*x^2 - 
     (98*I)*a^7*m*r^2*w^2*x^2 + (56*I)*a^5*m*r^4*w^2*x^2 + 
     (102*I)*a^3*m*r^6*w^2*x^2 + 11*a^4*cM*m*r^2*sss*x^3 - 2*a^7*r*w*x^3 + 
     6*a^5*cM*m^2*r^2*w*x^3 - 72*a^5*r^3*w*x^3 - 70*a^3*r^5*w*x^3 + 
     4*a^7*r*sss*w*x^3 + 22*a^5*r^3*sss*w*x^3 + 18*a^3*r^5*sss*w*x^3 + 
     70*a^8*m*r*w^2*x^3 + 172*a^6*m*r^3*w^2*x^3 + 74*a^4*m*r^5*w^2*x^3 - 
     (9*I)*a^5*cM*m*r*sss*x^4 + (4*I)*a^8*w*x^4 + (27*I)*a^8*m^2*w*x^4 - 
     (30*I)*a^6*cM*m^2*r*w*x^4 - (52*I)*a^6*r^2*w*x^4 - 
     (56*I)*a^4*r^4*w*x^4 - I*a^8*sss*w*x^4 + (28*I)*a^6*r^2*sss*w*x^4 + 
     (29*I)*a^4*r^4*sss*w*x^4 - (11*I)*a^9*m*w^2*x^4 + 
     (138*I)*a^7*m*r^2*w^2*x^4 + (99*I)*a^5*m*r^4*w^2*x^4 - 32*a^7*r*w*x^5 - 
     32*a^5*r^3*w*x^5 + 16*a^7*r*sss*w*x^5 + 16*a^5*r^3*sss*w*x^5 + 
     38*a^8*m*r*w^2*x^5 + 12*a^6*m*r^3*w^2*x^5 - (3*I)*a^8*m^2*w*x^6 + 
     (8*I)*a^9*m*w^2*x^6 - (8*I)*a^7*m*r^2*w^2*x^6 - 8*a^8*m*r*w^2*x^7)*
    rn[r, x]*Y[x]^2 - 4*a*cM*m*w*(-15*a^2*r^4*sss*w - 4*r^6*sss*w - 
     48*a^3*m*r^4*w^2 - 15*a*m*r^6*w^2 + (6*I)*a^2*cM*m*r^2*sss*x + 
     (6*I)*a^5*r*sss*w*x - (3*I)*a^3*r^3*sss*w*x - (8*I)*a*r^5*sss*w*x + 
     (20*I)*a^6*m*r*w^2*x + (4*I)*a^4*m*r^3*w^2*x - (12*I)*a^2*m*r^5*w^2*x - 
     16*a^4*r^2*sss*w*x^2 + 6*a^2*r^4*sss*w*x^2 - 52*a^5*m*r^2*w^2*x^2 + 
     15*a^3*m*r^4*w^2*x^2 - (15*I)*a^5*r*sss*w*x^3 - 
     (13*I)*a^3*r^3*sss*w*x^3 - (36*I)*a^6*m*r*w^2*x^3 - 
     (28*I)*a^4*m*r^3*w^2*x^3 - a^6*sss*w*x^4 + 10*a^4*r^2*sss*w*x^4 - 
     4*a^7*m*w^2*x^4 + 31*a^5*m*r^2*w^2*x^4 + I*a^5*r*sss*w*x^5 + 
     (4*I)*a^6*m*r*w^2*x^5 + a^7*m*w^2*x^6)*rn[r, x]^2*Y[x]^2 + 
   2*(a + I*r)*(I*a + r)*w^2*((14*I)*a^3*m*r*sss + (5*I)*a*m*r^3*sss + 
     (22*I)*a^4*r*w + (24*I)*a^2*r^3*w + (2*I)*r^5*w - 26*a^5*w*x - 
     50*a^3*r^2*w*x - 24*a*r^4*w*x - (9*I)*a^3*m*r*sss*x^2 - 
     (8*I)*a^4*r*w*x^2 - (8*I)*a^2*r^3*w*x^2 + 14*a^5*w*x^3 + 
     14*a^3*r^2*w*x^3)*rn[r, x]^3*rp[r, x]*Y[x]^2 - 
   2*(a - I*r)^2*(a + I*r)^2*w^2*((-12*I)*r + (6*I)*r*sss + a^2*sss*w + 
     2*r^2*sss*w + 20*a*x - 10*a*sss*x + a^2*sss*w*x^2)*rn[r, x]^4*rp[r, x]*
    Y[x]^2 + 4*a*m*(a - I*r)*((-I)*a + r)*w^3*(-12*a^4 + 6*a^2*r^2 + 11*r^4 - 
     (44*I)*a^3*r*x - (31*I)*a*r^3*x - 14*a^4*x^2 - 13*a^2*r^2*x^2 + 
     (9*I)*a^3*r*x^3 + 4*a^4*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 - 
   4*a*m*w^3*(32*a^5*m + 47*a^3*m*r^2 + 14*a*m*r^4 - 8*a^6*w - 12*a^4*r^2*w - 
     3*a^2*r^4*w + r^6*w + (9*I)*a^4*m*r*x + (10*I)*a^2*m*r^3*x - 
     (8*I)*a^5*r*w*x - (12*I)*a^3*r^3*w*x - (4*I)*a*r^5*w*x - 8*a^5*m*x^2 - 
     9*a^3*m*r^2*x^2 + 4*a^6*w*x^2 + 6*a^4*r^2*w*x^2 + 2*a^2*r^4*w*x^2 + 
     I*a^4*m*r*x^3 + (4*I)*a^5*r*w*x^3 + (4*I)*a^3*r^3*w*x^3 + a^6*w*x^4 + 
     a^4*r^2*w*x^4)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 + 
   2*w^2*((6*I)*a^2*cM*m^2*r*sss + (3*I)*a^5*m*sss*w + 
     (5*I)*a^3*m*r^2*sss*w + (2*I)*a*m*r^4*sss*w + (16*I)*a^6*w^2 + 
     (10*I)*a^6*m^2*w^2 + (38*I)*a^4*r^2*w^2 + (16*I)*a^4*m^2*r^2*w^2 + 
     (28*I)*a^2*r^4*w^2 + (6*I)*a^2*m^2*r^4*w^2 + (6*I)*r^6*w^2 + 
     4*a^5*r*w^2*x + 8*a^3*r^3*w^2*x + 4*a*r^5*w^2*x - I*a^5*m*sss*w*x^2 - 
     I*a^3*m*r^2*sss*w*x^2 - (14*I)*a^6*w^2*x^2 - (4*I)*a^6*m^2*w^2*x^2 - 
     (28*I)*a^4*r^2*w^2*x^2 - (4*I)*a^4*m^2*r^2*w^2*x^2 - 
     (14*I)*a^2*r^4*w^2*x^2)*rn[r, x]^4*rp[r, x]^2*Y[x]^2 - 
   8*a^2*cM*w*(6*a^2*r^2 + 6*r^4 + (4*I)*a*cM*r^2*x - (15*I)*a*r^3*x - 
     6*a^4*x^2 + 16*a^2*cM*r*x^2 - 6*a^2*r^2*x^2 - 10*r^4*x^2 - I*a^3*r*x^3 - 
     (12*I)*a*cM*r^2*x^3 + (13*I)*a*r^3*x^3 + 14*a^4*x^4 - 24*a^2*cM*r*x^4 - 
     16*a^2*r^2*x^4 + (19*I)*a^3*r*x^5)*X[r]*Y[x]^2 - 
   (16*I)*a^2*cM^2*m*r*sss*x*rn[r, x]*X[r]*Y[x]^2 + 
   2*(24*a^4*r*w - 4*r^5*w - (20*I)*a^2*cM*m*r*sss*x + I*a^2*cM*m*r*sss^2*x + 
     (24*I)*a^5*w*x + (16*I)*a^3*r^2*w*x - (8*I)*a*r^4*w*x - 
     (12*I)*a^5*sss*w*x + (28*I)*a^3*cM*r*sss*w*x - (6*I)*a^3*r^2*sss*w*x - 
     (8*I)*a*cM*r^3*sss*w*x + (6*I)*a*r^4*sss*w*x - 20*a^4*r*w*x^2 - 
     8*a^4*cM*sss*w*x^2 + 8*a^4*r*sss*w*x^2 - 24*a^2*cM*r^2*sss*w*x^2 + 
     8*a^2*r^3*sss*w*x^2 - (40*I)*a^5*w*x^3 - (40*I)*a^3*r^2*w*x^3 + 
     (22*I)*a^5*sss*w*x^3 - (40*I)*a^3*cM*r*sss*w*x^3 + 
     (22*I)*a^3*r^2*sss*w*x^3)*rn[r, x]^2*X[r]*Y[x]^2 + 
   2*(a^2 + r^2)*sss^2*w*rn[r, x]^4*rp[r, x]*X[r]*Y[x]^2 - 
   (2*I)*a*m*sss^2*w*rn[r, x]^4*rp[r, x]^2*X[r]*Y[x]^2 - 
   24*a^2*r*sss*w*rn[r, x]^2*X[r]^2*Y[x]^2 + 16*a^2*cM^2*r*w^2*
    (14*a^2*r^4*w + 3*r^6*w - 12*a^3*cM*r*x - (16*I)*a^5*r*w*x - 
     (19*I)*a^3*r^3*w*x + (2*I)*a*r^5*w*x + (11*I)*a^4*r*x^2 - 
     (8*I)*a^2*cM*r^2*x^2 - 4*a^6*w*x^2 + 23*a^4*r^2*w*x^2 + a^2*r^4*w*x^2 + 
     4*a^3*cM*r*x^3 + I*a^5*r*w*x^3 + (15*I)*a^3*r^3*w*x^3 + 
     (6*I)*a^4*r*x^4 + 5*a^6*w*x^4 - 10*a^4*r^2*w*x^4 + (9*I)*a^5*r*w*x^5)*
    Y[x]^3 + 4*a^2*cM*w^2*((16*I)*cM*r^5*sss + (56*I)*a*cM*m*r^5*w + 
     (17*I)*a^4*r^4*w^2 + (18*I)*a^2*r^6*w^2 + I*r^8*w^2 - 
     (48*I)*a^2*cM^2*m*r^2*x + 17*a^3*cM*r^2*sss*x + 15*a*cM*r^4*sss*x + 
     72*a^4*cM*m*r^2*w*x + 66*a^2*cM*m*r^4*w*x + 16*a^7*r*w^2*x + 
     44*a^5*r^3*w^2*x + 34*a^3*r^5*w^2*x + 6*a*r^7*w^2*x - 
     I*a^4*cM*r*sss*x^2 + (29*I)*a^2*cM*r^3*sss*x^2 - 
     (8*I)*a^5*cM*m*r*w*x^2 + (94*I)*a^3*cM*m*r^3*w*x^2 + 
     (22*I)*a^6*r^2*w^2*x^2 - (4*I)*a^4*r^4*w^2*x^2 - 
     (26*I)*a^2*r^6*w^2*x^2 + 12*a^3*cM*r^2*sss*x^3 + 30*a^4*cM*m*r^2*w*x^3 - 
     28*a^5*r^3*w^2*x^3 - 28*a^3*r^5*w^2*x^3 + (10*I)*a^5*cM*m*r*w*x^4 + 
     I*a^8*w^2*x^4 - (30*I)*a^6*r^2*w^2*x^4 - (31*I)*a^4*r^4*w^2*x^4 - 
     22*a^7*r*w^2*x^5 - 22*a^5*r^3*w^2*x^5)*rn[r, x]*Y[x]^3 - 
   4*a^2*cM*w^2*(a^2*r^4*sss*w + r^6*sss*w + 17*a^3*m*r^4*w^2 + 
     9*a*m*r^6*w^2 - (6*I)*a^2*cM*m*r^2*sss*x - (2*I)*a^5*r*sss*w*x - 
     (4*I)*a^3*r^3*sss*w*x - (2*I)*a*r^5*sss*w*x - (10*I)*a^6*m*r*w^2*x - 
     (16*I)*a^4*m*r^3*w^2*x - (4*I)*a^2*m*r^5*w^2*x + a^4*r^2*sss*w*x^2 + 
     a^2*r^4*sss*w*x^2 + 18*a^5*m*r^2*w^2*x^2 + 2*a^3*m*r^4*w^2*x^2 + 
     (4*I)*a^6*m*r*w^2*x^3 + (8*I)*a^4*m*r^3*w^2*x^3 + a^7*m*w^2*x^4 - 
     7*a^5*m*r^2*w^2*x^4 + (2*I)*a^6*m*r*w^2*x^5)*rn[r, x]^2*Y[x]^3 - 
   (4*I)*a^3*m*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^4*
    rp[r, x]^2*Y[x]^3 + 4*a^2*(a^2 + r^2)^2*w^5*rn[r, x]^5*rp[r, x]^2*
    Y[x]^3 + (16*I)*a^3*cM^2*r*sss*w*x*rn[r, x]*X[r]*Y[x]^3 + 
   2*a^2*r*w*(20*r^2 - I*a*cM*sss^2*x)*rn[r, x]^2*X[r]*Y[x]^3 + 
   (8*I)*a^4*cM^2*r*w^3*(-8*r^4*w + 8*a*cM*r*x + (9*I)*a^3*r*w*x + 
     (11*I)*a*r^3*w*x + a^4*w*x^2 - 13*a^2*r^2*w*x^2 + (8*I)*a^3*r*w*x^3)*
    rn[r, x]*Y[x]^4 + 8*a^4*cM*r*w^3*(a^2*r^3*w^2 + r^5*w^2 - 
     I*a*cM*r*sss*x - I*a^5*w^2*x - (3*I)*a^3*r^2*w^2*x - (2*I)*a*r^4*w^2*x + 
     a^4*r*w^2*x^2 + a^2*r^3*w^2*x^2 - I*a^5*w^2*x^3 - I*a^3*r^2*w^2*x^3)*
    rn[r, x]^2*Y[x]^4, D38[r, x] -> 
  4*cM*m*((-26*I)*a^4*cM*r^3*sss - (27*I)*a^2*cM*r^5*sss - 24*a^6*cM*r^2*w - 
     26*a^4*cM*r^4*w - 16*a^4*r^5*w + 26*a^2*cM*r^6*w - 44*a^2*r^7*w + 
     8*cM*r^8*w - 6*r^9*w - 38*a^5*cM*r^2*sss*x - 42*a*cM*r^6*sss*x + 
     (48*I)*a^7*cM*r*w*x - (36*I)*a^7*r^2*w*x + (206*I)*a^5*cM*r^3*w*x - 
     (84*I)*a^5*r^4*w*x + (178*I)*a^3*cM*r^5*w*x - (52*I)*a^3*r^6*w*x + 
     (28*I)*a*cM*r^7*w*x + (12*I)*a*r^8*w*x + (158*I)*a^4*cM*r^3*sss*x^2 + 
     (120*I)*a^2*cM*r^5*sss*x^2 + 24*a^8*cM*w*x^2 + 156*a^6*cM*r^2*w*x^2 - 
     140*a^6*r^3*w*x^2 + 464*a^4*cM*r^4*w*x^2 - 292*a^4*r^5*w*x^2 + 
     236*a^2*cM*r^6*w*x^2 - 60*a^2*r^7*w*x^2 + 8*cM*r^8*w*x^2 - 6*r^9*w*x^2 + 
     122*a^5*cM*r^2*sss*x^3 + 46*a*cM*r^6*sss*x^3 + (12*I)*a^9*w*x^3 - 
     (198*I)*a^7*cM*r*w*x^3 + (256*I)*a^7*r^2*w*x^3 - 
     (910*I)*a^5*cM*r^3*w*x^3 + (508*I)*a^5*r^4*w*x^3 - 
     (704*I)*a^3*cM*r^5*w*x^3 + (364*I)*a^3*r^6*w*x^3 - 
     (88*I)*a*cM*r^7*w*x^3 + (44*I)*a*r^8*w*x^3 - (210*I)*a^4*cM*r^3*sss*
      x^4 - (101*I)*a^2*cM*r^5*sss*x^4 - 78*a^8*cM*w*x^4 + 60*a^8*r*w*x^4 - 
     418*a^6*cM*r^2*w*x^4 + 272*a^6*r^3*w*x^4 - 738*a^4*cM*r^4*w*x^4 + 
     488*a^4*r^5*w*x^4 - 270*a^2*cM*r^6*w*x^4 + 112*a^2*r^7*w*x^4 - 
     104*a^5*cM*r^2*sss*x^5 - (36*I)*a^9*w*x^5 + (276*I)*a^7*cM*r*w*x^5 - 
     (300*I)*a^7*r^2*w*x^5 + (830*I)*a^5*cM*r^3*w*x^5 - 
     (328*I)*a^5*r^4*w*x^5 + (378*I)*a^3*cM*r^5*w*x^5 - 
     (136*I)*a^3*r^6*w*x^5 + (70*I)*a^4*cM*r^3*sss*x^6 + 76*a^8*cM*w*x^6 - 
     64*a^8*r*w*x^6 + 240*a^6*cM*r^2*w*x^6 - 8*a^6*r^3*w*x^6 + 
     188*a^4*cM*r^4*w*x^6 - 68*a^4*r^5*w*x^6 + 16*a^5*cM*r^2*sss*x^7 + 
     (12*I)*a^9*w*x^7 - (98*I)*a^7*cM*r*w*x^7 + (132*I)*a^7*r^2*w*x^7 - 
     (194*I)*a^5*cM*r^3*w*x^7 + (80*I)*a^5*r^4*w*x^7 - 22*a^8*cM*w*x^8 + 
     66*a^8*r*w*x^8 - 42*a^6*cM*r^2*w*x^8 + 28*a^6*r^3*w*x^8 + 
     (4*I)*a^9*w*x^9 - (8*I)*a^7*cM*r*w*x^9 - (4*I)*a^7*r^2*w*x^9 - 
     2*a^8*r*w*x^10) - 2*cM*m*(-24*a^5*cM*m*r + (24*I)*a^6*m^2*r + 
     48*a^3*cM^2*m*r^2 - (64*I)*a^4*cM*m^2*r^2 - 38*a^3*cM*m*r^3 + 
     (36*I)*a^4*m^2*r^3 - (20*I)*a^2*cM*m^2*r^4 + (6*I)*a^2*m^2*r^5 - 
     (12*I)*a^6*r*sss - (25*I)*a^4*r^3*sss - 41*a^3*cM*m*r^3*sss - 
     (13*I)*a^2*r^5*sss - 16*a*cM*m*r^5*sss - (72*I)*a^7*m*r*w + 
     (192*I)*a^5*cM*m*r^2*w - (140*I)*a^5*m*r^3*w + (152*I)*a^3*cM*m*r^4*w - 
     (76*I)*a^3*m*r^5*w + (60*I)*a*cM*m*r^6*w - (42*I)*a*m*r^7*w + 
     (72*I)*a^8*r*w^2 + (172*I)*a^6*r^3*w^2 + (118*I)*a^4*r^5*w^2 + 
     (36*I)*a^2*r^7*w^2 - (18*I)*r^9*w^2 - (48*I)*a^4*cM^2*m*r*x - 
     80*a^5*cM*m^2*r*x + (130*I)*a^4*cM*m*r^2*x + 124*a^5*m^2*r^2*x - 
     (144*I)*a^2*cM^2*m*r^3*x - 218*a^3*cM*m^2*r^3*x + 
     (136*I)*a^2*cM*m*r^4*x + 112*a^3*m^2*r^4*x - 40*a*cM*m^2*r^5*x + 
     12*a*m^2*r^6*x - 59*a^5*r^2*sss*x + (53*I)*a^4*cM*m*r^2*sss*x - 
     69*a^3*r^4*sss*x + (64*I)*a^2*cM*m*r^4*sss*x - 22*a*r^6*sss*x - 
     72*a^8*m*w*x + 240*a^6*cM*m*r*w*x - 372*a^6*m*r^2*w*x + 
     652*a^4*cM*m*r^3*w*x - 444*a^4*m*r^4*w*x + 352*a^2*cM*m*r^5*w*x - 
     182*a^2*m*r^6*w*x + 48*cM*m*r^7*w*x - 36*m*r^8*w*x + 72*a^9*w^2*x + 
     372*a^7*r^2*w^2*x + 624*a^5*r^4*w^2*x + 388*a^3*r^6*w^2*x - 
     8*a*r^8*w^2*x + 74*a^5*cM*m*r*x^2 - (68*I)*a^6*m^2*r*x^2 - 
     96*a^3*cM^2*m*r^2*x^2 + (150*I)*a^4*cM*m^2*r^2*x^2 + 
     232*a^3*cM*m*r^3*x^2 - (146*I)*a^4*m^2*r^3*x^2 - 96*a*cM^2*m*r^4*x^2 + 
     (120*I)*a^2*cM*m^2*r^4*x^2 + 120*a*cM*m*r^5*x^2 - 
     (62*I)*a^2*m^2*r^5*x^2 + (43*I)*a^6*r*sss*x^2 + (95*I)*a^4*r^3*sss*x^2 + 
     110*a^3*cM*m*r^3*sss*x^2 + (52*I)*a^2*r^5*sss*x^2 + 
     28*a*cM*m*r^5*sss*x^2 - (48*I)*a^7*cM*m*w*x^2 + (228*I)*a^7*m*r*w*x^2 - 
     (536*I)*a^5*cM*m*r^2*w*x^2 + (508*I)*a^5*m*r^3*w*x^2 - 
     (412*I)*a^3*cM*m*r^4*w*x^2 + (282*I)*a^3*m*r^5*w*x^2 - 
     (192*I)*a*cM*m*r^6*w*x^2 + (146*I)*a*m*r^7*w*x^2 - 
     (252*I)*a^8*r*w^2*x^2 - (778*I)*a^6*r^3*w^2*x^2 - 
     (786*I)*a^4*r^5*w^2*x^2 - (386*I)*a^2*r^7*w^2*x^2 + (22*I)*r^9*w^2*x^2 + 
     (144*I)*a^4*cM^2*m*r*x^3 + 174*a^5*cM*m^2*r*x^3 - 
     (272*I)*a^4*cM*m*r^2*x^3 - 194*a^5*m^2*r^2*x^3 + 
     (144*I)*a^2*cM^2*m*r^3*x^3 + 174*a^3*cM*m^2*r^3*x^3 - 
     (184*I)*a^2*cM*m*r^4*x^3 - 108*a^3*m^2*r^4*x^3 + 137*a^5*r^2*sss*x^3 - 
     (78*I)*a^4*cM*m*r^2*sss*x^3 + 122*a^3*r^4*sss*x^3 - 
     (76*I)*a^2*cM*m*r^4*sss*x^3 + 26*a*r^6*sss*x^3 + 252*a^8*m*w*x^3 - 
     656*a^6*cM*m*r*w*x^3 + 828*a^6*m*r^2*w*x^3 - 944*a^4*cM*m*r^3*w*x^3 + 
     654*a^4*m*r^4*w*x^3 - 244*a^2*cM*m*r^5*w*x^3 + 102*a^2*m*r^6*w*x^3 - 
     276*a^9*w^2*x^3 - 1050*a^7*r^2*w^2*x^3 - 1696*a^5*r^4*w^2*x^3 - 
     1254*a^3*r^6*w^2*x^3 - 36*a*r^8*w^2*x^3 - 48*a^5*cM*m*r*x^4 + 
     (24*I)*a^6*m^2*r*x^4 - 48*a^3*cM^2*m*r^2*x^4 + 
     (14*I)*a^4*cM*m^2*r^2*x^4 - 34*a^3*cM*m*r^3*x^4 + 
     (18*I)*a^4*m^2*r^3*x^4 - (40*I)*a^6*r*sss*x^4 - (83*I)*a^4*r^3*sss*x^4 - 
     57*a^3*cM*m*r^3*sss*x^4 - (43*I)*a^2*r^5*sss*x^4 + 
     (108*I)*a^7*cM*m*w*x^4 - (184*I)*a^7*m*r*w*x^4 + 
     (260*I)*a^5*cM*m*r^2*w*x^4 - (298*I)*a^5*m*r^3*w*x^4 - 
     (76*I)*a^3*cM*m*r^4*w*x^4 + (98*I)*a^3*m*r^5*w*x^4 + 
     (248*I)*a^8*r*w^2*x^4 + (902*I)*a^6*r^3*w^2*x^4 + 
     (844*I)*a^4*r^5*w^2*x^4 + (414*I)*a^2*r^7*w^2*x^4 - 
     (96*I)*a^4*cM^2*m*r*x^5 - 98*a^5*cM*m^2*r*x^5 + 
     (94*I)*a^4*cM*m*r^2*x^5 + 62*a^5*m^2*r^2*x^5 - 83*a^5*r^2*sss*x^5 + 
     (13*I)*a^4*cM*m*r^2*sss*x^5 - 45*a^3*r^4*sss*x^5 - 264*a^8*m*w*x^5 + 
     528*a^6*cM*m*r*w*x^5 - 550*a^6*m*r^2*w*x^5 + 292*a^4*cM*m*r^3*w*x^5 - 
     242*a^4*m*r^4*w*x^5 + 366*a^9*w^2*x^5 + 678*a^7*r^2*w^2*x^5 + 
     594*a^5*r^4*w^2*x^5 + 738*a^3*r^6*w^2*x^5 + 38*a^5*cM*m*r*x^6 - 
     (16*I)*a^6*m^2*r*x^6 + (5*I)*a^6*r*sss*x^6 + (5*I)*a^4*r^3*sss*x^6 - 
     (68*I)*a^7*cM*m*w*x^6 + (98*I)*a^7*m*r*w*x^6 - 
     (120*I)*a^5*cM*m*r^2*w*x^6 + (226*I)*a^5*m*r^3*w*x^6 + 
     (116*I)*a^8*r*w^2*x^6 - (36*I)*a^6*r^3*w^2*x^6 - (8*I)*a^4*r^5*w^2*x^6 + 
     9*a^5*r^2*sss*x^7 + 102*a^8*m*w*x^7 - 172*a^6*cM*m*r*w*x^7 + 
     126*a^6*m*r^2*w*x^7 - 190*a^9*w^2*x^7 - 144*a^7*r^2*w^2*x^7 + 
     358*a^5*r^4*w^2*x^7 + (8*I)*a^7*cM*m*w*x^8 + (26*I)*a^7*m*r*w*x^8 - 
     (128*I)*a^8*r*w^2*x^8 - (100*I)*a^6*r^3*w^2*x^8 + 2*a^8*m*w*x^9 + 
     32*a^9*w^2*x^9 + 112*a^7*r^2*w^2*x^9 - (4*I)*a^8*r*w^2*x^10)*rn[r, x] + 
   2*cM*m*(-8*a^5*m*r + 16*a^5*m^3*r - (16*I)*a^2*cM^2*m^2*r^2 - 
     18*a^3*cM*m^3*r^2 - 6*a^3*m*r^3 + 10*a^3*m^3*r^3 - 16*a^5*m*r*sss - 
     21*a^3*m*r^3*sss - 4*a*m*r^5*sss - 64*a^6*m^2*r*w + 
     72*a^4*cM*m^2*r^2*w - 76*a^4*m^2*r^3*w + 28*a^2*cM*m^2*r^4*w + 
     18*a^2*m^2*r^5*w + 16*cM*m^2*r^6*w - 12*m^2*r^7*w + 32*a^6*r*sss*w + 
     56*a^4*r^3*sss*w + 28*a^2*r^5*sss*w + 8*r^7*sss*w + 96*a^7*m*r*w^2 + 
     168*a^5*m*r^3*w^2 - 10*a^3*m*r^5*w^2 + 34*a*m*r^7*w^2 + 
     (20*I)*a^4*cM*m^3*r*x + (46*I)*a^4*m*r^2*x - (50*I)*a^4*m^3*r^2*x - 
     32*a*cM^2*m^2*r^3*x + (36*I)*a^2*cM*m^3*r^3*x + (30*I)*a^2*m*r^4*x - 
     (20*I)*a^2*m^3*r^4*x + 4*a^3*cM*m^2*r^2*sss*x + 4*a*cM*m^2*r^4*sss*x + 
     (64*I)*a^7*m^2*w*x - (80*I)*a^5*cM*m^2*r*w*x + (202*I)*a^5*m^2*r^2*w*x - 
     (132*I)*a^3*cM*m^2*r^3*w*x + (248*I)*a^3*m^2*r^4*w*x - 
     (28*I)*a*cM*m^2*r^5*w*x - (10*I)*a*m^2*r^6*w*x - (96*I)*a^8*m*w^2*x - 
     (306*I)*a^6*m*r^2*w^2*x - (526*I)*a^4*m*r^4*w^2*x - 
     (168*I)*a^2*m*r^6*w^2*x + (6*I)*m*r^8*w^2*x + 34*a^5*m*r*x^2 - 
     6*a^5*m^3*r*x^2 - (16*I)*a^2*cM^2*m^2*r^2*x^2 - 14*a^3*cM*m^3*r^2*x^2 + 
     80*a^3*m*r^3*x^2 - 6*a^3*m^3*r^3*x^2 + 36*a*m*r^5*x^2 + 
     23*a^5*m*r*sss*x^2 + 34*a^3*m*r^3*sss*x^2 + 10*a*m*r^5*sss*x^2 - 
     8*a^6*cM*m^2*w*x^2 + 68*a^6*m^2*r*w*x^2 - 8*a^4*cM*m^2*r^2*w*x^2 + 
     60*a^4*m^2*r^3*w*x^2 + 36*a^2*cM*m^2*r^4*w*x^2 - 2*a^2*m^2*r^5*w*x^2 - 
     56*a^6*r*sss*w*x^2 - 96*a^4*r^3*sss*w*x^2 - 28*a^2*r^5*sss*w*x^2 - 
     4*r^7*sss*w*x^2 - 168*a^7*m*r*w^2*x^2 - 308*a^5*m*r^3*w^2*x^2 + 
     90*a^3*m*r^5*w^2*x^2 - 106*a*m*r^7*w^2*x^2 - (16*I)*a^4*cM*m^3*r*x^3 - 
     (48*I)*a^4*m*r^2*x^3 + (30*I)*a^4*m^3*r^2*x^3 - (22*I)*a^2*m*r^4*x^3 - 
     (142*I)*a^7*m^2*w*x^3 + (116*I)*a^5*cM*m^2*r*w*x^3 - 
     (148*I)*a^5*m^2*r^2*w*x^3 + (84*I)*a^3*cM*m^2*r^3*w*x^3 - 
     (266*I)*a^3*m^2*r^4*w*x^3 + (246*I)*a^8*m*w^2*x^3 + 
     (334*I)*a^6*m*r^2*w^2*x^3 + (712*I)*a^4*m*r^4*w^2*x^3 + 
     (192*I)*a^2*m*r^6*w^2*x^3 - 16*a^5*m*r*x^4 - 6*a^5*m^3*r*x^4 - 
     18*a^3*m*r^3*x^4 - 2*a^5*m*r*sss*x^4 - a^3*m*r^3*sss*x^4 + 
     12*a^6*cM*m^2*w*x^4 - 54*a^6*m^2*r*w*x^4 - 16*a^4*cM*m^2*r^2*w*x^4 + 
     84*a^4*m^2*r^3*w*x^4 + 20*a^6*r*sss*w*x^4 + 56*a^4*r^3*sss*w*x^4 + 
     12*a^2*r^5*sss*w*x^4 + 134*a^7*m*r*w^2*x^4 + 150*a^5*m*r^3*w^2*x^4 - 
     296*a^3*m*r^5*w^2*x^4 + (10*I)*a^4*m*r^2*x^5 + (100*I)*a^7*m^2*w*x^5 - 
     (56*I)*a^5*cM*m^2*r*w*x^5 - (60*I)*a^5*m^2*r^2*w*x^5 - 
     (220*I)*a^8*m*w^2*x^5 + (74*I)*a^6*m*r^2*w^2*x^5 - 
     (150*I)*a^4*m*r^4*w^2*x^5 + 10*a^5*m*r*x^6 + a^5*m*r*sss*x^6 - 
     4*a^6*cM*m^2*w*x^6 + 90*a^6*m^2*r*w*x^6 + 12*a^6*r*sss*w*x^6 - 
     4*a^4*r^3*sss*w*x^6 - 146*a^7*m*r*w^2*x^6 - 226*a^5*m*r^3*w^2*x^6 - 
     (20*I)*a^7*m^2*w*x^7 + (82*I)*a^8*m*w^2*x^7 - (78*I)*a^6*m*r^2*w^2*x^7 - 
     4*a^6*r*sss*w*x^8 + 12*a^7*m*r*w^2*x^8 - (6*I)*a^8*m*w^2*x^9)*
    rn[r, x]^2 - 2*cM*m^2*((-2*I)*a^4*m^3*r + (3*I)*a^4*m*r*sss + 
     (2*I)*a^2*m*r^3*sss + (10*I)*a^5*m^2*r*w + (6*I)*a^3*m^2*r^3*w - 
     (14*I)*a*m^2*r^5*w - (9*I)*a^5*r*sss*w - (11*I)*a^3*r^3*sss*w + 
     (15*I)*a*r^5*sss*w - (20*I)*a^6*m*r*w^2 - (24*I)*a^4*m*r^3*w^2 + 
     (40*I)*a^2*m*r^5*w^2 + (2*I)*m*r^7*w^2 - 4*a^3*m^3*r^2*x + 
     6*a^3*m*r^2*sss*x + 2*a*m*r^4*sss*x + 10*a^6*m^2*w*x + 
     22*a^4*m^2*r^2*w*x + 42*a^2*m^2*r^4*w*x - 21*a^4*r^2*sss*w*x - 
     45*a^2*r^4*sss*w*x + 6*r^6*sss*w*x - 20*a^7*m*w^2*x - 
     48*a^5*m*r^2*w^2*x - 132*a^3*m*r^4*w^2*x - 26*a*m*r^6*w^2*x - 
     (2*I)*a^4*m^3*r*x^2 + (2*I)*a^5*m^2*r*w*x^2 + (6*I)*a^3*m^2*r^3*w*x^2 + 
     (6*I)*a^5*r*sss*w*x^2 + (10*I)*a^3*r^3*sss*w*x^2 - 
     (9*I)*a*r^5*sss*w*x^2 + (12*I)*a^6*m*r*w^2*x^2 + 
     (8*I)*a^4*m*r^3*w^2*x^2 - (58*I)*a^2*m*r^5*w^2*x^2 - 
     4*a^3*m*r^2*sss*x^3 - 14*a^6*m^2*w*x^3 + 22*a^4*m^2*r^2*w*x^3 - 
     6*a^4*r^2*sss*w*x^3 + 57*a^2*r^4*sss*w*x^3 + 36*a^7*m*w^2*x^3 - 
     48*a^5*m*r^2*w^2*x^3 + 78*a^3*m*r^4*w^2*x^3 - I*a^4*m*r*sss*x^4 + 
     (14*I)*a^5*m^2*r*w*x^4 - (12*I)*a^5*r*sss*w*x^4 + 
     (13*I)*a^3*r^3*sss*w*x^4 - (44*I)*a^6*m*r*w^2*x^4 - 
     (26*I)*a^4*m*r^3*w^2*x^4 + 6*a^6*m^2*w*x^5 + 33*a^4*r^2*sss*w*x^5 - 
     24*a^7*m*w^2*x^5 + 66*a^5*m*r^2*w^2*x^5 + (21*I)*a^5*r*sss*w*x^6 + 
     (30*I)*a^6*m*r*w^2*x^6 + 6*a^7*m*w^2*x^7)*rn[r, x]^3 - 
   4*m*w^2*(-21*a^5*m*r^2 - 22*a^3*m*r^4 + 4*a*m*r^6 + 6*a^6*r^2*w - 
     2*a^4*r^4*w - 9*a^2*r^6*w - r^8*w - (54*I)*a^6*m*r*x - 
     (65*I)*a^4*m*r^3*x - (5*I)*a^2*m*r^5*x + (3*I)*m*r^7*x + 21*a^7*m*x^2 + 
     66*a^5*m*r^2*x^2 + 45*a^3*m*r^4*x^2 - 15*a*m*r^6*x^2 - 6*a^8*w*x^2 - 
     44*a^6*r^2*w*x^2 - 29*a^4*r^4*w*x^2 + 8*a^2*r^6*w*x^2 - r^8*w*x^2 + 
     (97*I)*a^6*m*r*x^3 + (120*I)*a^4*m*r^3*x^3 + (14*I)*a^2*m*r^5*x^3 - 
     38*a^7*m*x^4 - 79*a^5*m*r^2*x^4 - 56*a^3*m*r^4*x^4 + 6*a^8*w*x^4 + 
     53*a^6*r^2*w*x^4 + 40*a^4*r^4*w*x^4 - 7*a^2*r^6*w*x^4 - 
     (37*I)*a^6*m*r*x^5 - (46*I)*a^4*m*r^3*x^5 + 6*a^7*m*x^6 + 
     a^5*m*r^2*x^6 + a^8*w*x^6 - 20*a^6*r^2*w*x^6 - 21*a^4*r^4*w*x^6 - 
     (3*I)*a^6*m*r*x^7 - 3*a^8*w*x^8 - 3*a^6*r^2*w*x^8)*rn[r, x]^3*rp[r, x] + 
   4*m*(a - I*r)*(a + I*r)*w^2*((10*I)*a^2*r^2 - I*r^4 + 4*a^3*r*x - 
     4*a*r^3*x - (10*I)*a^4*x^2 - (58*I)*a^2*r^2*x^2 + (3*I)*r^4*x^2 + 
     4*a^3*r*x^3 - 8*a*r^3*x^3 - I*a^4*x^4 + (40*I)*a^2*r^2*x^4 - 
     20*a^3*r*x^5 + I*a^4*x^6)*rn[r, x]^4*rp[r, x] + 
   4*m*(a - I*r)*(a + I*r)*w*(12*a^2*r + r^3 + (12*I)*a^3*x - (7*I)*a*r^2*x - 
     7*a^2*r*x^2 + r^3*x^2 - (23*I)*a^3*x^3 - (3*I)*a*r^2*x^3 - 3*a^2*r*x^4 + 
     I*a^3*x^5)*rn[r, x]^3*rp[r, x]^2 + 4*m*(a + I*r)*(I*a + r)*sss*w*
    (I*r - 2*a*x + a*x^3)*rn[r, x]^5*rp[r, x]^2 + 
   4*m^3*w*(-12*a^4 - 11*a^2*r^2 + r^4 + (6*I)*a^3*r*x + (6*I)*a*r^3*x + 
     19*a^4*x^2 + 18*a^2*r^2*x^2 + (2*I)*a^3*r*x^3 + a^4*x^4)*rn[r, x]^3*
    rp[r, x]^3 + 2*m^2*w*((-16*I)*a^3*m^2 - (10*I)*a*r^2 - (8*I)*a*m^2*r^2 + 
     (8*I)*a^3*sss + (9*I)*a*r^2*sss + (48*I)*a^4*m*w + (2*I)*m*r^4*w - 
     (48*I)*a^5*w^2 - (62*I)*a^3*r^2*w^2 - (12*I)*a*r^4*w^2 - 4*a^2*r*x - 
     4*a^2*m^2*r*x - 6*r^3*x + 4*a^2*r*sss*x + 3*r^3*sss*x + 4*a^3*m*r*w*x + 
     4*a*m*r^3*w*x + 8*a^4*r*w^2*x + 4*a^2*r^3*w^2*x - 6*r^5*w^2*x + 
     (10*I)*a^3*x^2 + (12*I)*a^3*m^2*x^2 + (24*I)*a*r^2*x^2 - 
     (11*I)*a^3*sss*x^2 - (12*I)*a*r^2*sss*x^2 - (56*I)*a^4*m*w*x^2 + 
     (74*I)*a^5*w^2*x^2 + (96*I)*a^3*r^2*w^2*x^2 + (18*I)*a*r^4*w^2*x^2 + 
     2*a^2*r*x^3 - a^2*r*sss*x^3 - 12*a^4*r*w^2*x^3 - 16*a^2*r^3*w^2*x^3 + 
     (6*I)*a^4*m*w*x^4 - (20*I)*a^5*w^2*x^4 - (22*I)*a^3*r^2*w^2*x^4 - 
     2*a^4*r*w^2*x^5)*rn[r, x]^4*rp[r, x]^3 + 
   2*m^3*w*(2*a^2*m^2 - 2*a^2*sss + 2*cM*r*sss - r^2*sss - 8*a^3*m*w - 
     4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 2*r^4*w^2 + a^2*sss*x^2 + 
     4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*
    rn[r, x]^5*rp[r, x]^3 + 4*a*cM*m*r*((4*I)*a*cM*r - (3*I)*a*r^2 - 
     4*a^2*cM*x + 3*a^2*r*x + 8*cM*r^2*x - 6*r^3*x - (3*I)*a^3*x^2 + 
     (24*I)*a*cM*r*x^2 - (18*I)*a*r^2*x^2 + 8*a^2*cM*x^3 + 2*a^2*r*x^3 + 
     8*cM*r^2*x^3 - 6*r^3*x^3 + (14*I)*a^3*x^4 - (28*I)*a*cM*r*x^4 + 
     (17*I)*a*r^2*x^4 + 12*a^2*cM*x^5 - 17*a^2*r*x^5 - (15*I)*a^3*x^6)*
    rn[r, x]*X[r] + 4*cM*((28*I)*a^2*cM^2*m*r^4*sss + 48*a^4*cM^2*m*r^3*w + 
     8*a^2*cM^2*m*r^5*w + (26*I)*a^5*cM*r^3*sss*w + (31*I)*a^3*cM*r^5*sss*w + 
     (5*I)*a*cM*r^7*sss*w + 12*a^7*cM*r^2*w^2 + 4*a^7*r^3*w^2 + 
     7*a^5*cM*r^4*w^2 + 131*a^5*r^5*w^2 - 106*a^3*cM*r^6*w^2 + 
     164*a^3*r^7*w^2 - 49*a*cM*r^8*w^2 + 37*a*r^9*w^2 + 
     20*a^3*cM^2*m*r^3*sss*x - 86*a^3*cM*m*r^4*sss*x + 
     40*a*cM^2*m*r^5*sss*x - (96*I)*a^5*cM^2*m*r^2*w*x - 
     (152*I)*a^3*cM^2*m*r^4*w*x - (36*I)*a*cM^2*m*r^6*w*x + 
     38*a^6*cM*r^2*sss*w*x + 90*a^4*cM*r^4*sss*w*x + 52*a^2*cM*r^6*sss*w*x - 
     (24*I)*a^8*cM*r*w^2*x + (24*I)*a^8*r^2*w^2*x - 
     (122*I)*a^6*cM*r^3*w^2*x - (194*I)*a^6*r^4*w^2*x + 
     (108*I)*a^4*cM*r^5*w^2*x - (340*I)*a^4*r^6*w^2*x + 
     (134*I)*a^2*cM*r^7*w^2*x - (142*I)*a^2*r^8*w^2*x + (24*I)*cM*r^9*w^2*x - 
     (20*I)*r^10*w^2*x + (38*I)*a^6*cM*m*r*sss*x^2 - 
     (44*I)*a^4*cM^2*m*r^2*sss*x^2 - (68*I)*a^2*cM^2*m*r^4*sss*x^2 - 
     48*a^6*cM^2*m*r*w*x^2 - 168*a^4*cM^2*m*r^3*w*x^2 - 
     168*a^2*cM^2*m*r^5*w*x^2 - (38*I)*a^7*cM*r*sss*w*x^2 - 
     (138*I)*a^5*cM*r^3*sss*w*x^2 - (123*I)*a^3*cM*r^5*sss*w*x^2 - 
     (23*I)*a*cM*r^7*sss*w*x^2 - 12*a^9*cM*w^2*x^2 - 12*a^9*r*w^2*x^2 - 
     42*a^7*cM*r^2*w^2*x^2 - 16*a^7*r^3*w^2*x^2 - 53*a^5*cM*r^4*w^2*x^2 - 
     255*a^5*r^5*w^2*x^2 + 168*a^3*cM*r^6*w^2*x^2 - 306*a^3*r^7*w^2*x^2 + 
     63*a*cM*r^8*w^2*x^2 - 55*a*r^9*w^2*x^2 - 28*a^3*cM^2*m*r^3*sss*x^3 + 
     94*a^3*cM*m*r^4*sss*x^3 + (216*I)*a^5*cM^2*m*r^2*w*x^3 + 
     (288*I)*a^3*cM^2*m*r^4*w*x^3 - 84*a^6*cM*r^2*sss*w*x^3 - 
     162*a^4*cM*r^4*sss*w*x^3 - 80*a^2*cM*r^6*sss*w*x^3 - 
     (8*I)*a^10*w^2*x^3 + (98*I)*a^8*cM*r*w^2*x^3 - (350*I)*a^8*r^2*w^2*x^3 + 
     (594*I)*a^6*cM*r^3*w^2*x^3 - (266*I)*a^6*r^4*w^2*x^3 + 
     (166*I)*a^4*cM*r^5*w^2*x^3 + (66*I)*a^4*r^6*w^2*x^3 - 
     (10*I)*a^2*cM*r^7*w^2*x^3 - (10*I)*a^2*r^8*w^2*x^3 - 
     (61*I)*a^6*cM*m*r*sss*x^4 + (52*I)*a^4*cM^2*m*r^2*sss*x^4 + 
     96*a^6*cM^2*m*r*w*x^4 + 128*a^4*cM^2*m*r^3*w*x^4 + 
     (79*I)*a^7*cM*r*sss*w*x^4 + (157*I)*a^5*cM*r^3*sss*w*x^4 + 
     (78*I)*a^3*cM*r^5*sss*w*x^4 + 27*a^9*cM*w^2*x^4 - 131*a^9*r*w^2*x^4 + 
     216*a^7*cM*r^2*w^2*x^4 - 520*a^7*r^3*w^2*x^4 + 359*a^5*cM*r^4*w^2*x^4 - 
     551*a^5*r^5*w^2*x^4 + 130*a^3*cM*r^6*w^2*x^4 - 162*a^3*r^7*w^2*x^4 - 
     (92*I)*a^5*cM^2*m*r^2*w*x^5 + 42*a^6*cM*r^2*sss*w*x^5 + 
     40*a^4*cM*r^4*sss*w*x^5 + (20*I)*a^10*w^2*x^5 - 
     (126*I)*a^8*cM*r*w^2*x^5 + (722*I)*a^8*r^2*w^2*x^5 - 
     (772*I)*a^6*cM*r^3*w^2*x^5 + (964*I)*a^6*r^4*w^2*x^5 - 
     (294*I)*a^4*cM*r^5*w^2*x^5 + (262*I)*a^4*r^6*w^2*x^5 + 
     (9*I)*a^6*cM*m*r*sss*x^6 - 24*a^6*cM^2*m*r*w*x^6 - 
     (43*I)*a^7*cM*r*sss*w*x^6 - (43*I)*a^5*cM*r^3*sss*w*x^6 - 
     17*a^9*cM*w^2*x^6 + 275*a^9*r*w^2*x^6 - 278*a^7*cM*r^2*w^2*x^6 + 
     474*a^7*r^3*w^2*x^6 - 165*a^5*cM*r^4*w^2*x^6 + 199*a^5*r^5*w^2*x^6 - 
     (16*I)*a^10*w^2*x^7 + (48*I)*a^8*cM*r*w^2*x^7 - 
     (172*I)*a^8*r^2*w^2*x^7 + (176*I)*a^6*cM*r^3*w^2*x^7 - 
     (156*I)*a^6*r^4*w^2*x^7 - 54*a^9*r*w^2*x^8 + 60*a^7*cM*r^2*w^2*x^8 - 
     54*a^7*r^3*w^2*x^8)*Y[x] + 2*cM*(-16*a*cM^2*m^2*r^4*sss + 
     (48*I)*a^3*cM^2*m^2*r^3*w + (24*I)*a*cM^2*m^2*r^5*w - 
     (12*I)*a^7*r*sss*w - (26*I)*a^5*r^3*sss*w - 82*a^4*cM*m*r^3*sss*w - 
     (16*I)*a^3*r^5*sss*w - 62*a^2*cM*m*r^5*sss*w - (2*I)*a*r^7*sss*w - 
     8*cM*m*r^7*sss*w + (192*I)*a^6*cM*m*r^2*w^2 + (244*I)*a^4*cM*m*r^4*w^2 + 
     (52*I)*a^2*cM*m*r^6*w^2 - (24*I)*cM*m*r^8*w^2 + (24*I)*a^9*r*w^3 + 
     (68*I)*a^7*r^3*w^3 - (32*I)*a^3*r^7*w^3 - (36*I)*a*r^9*w^3 - 
     (24*I)*a^6*cM*m^2*x - 24*a^7*m^3*x + 12*a^7*m*sss*x + 
     96*a^4*cM^2*m^2*r^2*w*x + 136*a^2*cM^2*m^2*r^4*w*x - 12*a^8*sss*w*x - 
     62*a^6*r^2*sss*w*x + (106*I)*a^5*cM*m*r^2*sss*w*x - 88*a^4*r^4*sss*w*x + 
     (138*I)*a^3*cM*m*r^4*sss*w*x - 38*a^2*r^6*sss*w*x + 
     (48*I)*a*cM*m*r^6*sss*w*x + 240*a^7*cM*m*r*w^2*x + 
     650*a^5*cM*m*r^3*w^2*x + 576*a^3*cM*m*r^5*w^2*x + 14*a*cM*m*r^7*w^2*x + 
     124*a^8*r^2*w^3*x + 292*a^6*r^4*w^3*x + 104*a^4*r^6*w^3*x - 
     92*a^2*r^8*w^3*x - 4*r^10*w^3*x - (16*I)*a^6*cM*m^3*x^2 - 
     45*a^5*cM*m^2*r*sss*x^2 + 16*a^3*cM^2*m^2*r^2*sss*x^2 - 
     (48*I)*a^5*cM^2*m^2*r*w*x^2 - (56*I)*a^3*cM^2*m^2*r^3*w*x^2 + 
     (22*I)*a^7*r*sss*w*x^2 + (66*I)*a^5*r^3*sss*w*x^2 + 
     188*a^4*cM*m*r^3*sss*w*x^2 + (66*I)*a^3*r^5*sss*w*x^2 + 
     70*a^2*cM*m*r^5*sss*w*x^2 + (22*I)*a*r^7*sss*w*x^2 - 
     (48*I)*a^8*cM*m*w^2*x^2 - (430*I)*a^6*cM*m*r^2*w^2*x^2 - 
     (680*I)*a^4*cM*m*r^4*w^2*x^2 - (274*I)*a^2*cM*m*r^6*w^2*x^2 - 
     (68*I)*a^9*r*w^3*x^2 - (348*I)*a^7*r^3*w^3*x^2 + 
     (140*I)*a^3*r^7*w^3*x^2 + (72*I)*a*r^9*w^3*x^2 + (54*I)*a^6*cM*m^2*x^3 + 
     52*a^7*m^3*x^3 - 29*a^7*m*sss*x^3 - 40*a^4*cM^2*m^2*r^2*w*x^3 + 
     34*a^8*sss*w*x^3 + 118*a^6*r^2*sss*w*x^3 - (100*I)*a^5*cM*m*r^2*sss*w*
      x^3 + 134*a^4*r^4*sss*w*x^3 - (66*I)*a^3*cM*m*r^4*sss*w*x^3 + 
     50*a^2*r^6*sss*w*x^3 - 550*a^7*cM*m*r*w^2*x^3 - 
     816*a^5*cM*m*r^3*w^2*x^3 - 818*a^3*cM*m*r^5*w^2*x^3 - 
     292*a^8*r^2*w^3*x^3 - 632*a^6*r^4*w^3*x^3 - 268*a^4*r^6*w^3*x^3 + 
     148*a^2*r^8*w^3*x^3 + (14*I)*a^6*cM*m^3*x^4 + 37*a^5*cM*m^2*r*sss*x^4 + 
     (32*I)*a^5*cM^2*m^2*r*w*x^4 - (6*I)*a^7*r*sss*w*x^4 - 
     (12*I)*a^5*r^3*sss*w*x^4 - 90*a^4*cM*m*r^3*sss*w*x^4 - 
     (6*I)*a^3*r^5*sss*w*x^4 + (78*I)*a^8*cM*m*w^2*x^4 + 
     (76*I)*a^6*cM*m*r^2*w^2*x^4 + (310*I)*a^4*cM*m*r^4*w^2*x^4 + 
     (20*I)*a^9*r*w^3*x^4 + (572*I)*a^7*r^3*w^3*x^4 - 
     (36*I)*a^3*r^7*w^3*x^4 - (10*I)*a^6*cM*m^2*x^5 - 10*a^7*m^3*x^5 + 
     9*a^7*m*sss*x^5 - 26*a^8*sss*w*x^5 - 52*a^6*r^2*sss*w*x^5 + 
     (18*I)*a^5*cM*m*r^2*sss*w*x^5 - 26*a^4*r^4*sss*w*x^5 + 
     336*a^7*cM*m*r*w^2*x^5 - 120*a^5*cM*m*r^3*w^2*x^5 + 
     284*a^8*r^2*w^3*x^5 + 552*a^6*r^4*w^3*x^5 + 356*a^4*r^6*w^3*x^5 - 
     (24*I)*a^8*cM*m*w^2*x^6 + (240*I)*a^6*cM*m*r^2*w^2*x^6 + 
     (80*I)*a^9*r*w^3*x^6 - (272*I)*a^7*r^3*w^3*x^6 - 56*a^7*cM*m*r*w^2*x^7 - 
     48*a^8*r^2*w^3*x^7 - 12*a^6*r^4*w^3*x^7 - (92*I)*a^9*r*w^3*x^8 - 
     (92*I)*a^7*r^3*w^3*x^8)*rn[r, x]*Y[x] + 
   2*cM*((4*I)*a^2*cM*m^3*r^3*sss - 108*a^5*cM*m^2*r^2*w^2 - 
     84*a^3*cM*m^2*r^4*w^2 - 34*a*cM*m^2*r^6*w^2 - 16*a^7*r*sss*w^2 - 
     35*a^5*r^3*sss*w^2 - 32*a^3*r^5*sss*w^2 - 13*a*r^7*sss*w^2 - 
     64*a^8*m*r*w^3 - 148*a^6*m*r^3*w^3 - 34*a^4*m*r^5*w^3 - 
     16*a^2*m*r^7*w^3 + 2*m*r^9*w^3 + (8*I)*a^6*m^2*x - (16*I)*a^6*m^4*x - 
     16*a^3*cM^2*m^3*r*x + (16*I)*a^6*m^2*sss*x + (46*I)*a^4*m^2*r^2*sss*x + 
     (30*I)*a^2*m^2*r^4*sss*x - (32*I)*a^7*m*sss*w*x - 
     (96*I)*a^5*m*r^2*sss*w*x - (86*I)*a^3*m*r^4*sss*w*x - 
     (18*I)*a*m*r^6*sss*w*x + (120*I)*a^6*cM*m^2*r*w^2*x + 
     (180*I)*a^4*cM*m^2*r^3*w^2*x + (108*I)*a^2*cM*m^2*r^5*w^2*x + 
     (50*I)*a^6*r^2*sss*w^2*x + (88*I)*a^4*r^4*sss*w^2*x + 
     (58*I)*a^2*r^6*sss*w^2*x + (4*I)*r^8*sss*w^2*x + (64*I)*a^9*m*w^3*x + 
     (206*I)*a^7*m*r^2*w^3*x + (388*I)*a^5*m*r^4*w^3*x + 
     (218*I)*a^3*m*r^6*w^3*x - (20*I)*a*m*r^8*w^3*x + 2*a^5*cM*m^4*x^2 - 
     (4*I)*a^4*cM*m^3*r*sss*x^2 + 12*a^7*cM*m^2*w^2*x^2 - 
     14*a^3*cM*m^2*r^4*w^2*x^2 + 17*a^7*r*sss*w^2*x^2 + 
     57*a^5*r^3*sss*w^2*x^2 + 61*a^3*r^5*sss*w^2*x^2 + 21*a*r^7*sss*w^2*x^2 + 
     92*a^8*m*r*w^3*x^2 + 312*a^6*m*r^3*w^3*x^2 + 8*a^4*m*r^5*w^3*x^2 + 
     4*a^2*m*r^7*w^3*x^2 - (18*I)*a^6*m^2*x^3 + (14*I)*a^6*m^4*x^3 - 
     (18*I)*a^6*m^2*sss*x^3 - (18*I)*a^4*m^2*r^2*sss*x^3 + 
     (48*I)*a^7*m*sss*w*x^3 + (92*I)*a^5*m*r^2*sss*w*x^3 + 
     (52*I)*a^3*m*r^4*sss*w*x^3 - (132*I)*a^6*cM*m^2*r*w^2*x^3 - 
     (20*I)*a^4*cM*m^2*r^3*w^2*x^3 - (42*I)*a^6*r^2*sss*w^2*x^3 - 
     (58*I)*a^4*r^4*sss*w^2*x^3 - (46*I)*a^2*r^6*sss*w^2*x^3 - 
     (122*I)*a^9*m*w^3*x^3 - (138*I)*a^7*m*r^2*w^3*x^3 - 
     (322*I)*a^5*m*r^4*w^3*x^3 - (282*I)*a^3*m*r^6*w^3*x^3 - 
     12*a^7*cM*m^2*w^2*x^4 + 46*a^5*cM*m^2*r^2*w^2*x^4 + 
     29*a^7*r*sss*w^2*x^4 + 24*a^5*r^3*sss*w^2*x^4 - 5*a^3*r^5*sss*w^2*x^4 + 
     10*a^8*m*r*w^3*x^4 - 252*a^6*m*r^3*w^3*x^4 - 22*a^4*m*r^5*w^3*x^4 - 
     (14*I)*a^7*m*sss*w*x^5 - (10*I)*a^5*m*r^2*sss*w*x^5 + 
     (64*I)*a^6*cM*m^2*r*w^2*x^5 - (4*I)*a^6*r^2*sss*w^2*x^5 - 
     (18*I)*a^4*r^4*sss*w^2*x^5 + (74*I)*a^9*m*w^3*x^5 - 
     (88*I)*a^7*m*r^2*w^3*x^5 - (138*I)*a^5*m*r^4*w^3*x^5 + 
     2*a^7*cM*m^2*w^2*x^6 - 22*a^7*r*sss*w^2*x^6 - 22*a^5*r^3*sss*w^2*x^6 - 
     68*a^8*m*r*w^3*x^6 + 36*a^6*m*r^3*w^3*x^6 - (20*I)*a^9*m*w^3*x^7 - 
     (12*I)*a^7*m*r^2*w^3*x^7 + 12*a^8*m*r*w^3*x^8)*rn[r, x]^2*Y[x] + 
   2*((-4*I)*a*cM^2*m^2*r^4*sss*w - 72*a^7*r*w^2 - 156*a^5*r^3*w^2 - 
     96*a^3*r^5*w^2 - 12*a*r^7*w^2 - (9*I)*a^6*cM*m*r*sss*w^2 - 
     (16*I)*a^4*cM*m*r^3*sss*w^2 + (10*I)*a^2*cM*m*r^5*sss*w^2 - 
     I*cM*m*r^7*sss*w^2 - (20*I)*a^7*cM*m^2*r*w^3 - 
     (36*I)*a^5*cM*m^2*r^3*w^3 + (36*I)*a^3*cM*m^2*r^5*w^3 + 
     (6*I)*a*cM*m^2*r^7*w^3 + 2*a^5*cM*m^5*x - 3*a^5*cM*m^3*sss*x + 
     9*a^6*cM*m^2*sss*w*x - 12*a^4*cM^2*m^2*r*sss*w*x - 
     8*a^2*cM^2*m^2*r^3*sss*w*x - (72*I)*a^8*w^2*x - (120*I)*a^6*r^2*w^2*x - 
     (16*I)*a^4*r^4*w^2*x + (40*I)*a^2*r^6*w^2*x + (8*I)*r^8*w^2*x - 
     9*a^7*cM*m*sss*w^2*x - 24*a^5*cM*m*r^2*sss*w^2*x - 
     52*a^3*cM*m*r^4*sss*w^2*x - 15*a*cM*m*r^6*sss*w^2*x - 
     20*a^8*cM*m^2*w^3*x - 52*a^6*cM*m^2*r^2*w^3*x - 
     144*a^4*cM*m^2*r^4*w^3*x - 54*a^2*cM*m^2*r^6*w^3*x - 
     (8*I)*a^3*cM^2*m^2*r^2*sss*w*x^2 + 60*a^7*r*w^2*x^2 + 
     124*a^5*r^3*w^2*x^2 + 68*a^3*r^5*w^2*x^2 + 4*a*r^7*w^2*x^2 + 
     (3*I)*a^6*cM*m*r*sss*w^2*x^2 + (8*I)*a^4*cM*m*r^3*sss*w^2*x^2 - 
     (27*I)*a^2*cM*m*r^5*sss*w^2*x^2 + (8*I)*a^7*cM*m^2*r*w^3*x^2 + 
     (24*I)*a^5*cM*m^2*r^3*w^3*x^2 - (66*I)*a^3*cM*m^2*r^5*w^3*x^2 + 
     a^5*cM*m^3*sss*x^3 - 7*a^6*cM*m^2*sss*w*x^3 + 8*a^4*cM^2*m^2*r*sss*w*
      x^3 + (144*I)*a^8*w^2*x^3 + (320*I)*a^6*r^2*w^2*x^3 + 
     (208*I)*a^4*r^4*w^2*x^3 + (32*I)*a^2*r^6*w^2*x^3 + 
     11*a^7*cM*m*sss*w^2*x^3 - 12*a^5*cM*m*r^2*sss*w^2*x^3 + 
     21*a^3*cM*m*r^4*sss*w^2*x^3 + 24*a^8*cM*m^2*w^3*x^3 - 
     64*a^6*cM*m^2*r^2*w^3*x^3 + 30*a^4*cM*m^2*r^4*w^3*x^3 + 
     4*a^7*r*w^2*x^4 + 8*a^5*r^3*w^2*x^4 + 4*a^3*r^5*w^2*x^4 - 
     (13*I)*a^6*cM*m*r*sss*w^2*x^4 - (23*I)*a^4*cM*m*r^3*sss*w^2*x^4 - 
     (40*I)*a^7*cM*m^2*r*w^3*x^4 - (66*I)*a^5*cM*m^2*r^3*w^3*x^4 + 
     a^6*cM*m^2*sss*w*x^5 - (24*I)*a^8*w^2*x^5 - (48*I)*a^6*r^2*w^2*x^5 - 
     (24*I)*a^4*r^4*w^2*x^5 - 3*a^7*cM*m*sss*w^2*x^5 + 
     19*a^5*cM*m*r^2*sss*w^2*x^5 - 12*a^8*cM*m^2*w^3*x^5 + 
     50*a^6*cM*m^2*r^2*w^3*x^5 + (4*I)*a^6*cM*m*r*sss*w^2*x^6 + 
     (10*I)*a^7*cM*m^2*r*w^3*x^6 + 2*a^8*cM*m^2*w^3*x^7)*rn[r, x]^3*Y[x] + 
   (8*I)*a*m*r*(a^2 + r^2)*w^3*x*(-18*a^4 - 14*a^2*r^2 + 5*r^4 + 22*a^4*x^2 + 
     24*a^2*r^2*x^2 + a^4*x^4)*rn[r, x]^3*rp[r, x]*Y[x] - 
   (8*I)*a*(a^2 + r^2)^2*w^3*(-r^2 + a^2*x^2 + 7*r^2*x^2 + 5*a^2*x^4)*
    rn[r, x]^4*rp[r, x]*Y[x] - 4*(a - I*r)^2*(a + I*r)^2*w^2*
    (-3*a*sss + 3*a^3*w^2 + 7*a*r^2*w^2 + I*r*sss*x + (11*I)*a^2*r*w^2*x - 
     (2*I)*r^3*w^2*x + 2*a*sss*x^2 - 10*a^3*w^2*x^2 - 5*a*r^2*w^2*x^2 - 
     (13*I)*a^2*r*w^2*x^3 + 9*a^3*w^2*x^4)*rn[r, x]^5*rp[r, x]*Y[x] + 
   4*m*w^2*((22*I)*a^2*m^2*r^2 - (4*I)*a^4*sss - (4*I)*a^2*r^2*sss + 
     (8*I)*a^6*w^2 + (12*I)*a^4*r^2*w^2 + (3*I)*a^2*r^4*w^2 - I*r^6*w^2 + 
     3*a^3*r*sss*x + 3*a*r^3*sss*x - 6*a^5*r*w^2*x - 8*a^3*r^3*w^2*x - 
     2*a*r^5*w^2*x + I*a^4*sss*x^2 + I*a^2*r^2*sss*x^2 - (6*I)*a^6*w^2*x^2 - 
     (10*I)*a^4*r^2*w^2*x^2 - (4*I)*a^2*r^4*w^2*x^2 + 4*a^5*r*w^2*x^3 + 
     4*a^3*r^3*w^2*x^3 - I*a^6*w^2*x^4 - I*a^4*r^2*w^2*x^4)*rn[r, x]^4*
    rp[r, x]^3*Y[x] + 2*m*w^2*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 
     2*a^4*sss*w - 3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 
     12*a^3*m*r^2*w^2 - 4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 
     4*a^5*m*w^2*x^2 + 4*a^3*m*r^2*w^2*x^2)*rn[r, x]^5*rp[r, x]^3*Y[x] + 
   8*a*cM*((-14*I)*a^2*cM*r^3*w - (3*I)*cM*r^5*w + (6*I)*a^3*cM*r*sss*x - 
     (6*I)*a^3*r^2*sss*x + (10*I)*a*cM*r^3*sss*x - (6*I)*a*r^4*sss*x - 
     12*a^3*cM*r^2*w*x - 26*a*cM*r^4*w*x + 3*a^4*r*sss*x^2 + 
     2*a^2*cM*r^2*sss*x^2 - a^2*r^3*sss*x^2 + 6*cM*r^4*sss*x^2 - 
     4*r^5*sss*x^2 + (6*I)*a^4*cM*r*w*x^2 + (18*I)*a^2*cM*r^3*w*x^2 - 
     (3*I)*cM*r^5*w*x^2 + (2*I)*a^5*sss*x^3 - (14*I)*a^3*cM*r*sss*x^3 + 
     (12*I)*a^3*r^2*sss*x^3 - (18*I)*a*cM*r^3*sss*x^3 + 
     (10*I)*a*r^4*sss*x^3 - 4*a^5*cM*w*x^3 + 2*a^3*cM*r^2*w*x^3 - 
     6*a*cM*r^4*w*x^3 - 2*a^4*r*sss*x^4 - 2*a^2*cM*r^2*sss*x^4 - 
     2*a^2*r^3*sss*x^4 + I*a^4*cM*r*w*x^4 + (24*I)*a^2*cM*r^3*w*x^4 + 
     8*a^5*cM*w*x^5 + 6*a^3*cM*r^2*w*x^5 + (3*I)*a^4*cM*r*w*x^6)*X[r]*Y[x] + 
   4*a*cM*((12*I)*a^4*r*w + (4*I)*r^5*w + 12*a^5*w*x + 32*a^3*r^2*w*x + 
     20*a*r^4*w*x + (8*I)*a^3*cM*m*x^2 - (28*I)*a^4*r*w*x^2 + 
     (12*I)*r^5*w*x^2 + 3*a^4*m*x^3 - 28*a^5*w*x^3 - 24*a^3*r^2*w*x^3 + 
     4*a*r^4*w*x^3 - (16*I)*a^3*cM*m*x^4 - 5*a^4*m*x^5 + 8*a^5*w*x^5 + 
     8*a^3*r^2*w*x^5)*rn[r, x]*X[r]*Y[x] + 4*a*cM*(a + I*r)*(I*a + r)*sss^2*
    x^2*((2*I)*r + a*x)*rn[r, x]^2*X[r]*Y[x] + 
   2*a*cM*sss^2*(2*a^2 + I*a*m*r + 2*r^2 + 2*m*r^2*x + I*a*m*r*x^2)*
    rn[r, x]^3*X[r]*Y[x] + m*sss^2*w*rn[r, x]^5*rp[r, x]^3*X[r]*Y[x] - 
   (8*I)*a*cM*sss*((-I)*r^3 + 4*a^3*x^5)*X[r]^2*Y[x] - 
   8*a*cM^2*((14*I)*a^2*cM*r^4*sss*w + (3*I)*cM*r^6*sss*w + 
     12*a^4*cM*r^3*w^2 + 4*a^2*cM*r^5*w^2 + 10*a^3*cM*r^3*sss*w*x + 
     16*a*cM*r^5*sss*w*x - (24*I)*a^5*cM*r^2*w^2*x - 
     (40*I)*a^3*cM*r^4*w^2*x - (22*I)*a^4*cM*r^2*sss*w*x^2 - 
     (28*I)*a^2*cM*r^4*sss*w*x^2 - 24*a^4*cM*r^3*w^2*x^2 - 
     12*a^2*cM*r^5*w^2*x^2 - a^6*m*sss*x^3 + 2*a^4*cM*m*r*sss*x^3 + 
     a^7*sss*w*x^3 - 2*a^5*cM*r*sss*w*x^3 - 8*a^3*cM*r^3*sss*w*x^3 + 
     (48*I)*a^5*cM*r^2*w^2*x^3 + (48*I)*a^3*cM*r^4*w^2*x^3 + 
     (17*I)*a^4*cM*r^2*sss*w*x^4 + 4*a^4*cM*r^3*w^2*x^4 - 
     (16*I)*a^5*cM*r^2*w^2*x^5)*Y[x]^2 + 
   2*a*cM*(32*a*cM^2*m*r^4*sss*w - (48*I)*a^3*cM^2*m*r^3*w^2 - 
     (48*I)*a*cM^2*m*r^5*w^2 + 41*a^4*cM*r^3*sss*w^2 + 
     46*a^2*cM*r^5*sss*w^2 + cM*r^7*sss*w^2 - (64*I)*a^6*cM*r^2*w^3 - 
     (112*I)*a^4*cM*r^4*w^3 + (48*I)*a^4*r^5*w^3 + (8*I)*a^2*cM*r^6*w^3 + 
     (24*I)*cM*r^8*w^3 - 96*a^4*cM^2*m*r^2*w^2*x - 176*a^2*cM^2*m*r^4*w^2*x - 
     (53*I)*a^5*cM*r^2*sss*w^2*x - (74*I)*a^3*cM*r^4*sss*w^2*x - 
     (41*I)*a*cM*r^6*sss*w^2*x + 24*a^9*w^3*x - 80*a^7*cM*r*w^3*x - 
     216*a^5*cM*r^3*w^3*x - 264*a^3*cM*r^5*w^3*x - 8*a*cM*r^7*w^3*x + 
     90*a^5*cM*m*r*sss*w*x^2 - 32*a^3*cM^2*m*r^2*sss*w*x^2 + 
     (48*I)*a^5*cM^2*m*r*w^2*x^2 + (64*I)*a^3*cM^2*m*r^3*w^2*x^2 - 
     45*a^6*cM*r*sss*w^2*x^2 - 78*a^4*cM*r^3*sss*w^2*x^2 - 
     89*a^2*cM*r^5*sss*w^2*x^2 + (108*I)*a^6*cM*r^2*w^3*x^2 + 
     (408*I)*a^4*cM*r^4*w^3*x^2 - (164*I)*a^4*r^5*w^3*x^2 + 
     (52*I)*a^2*cM*r^6*w^3*x^2 + I*a^5*cM*m^2*sss*x^3 - 
     (2*I)*a^6*cM*m*sss*w*x^3 + 80*a^4*cM^2*m*r^2*w^2*x^3 + 
     I*a^7*cM*sss*w^2*x^3 + (22*I)*a^5*cM*r^2*sss*w^2*x^3 + 
     (29*I)*a^3*cM*r^4*sss*w^2*x^3 - 52*a^9*w^3*x^3 + 148*a^7*cM*r*w^3*x^3 + 
     264*a^5*cM*r^3*w^3*x^3 + 260*a^3*cM*r^5*w^3*x^3 - 
     28*a^5*cM*m*r*sss*w*x^4 - (16*I)*a^5*cM^2*m*r*w^2*x^4 + 
     36*a^6*cM*r*sss*w^2*x^4 - 16*a^4*cM*r^3*sss*w^2*x^4 + 
     (48*I)*a^6*cM*r^2*w^3*x^4 - (272*I)*a^4*cM*r^4*w^3*x^4 + 
     (352*I)*a^4*r^5*w^3*x^4 + (28*I)*a^5*cM*r^2*sss*w^2*x^5 + 
     36*a^9*w^3*x^5 - 80*a^7*cM*r*w^3*x^5 - 56*a^5*cM*r^3*w^3*x^5 - 
     (104*I)*a^6*cM*r^2*w^3*x^6)*rn[r, x]*Y[x]^2 + 
   4*a*cM*w*((-6*I)*a^2*cM*m^2*r^3*sss + 36*a^5*cM*m*r^2*w^2 + 
     42*a^3*cM*m*r^4*w^2 + 10*a*cM*m*r^6*w^2 + 8*a^8*r*w^3 + 23*a^6*r^3*w^3 + 
     13*a^4*r^5*w^3 - 3*a^2*r^7*w^3 - r^9*w^3 + (8*I)*a^7*sss*w*x - 
     (40*I)*a^6*cM*m*r*w^2*x - (54*I)*a^4*cM*m*r^3*w^2*x - 
     (66*I)*a^2*cM*m*r^5*w^2*x - (8*I)*a^9*w^3*x - (26*I)*a^7*r^2*w^3*x - 
     (45*I)*a^5*r^4*w^3*x - (20*I)*a^3*r^6*w^3*x + (7*I)*a*r^8*w^3*x - 
     4*a^7*cM*m*w^2*x^2 + 4*a^5*cM*m*r^2*w^2*x^2 - 40*a^3*cM*m*r^4*w^2*x^2 - 
     9*a^8*r*w^3*x^2 - 57*a^6*r^3*w^3*x^2 - 39*a^4*r^5*w^3*x^2 + 
     9*a^2*r^7*w^3*x^2 - (7*I)*a^7*sss*w*x^3 + (30*I)*a^6*cM*m*r*w^2*x^3 - 
     (34*I)*a^4*cM*m*r^3*w^2*x^3 + (10*I)*a^9*w^3*x^3 + 
     (12*I)*a^7*r^2*w^3*x^3 + (42*I)*a^5*r^4*w^3*x^3 + 
     (40*I)*a^3*r^6*w^3*x^3 + 2*a^7*cM*m*w^2*x^4 - 50*a^5*cM*m*r^2*w^2*x^4 - 
     22*a^8*r*w^3*x^4 + 28*a^6*r^3*w^3*x^4 + 50*a^4*r^5*w^3*x^4 - 
     (12*I)*a^6*cM*m*r*w^2*x^5 - (3*I)*a^9*w^3*x^5 + (18*I)*a^7*r^2*w^3*x^5 + 
     (21*I)*a^5*r^4*w^3*x^5 + 32*a^8*r*w^3*x^6 + 32*a^6*r^3*w^3*x^6)*
    rn[r, x]^2*Y[x]^2 + 2*a*cM*w^2*((8*I)*a*cM*m*r^4*sss + 
     (3*I)*a^6*r*sss*w + (7*I)*a^4*r^3*sss*w + (5*I)*a^2*r^5*sss*w + 
     I*r^7*sss*w + (10*I)*a^7*m*r*w^2 + (24*I)*a^5*m*r^3*w^2 - 
     (8*I)*a^3*m*r^5*w^2 - (6*I)*a*m*r^7*w^2 + 12*a^4*cM*m*r*sss*x + 
     4*a^2*cM*m*r^3*sss*x + 3*a^7*sss*w*x + 9*a^5*r^2*sss*w*x + 
     9*a^3*r^4*sss*w*x + 3*a*r^6*sss*w*x + 10*a^8*m*w^2*x + 
     28*a^6*m*r^2*w^2*x + 60*a^4*m*r^4*w^2*x + 30*a^2*m*r^6*w^2*x + 
     (4*I)*a^3*cM*m*r^2*sss*x^2 - (2*I)*a^7*m*r*w^2*x^2 - 
     (24*I)*a^5*m*r^3*w^2*x^2 + (14*I)*a^3*m*r^5*w^2*x^2 - 
     4*a^4*cM*m*r*sss*x^3 - 2*a^7*sss*w*x^3 - 4*a^5*r^2*sss*w*x^3 - 
     2*a^3*r^4*sss*w*x^3 - 6*a^8*m*w^2*x^3 + 24*a^6*m*r^2*w^2*x^3 + 
     6*a^4*m*r^4*w^2*x^3 + (6*I)*a^7*m*r*w^2*x^4 + (30*I)*a^5*m*r^3*w^2*x^4 + 
     2*a^8*m*w^2*x^5 - 10*a^6*m*r^2*w^2*x^5 + (4*I)*a^7*m*r*w^2*x^6)*
    rn[r, x]^3*Y[x]^2 + 80*a^2*r*(a^2 + r^2)^2*w^3*x*rn[r, x]^4*rp[r, x]*
    Y[x]^2 + 4*a^2*m*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^5*rp[r, x]^3*Y[x]^2 + (4*I)*a*(a^2 + r^2)^2*w^5*rn[r, x]^6*
    rp[r, x]^3*Y[x]^2 + 8*a*cM*r*(-(cM*r^2*sss^2) + (8*I)*a^2*r^2*w + 
     a^2*cM*sss^2*x^2)*rn[r, x]*X[r]*Y[x]^2 + 2*a^3*cM*m*sss^2*x*rn[r, x]^3*
    X[r]*Y[x]^2 - (2*I)*a*cM*(a^2 + r^2)*sss^2*w*rn[r, x]^4*X[r]*Y[x]^2 + 
   96*a^7*cM^3*r*w^2*x^2*Y[x]^3 + 16*a^3*cM^2*w^2*
    (-2*cM*r^4*sss + (2*I)*a^2*cM*r^3*w + (3*I)*cM*r^5*w + 4*a^3*cM*r^2*w*x + 
     9*a*cM*r^4*w*x + 2*a^2*cM*r^2*sss*x^2 + (2*I)*a^6*w*x^2 - 
     (2*I)*a^4*cM*r*w*x^2 - (3*I)*a^2*cM*r^3*w*x^2 - 5*a^3*cM*r^2*w*x^3)*
    rn[r, x]*Y[x]^3 + 4*a^3*cM^2*w^2*((6*I)*a*m*r^3*sss - 9*a^4*r^2*w^2 - 
     14*a^2*r^4*w^2 - r^6*w^2 + (10*I)*a^5*r*w^2*x + (12*I)*a^3*r^3*w^2*x + 
     (26*I)*a*r^5*w^2*x + a^6*w^2*x^2 - 2*a^4*r^2*w^2*x^2 + 
     29*a^2*r^4*w^2*x^2 - (4*I)*a^5*r*w^2*x^3 + (20*I)*a^3*r^3*w^2*x^3 + 
     28*a^4*r^2*w^2*x^4)*rn[r, x]^2*Y[x]^3 - 8*a^3*cM^2*r*sss*w^3*
    (I*r^3 + a^3*x)*rn[r, x]^3*Y[x]^3 + 4*a^3*cM*(a - I*r)*((-I)*a + r)*w^5*
    (a^4 + 2*a^2*r^2 - r^4 - (2*I)*a*r^3*x - 2*a^2*r^2*x^2 - (2*I)*a^3*r*x^3)*
    rn[r, x]^4*Y[x]^3 - (8*I)*a^5*cM^2*r^3*sss*w^3*rn[r, x]^2*Y[x]^4, 
 D39[r, x] -> 4*cM*m*(12*a^5*cM*m*r^2 - (12*I)*a^6*m^2*r^2 - 
     24*a^3*cM^2*m*r^3 + (32*I)*a^4*cM*m^2*r^3 + 43*a^3*cM*m*r^4 - 
     (30*I)*a^4*m^2*r^4 - 48*a*cM^2*m*r^5 + (50*I)*a^2*cM*m^2*r^5 + 
     70*a*cM*m*r^6 - (52*I)*a^2*m^2*r^6 + (28*I)*cM*m^2*r^7 - 
     (16*I)*m^2*r^8 - 24*a^6*cM*r^2*w + (36*I)*a^7*m*r^2*w - 
     (96*I)*a^5*cM*m*r^3*w - 26*a^4*cM*r^4*w + (82*I)*a^5*m*r^4*w - 
     (122*I)*a^3*cM*m*r^5*w - 92*a^2*cM*r^6*w + (177*I)*a^3*m*r^6*w - 
     (102*I)*a*cM*m*r^7*w + 18*cM*r^8*w + (89*I)*a*m*r^8*w - 
     (36*I)*a^8*r^2*w^2 - (74*I)*a^6*r^4*w^2 - (166*I)*a^4*r^6*w^2 - 
     (95*I)*a^2*r^8*w^2 + (7*I)*r^10*w^2 + 8*a^5*cM*m^2*r^2*x - 
     (22*I)*a^4*cM*m*r^3*x - 20*a^5*m^2*r^3*x + (24*I)*a^2*cM^2*m*r^4*x + 
     51*a^3*cM*m^2*r^4*x - (58*I)*a^2*cM*m*r^5*x - 43*a^3*m^2*r^5*x + 
     (48*I)*cM^2*m*r^6*x + 54*a*cM*m^2*r^6*x - (84*I)*cM*m*r^7*x - 
     39*a*m^2*r^7*x - 24*a^6*cM*m*r^2*w*x + (8*I)*a^5*cM*r^3*w*x + 
     10*a^6*m*r^3*w*x - 30*a^4*cM*m*r^4*w*x - (6*I)*a^3*cM*r^5*w*x + 
     73*a^4*m*r^5*w*x - 96*a^2*cM*m*r^6*w*x + (30*I)*a*cM*r^7*w*x + 
     86*a^2*m*r^7*w*x - 30*cM*m*r^8*w*x + 27*m*r^9*w*x + 40*a^7*r^3*w^2*x - 
     22*a^5*r^5*w^2*x - 36*a^3*r^7*w^2*x - 2*a*r^9*w^2*x + 
     (12*I)*a^8*m^2*x^2 + 24*a^5*cM^2*m*r*x^2 - (32*I)*a^6*cM*m^2*r*x^2 - 
     34*a^5*cM*m*r^2*x^2 + (56*I)*a^6*m^2*r^2*x^2 + 24*a^3*cM^2*m*r^3*x^2 - 
     (82*I)*a^4*cM*m^2*r^3*x^2 - 32*a^3*cM*m*r^4*x^2 + 
     (18*I)*a^4*m^2*r^4*x^2 + 96*a*cM^2*m*r^5*x^2 - 
     (38*I)*a^2*cM*m^2*r^5*x^2 - 162*a*cM*m*r^6*x^2 + 
     (40*I)*a^2*m^2*r^6*x^2 - (36*I)*a^9*m*w*x^2 + (96*I)*a^7*cM*m*r*w*x^2 + 
     104*a^6*cM*r^2*w*x^2 - (192*I)*a^7*m*r^2*w*x^2 + 
     (328*I)*a^5*cM*m*r^3*w*x^2 - 68*a^4*cM*r^4*w*x^2 - 
     (27*I)*a^5*m*r^4*w*x^2 + (86*I)*a^3*cM*m*r^5*w*x^2 + 
     294*a^2*cM*r^6*w*x^2 - (130*I)*a^3*m*r^6*w*x^2 + 
     (90*I)*a*cM*m*r^7*w*x^2 + 2*cM*r^8*w*x^2 - (67*I)*a*m*r^8*w*x^2 + 
     (36*I)*a^10*w^2*x^2 + (216*I)*a^8*r^2*w^2*x^2 + (74*I)*a^6*r^4*w^2*x^2 + 
     (194*I)*a^4*r^6*w^2*x^2 + (189*I)*a^2*r^8*w^2*x^2 - (9*I)*r^10*w^2*x^2 - 
     8*a^7*cM*m^2*x^3 + (22*I)*a^6*cM*m*r*x^3 + 20*a^7*m^2*r*x^3 - 
     (24*I)*a^4*cM^2*m*r^2*x^3 - 34*a^5*cM*m^2*r^2*x^3 + 
     (64*I)*a^4*cM*m*r^3*x^3 + 38*a^5*m^2*r^3*x^3 + 
     (24*I)*a^2*cM^2*m*r^4*x^3 - 11*a^3*cM*m^2*r^4*x^3 - 
     (62*I)*a^2*cM*m*r^5*x^3 - 18*a^3*m^2*r^5*x^3 + 24*a^8*cM*m*w*x^3 - 
     (8*I)*a^7*cM*r*w*x^3 - 58*a^8*m*r*w*x^3 + 148*a^6*cM*m*r^2*w*x^3 - 
     (152*I)*a^5*cM*r^3*w*x^3 - 20*a^6*m*r^3*w*x^3 - 78*a^4*cM*m*r^4*w*x^3 - 
     (114*I)*a^3*cM*r^5*w*x^3 + 36*a^4*m*r^5*w*x^3 - 18*a^2*cM*m*r^6*w*x^3 - 
     (22*I)*a*cM*r^7*w*x^3 + 50*a^2*m*r^7*w*x^3 + 56*a^9*r*w^2*x^3 - 
     164*a^7*r^3*w^2*x^3 - 106*a^5*r^5*w^2*x^3 + 12*a^3*r^7*w^2*x^3 + 
     10*a*r^9*w^2*x^3 - (26*I)*a^8*m^2*x^4 - 72*a^5*cM^2*m*r*x^4 + 
     (64*I)*a^6*cM*m^2*r*x^4 + 90*a^5*cM*m*r^2*x^4 - (98*I)*a^6*m^2*r^2*x^4 + 
     48*a^3*cM^2*m*r^3*x^4 + (58*I)*a^4*cM*m^2*r^3*x^4 - 
     131*a^3*cM*m*r^4*x^4 + (6*I)*a^4*m^2*r^4*x^4 + (82*I)*a^9*m*w*x^4 - 
     (214*I)*a^7*cM*m*r*w*x^4 - 332*a^6*cM*r^2*w*x^4 + 
     (409*I)*a^7*m*r^2*w*x^4 - (398*I)*a^5*cM*m*r^3*w*x^4 + 
     204*a^4*cM*r^4*w*x^4 + (26*I)*a^5*m*r^4*w*x^4 + 
     (60*I)*a^3*cM*m*r^5*w*x^4 - 126*a^2*cM*r^6*w*x^4 - I*a^3*m*r^6*w*x^4 - 
     (86*I)*a^10*w^2*x^4 - (490*I)*a^8*r^2*w^2*x^4 - (16*I)*a^6*r^4*w^2*x^4 + 
     (116*I)*a^4*r^6*w^2*x^4 - (124*I)*a^2*r^8*w^2*x^4 + 15*a^7*cM*m^2*x^5 - 
     (30*I)*a^6*cM*m*r*x^5 - 19*a^7*m^2*r*x^5 + (24*I)*a^4*cM^2*m*r^2*x^5 + 
     12*a^5*cM*m^2*r^2*x^5 - (94*I)*a^4*cM*m*r^3*x^5 - 43*a^5*m^2*r^3*x^5 - 
     54*a^8*cM*m*w*x^5 - (2*I)*a^7*cM*r*w*x^5 + 123*a^8*m*r*w*x^5 - 
     196*a^6*cM*m*r^2*w*x^5 + (82*I)*a^5*cM*r^3*w*x^5 + 124*a^6*m*r^3*w*x^5 + 
     42*a^4*cM*m*r^4*w*x^5 + (104*I)*a^3*cM*r^5*w*x^5 + 109*a^4*m*r^5*w*x^5 - 
     206*a^9*r*w^2*x^5 + 96*a^7*r^3*w^2*x^5 + 166*a^5*r^5*w^2*x^5 + 
     32*a^3*r^7*w^2*x^5 + (4*I)*a^8*m^2*x^6 + 48*a^5*cM^2*m*r*x^6 - 
     (8*I)*a^6*cM*m^2*r*x^6 - 96*a^5*cM*m*r^2*x^6 + (34*I)*a^6*m^2*r^2*x^6 - 
     (35*I)*a^9*m*w*x^6 + (94*I)*a^7*cM*m*r*w*x^6 + 290*a^6*cM*r^2*w*x^6 - 
     (274*I)*a^7*m*r^2*w*x^6 + (178*I)*a^5*cM*m*r^3*w*x^6 - 
     66*a^4*cM*r^4*w*x^6 - (47*I)*a^5*m*r^4*w*x^6 + (54*I)*a^10*w^2*x^6 + 
     (510*I)*a^8*r^2*w^2*x^6 + (144*I)*a^6*r^4*w^2*x^6 - 
     (220*I)*a^4*r^6*w^2*x^6 - 7*a^7*cM*m^2*x^7 - (8*I)*a^6*cM*m*r*x^7 - 
     4*a^7*m^2*r*x^7 + 34*a^8*cM*m*w*x^7 + (34*I)*a^7*cM*r*w*x^7 - 
     54*a^8*m*r*w*x^7 + 90*a^6*cM*m*r^2*w*x^7 + (54*I)*a^5*cM*r^3*w*x^7 + 
     22*a^6*m*r^3*w*x^7 + 262*a^9*r*w^2*x^7 + 88*a^7*r^3*w^2*x^7 - 
     62*a^5*r^5*w^2*x^7 - (3*I)*a^9*m*w*x^8 - 50*a^6*cM*r^2*w*x^8 + 
     (39*I)*a^7*m*r^2*w*x^8 - I*a^10*w^2*x^8 - (215*I)*a^8*r^2*w^2*x^8 - 
     (196*I)*a^6*r^4*w^2*x^8 - 4*a^8*cM*m*w*x^9 - (8*I)*a^7*cM*r*w*x^9 + 
     16*a^8*m*r*w*x^9 - 128*a^9*r*w^2*x^9 - 100*a^7*r^3*w^2*x^9 - 
     I*a^10*w^2*x^10 - (3*I)*a^8*r^2*w^2*x^10) + 
   2*cM*m*(-8*a^5*m*r^2 + 16*a^5*m^3*r^2 - (16*I)*a^2*cM^2*m^2*r^3 - 
     18*a^3*cM*m^3*r^3 - 22*a^3*m^3*r^4 - (32*I)*cM^2*m^2*r^5 - 
     20*a*cM*m^3*r^5 - 70*a*m*r^6 + 18*a*m^3*r^6 - 8*a^5*m*r^2*sss + 
     17*a^3*cM*m*r^3*sss + 27*a^3*m*r^4*sss - 22*a*cM*m*r^5*sss + 
     19*a*m*r^6*sss - 8*a^6*r^2*w - 64*a^6*m^2*r^2*w + 72*a^4*cM*m^2*r^3*w + 
     122*a^4*r^4*w + 24*a^4*m^2*r^4*w + 80*a^2*cM*m^2*r^5*w + 112*a^2*r^6*w - 
     58*a^2*m^2*r^6*w + 20*cM*m^2*r^7*w - 34*r^8*w - 18*m^2*r^8*w + 
     16*a^6*r^2*sss*w - 13*a^4*r^4*sss*w + 8*a^2*r^6*sss*w + 21*r^8*sss*w + 
     96*a^7*m*r^2*w^2 + 60*a^5*m*r^4*w^2 + 116*a^3*m*r^6*w^2 + 
     64*a*m*r^8*w^2 + (2*I)*a^4*cM*m^3*r^2*x - (24*I)*a^4*m*r^3*x - 
     (56*I)*a^4*m^3*r^3*x + (4*I)*a^2*cM*m^3*r^4*x + (12*I)*a^2*m*r^5*x + 
     (32*I)*a^2*m^3*r^5*x + (96*I)*m*r^7*x - I*a^4*cM*m*r^2*sss*x + 
     (52*I)*a^4*m*r^3*sss*x - (56*I)*a^2*cM*m*r^4*sss*x + 
     (2*I)*a^2*m*r^5*sss*x + (36*I)*cM*m*r^6*sss*x - (36*I)*m*r^7*sss*x - 
     (16*I)*a^7*r*w*x - (8*I)*a^5*cM*m^2*r^2*w*x + (92*I)*a^5*r^3*w*x + 
     (132*I)*a^5*m^2*r^3*w*x + (32*I)*a^3*cM*m^2*r^4*w*x - 
     (48*I)*a^3*r^5*w*x + (10*I)*a^3*m^2*r^5*w*x + (28*I)*a*cM*m^2*r^6*w*x - 
     (156*I)*a*r^7*w*x - (70*I)*a*m^2*r^7*w*x - (26*I)*a^5*r^3*sss*w*x - 
     (4*I)*a^3*r^5*sss*w*x + (30*I)*a*r^7*sss*w*x - (60*I)*a^6*m*r^3*w^2*x - 
     (52*I)*a^4*m*r^5*w^2*x + (54*I)*a^2*m*r^7*w^2*x + (6*I)*m*r^9*w^2*x + 
     8*a^7*m*x^2 - 16*a^7*m^3*x^2 + 18*a^5*cM*m^3*r*x^2 - 
     88*a^5*m^3*r^2*x^2 - (16*I)*a^2*cM^2*m^2*r^3*x^2 + 
     14*a^3*cM*m^3*r^3*x^2 + 40*a^3*m^3*r^4*x^2 + 82*a*m*r^6*x^2 - 
     17*a^5*cM*m*r*sss*x^2 + 68*a^5*m*r^2*sss*x^2 - 70*a^3*cM*m*r^3*sss*x^2 - 
     a^3*m*r^4*sss*x^2 + 10*a*cM*m*r^5*sss*x^2 - 15*a*m*r^6*sss*x^2 + 
     8*a^8*w*x^2 + 64*a^8*m^2*w*x^2 - 72*a^6*cM*m^2*r*w*x^2 + 
     140*a^6*r^2*w*x^2 + 360*a^6*m^2*r^2*w*x^2 - 124*a^4*cM*m^2*r^3*w*x^2 - 
     210*a^4*r^4*w*x^2 - 80*a^4*m^2*r^4*w*x^2 - 32*a^2*cM*m^2*r^5*w*x^2 - 
     408*a^2*r^6*w*x^2 + 28*a^2*m^2*r^6*w*x^2 - 2*r^8*w*x^2 - 
     102*a^6*r^2*sss*w*x^2 + 83*a^4*r^4*sss*w*x^2 + 100*a^2*r^6*sss*w*x^2 - 
     13*r^8*sss*w*x^2 - 96*a^9*m*w^2*x^2 - 552*a^7*m*r^2*w^2*x^2 - 
     68*a^5*m*r^4*w^2*x^2 - 26*a^3*m*r^6*w^2*x^2 - 94*a*m*r^8*w^2*x^2 - 
     (2*I)*a^6*cM*m^3*x^3 - (72*I)*a^6*m*r*x^3 - (40*I)*a^6*m^3*r*x^3 + 
     (2*I)*a^4*cM*m^3*r^2*x^3 + (32*I)*a^4*m*r^3*x^3 + 
     (136*I)*a^4*m^3*r^3*x^3 + (184*I)*a^2*m*r^5*x^3 + 
     (44*I)*a^6*m*r*sss*x^3 - (42*I)*a^4*cM*m*r^2*sss*x^3 - 
     (114*I)*a^4*m*r^3*sss*x^3 + (140*I)*a^2*cM*m*r^4*sss*x^3 - 
     (114*I)*a^2*m*r^5*sss*x^3 + (8*I)*a^7*cM*m^2*w*x^3 + 
     (236*I)*a^7*r*w*x^3 + (92*I)*a^7*m^2*r*w*x^3 + 
     (28*I)*a^5*cM*m^2*r^2*w*x^3 - (92*I)*a^5*r^3*w*x^3 - 
     (292*I)*a^5*m^2*r^3*w*x^3 - (184*I)*a^3*r^5*w*x^3 - 
     (248*I)*a^3*m^2*r^5*w*x^3 + (112*I)*a*r^7*w*x^3 - 
     (30*I)*a^7*r*sss*w*x^3 + (28*I)*a^5*r^3*sss*w*x^3 + 
     (44*I)*a^3*r^5*sss*w*x^3 - (38*I)*a*r^7*sss*w*x^3 - 
     (36*I)*a^8*m*r*w^2*x^3 + (76*I)*a^6*m*r^3*w^2*x^3 + 
     (246*I)*a^4*m*r^5*w^2*x^3 + (6*I)*a^2*m*r^7*w^2*x^3 - 10*a^7*m*x^4 + 
     14*a^7*m^3*x^4 - 2*a^5*cM*m^3*r*x^4 + 14*a^5*m*r^2*x^4 + 
     70*a^5*m^3*r^2*x^4 + 32*a^5*cM*m*r*sss*x^4 - 77*a^5*m*r^2*sss*x^4 + 
     41*a^3*cM*m*r^3*sss*x^4 - 18*a^3*m*r^4*sss*x^4 - 30*a^8*w*x^4 - 
     88*a^8*m^2*w*x^4 + 60*a^6*cM*m^2*r*w*x^4 - 332*a^6*r^2*w*x^4 - 
     466*a^6*m^2*r^2*w*x^4 + 64*a^4*cM*m^2*r^3*w*x^4 - 202*a^4*r^4*w*x^4 + 
     46*a^4*m^2*r^4*w*x^4 + 164*a^2*r^6*w*x^4 + 232*a^6*r^2*sss*w*x^4 + 
     41*a^4*r^4*sss*w*x^4 - 84*a^2*r^6*sss*w*x^4 + 180*a^9*m*w^2*x^4 + 
     956*a^7*m*r^2*w^2*x^4 + 170*a^5*m*r^4*w^2*x^4 - 174*a^3*m*r^6*w^2*x^4 + 
     (2*I)*a^6*cM*m^3*x^5 + (124*I)*a^6*m*r*x^5 + (88*I)*a^6*m^3*r*x^5 + 
     (104*I)*a^4*m*r^3*x^5 - (100*I)*a^6*m*r*sss*x^5 + 
     (91*I)*a^4*cM*m*r^2*sss*x^5 - (54*I)*a^4*m*r^3*sss*x^5 - 
     (12*I)*a^7*cM*m^2*w*x^5 - (372*I)*a^7*r*w*x^5 - 
     (222*I)*a^7*m^2*r*w*x^5 - (16*I)*a^5*cM*m^2*r^2*w*x^5 - 
     (168*I)*a^5*r^3*w*x^5 - (106*I)*a^5*m^2*r^3*w*x^5 + 
     (140*I)*a^3*r^5*w*x^5 + (44*I)*a^7*r*sss*w*x^5 + 
     (4*I)*a^5*r^3*sss*w*x^5 - (64*I)*a^3*r^5*sss*w*x^5 + 
     (56*I)*a^8*m*r*w^2*x^5 + (150*I)*a^6*m*r^3*w^2*x^5 - 
     (50*I)*a^4*m*r^5*w^2*x^5 - 14*a^7*m*x^6 - 34*a^5*m*r^2*x^6 - 
     15*a^5*cM*m*r*sss*x^6 + 21*a^5*m*r^2*sss*x^6 + 46*a^8*w*x^6 + 
     20*a^8*m^2*w*x^6 - 4*a^6*cM*m^2*r*w*x^6 + 196*a^6*r^2*w*x^6 + 
     168*a^6*m^2*r^2*w*x^6 + 150*a^4*r^4*w*x^6 - 150*a^6*r^2*sss*w*x^6 - 
     87*a^4*r^4*sss*w*x^6 - 84*a^9*m*w^2*x^6 - 574*a^7*m*r^2*w^2*x^6 - 
     234*a^5*m*r^4*w^2*x^6 - (40*I)*a^6*m*r*x^7 + (16*I)*a^6*m*r*sss*x^7 + 
     (4*I)*a^7*cM*m^2*w*x^7 + (148*I)*a^7*r*w*x^7 + (32*I)*a^7*m^2*r*w*x^7 + 
     (116*I)*a^5*r^3*w*x^7 - (22*I)*a^7*r*sss*w*x^7 - 
     (30*I)*a^5*r^3*sss*w*x^7 + (30*I)*a^8*m*r*w^2*x^7 - 
     (34*I)*a^6*m*r^3*w^2*x^7 - 8*a^8*w*x^8 - 24*a^6*r^2*w*x^8 + 
     12*a^6*r^2*sss*w*x^8 + 6*a^9*m*w^2*x^8 + 62*a^7*m*r^2*w^2*x^8 - 
     (8*I)*a^8*m*r*w^2*x^9)*rn[r, x] + 
   4*cM*m^3*(I*a^4*m^2*r^2 - (7*I)*a^2*m^2*r^4 - I*a^4*r^2*sss + 
     I*a^2*cM*r^3*sss + (18*I)*a^2*r^4*sss - (6*I)*cM*r^5*sss + 
     (6*I)*r^6*sss - (5*I)*a^5*m*r^2*w + (25*I)*a^3*m*r^4*w + 
     (8*I)*a*m*r^6*w + (10*I)*a^6*r^2*w^2 - (30*I)*a^4*r^4*w^2 - 
     (21*I)*a^2*r^6*w^2 - I*r^8*w^2 + 8*a^3*m^2*r^3*x - 20*a^3*r^3*sss*x + 
     8*a*cM*r^4*sss*x - 2*a*r^5*sss*x - 30*a^4*m*r^3*w*x - 14*a^2*m*r^5*w*x + 
     40*a^5*r^3*w^2*x + 38*a^3*r^5*w^2*x + 6*a*r^7*w^2*x - I*a^6*m^2*x^2 - 
     (9*I)*a^4*m^2*r^2*x^2 - I*a^4*cM*r*sss*x^2 + (21*I)*a^4*r^2*sss*x^2 - 
     (7*I)*a^2*cM*r^3*sss*x^2 - (6*I)*a^2*r^4*sss*x^2 + (5*I)*a^7*m*w*x^2 + 
     (42*I)*a^5*m*r^2*w*x^2 - (7*I)*a^3*m*r^4*w*x^2 - (10*I)*a^8*w^2*x^2 - 
     (78*I)*a^6*r^2*w^2*x^2 + (9*I)*a^4*r^4*w^2*x^2 + 
     (17*I)*a^2*r^6*w^2*x^2 + 8*a^5*m^2*r*x^3 - 20*a^5*r*sss*x^3 + 
     8*a^3*cM*r^2*sss*x^3 + 16*a^3*r^3*sss*x^3 - 30*a^6*m*r*w*x^3 + 
     2*a^4*m*r^3*w*x^3 + 40*a^7*r*w^2*x^3 - 4*a^5*r^3*w^2*x^3 - 
     20*a^3*r^5*w^2*x^3 + I*a^4*cM*r*sss*x^4 - (14*I)*a^4*r^2*sss*x^4 - 
     (3*I)*a^7*m*w*x^4 - (25*I)*a^5*m*r^2*w*x^4 + (12*I)*a^8*w^2*x^4 + 
     (87*I)*a^6*r^2*w^2*x^4 + (15*I)*a^4*r^4*w^2*x^4 + 18*a^5*r*sss*x^5 + 
     16*a^6*m*r*w*x^5 - 42*a^7*r*w^2*x^5 - 18*a^5*r^3*w^2*x^5 - 
     (3*I)*a^8*w^2*x^6 - (23*I)*a^6*r^2*w^2*x^6 + 8*a^7*r*w^2*x^7)*
    rn[r, x]^2 + 4*m*w*(-12*a^6*r - (37*I)*a^5*m*r^2 - 26*a^4*r^3 - 
     (64*I)*a^3*m*r^4 - 10*a^2*r^5 - (23*I)*a*m*r^6 + 4*r^7 + 6*a^6*r*sss + 
     6*a^4*r^3*sss - 3*a^2*r^5*sss - 3*r^7*sss + (42*I)*a^6*r^2*w + 
     (78*I)*a^4*r^4*w + (35*I)*a^2*r^6*w - I*r^8*w + 34*a^6*m*r*x - 
     (10*I)*a^5*r^2*x + 48*a^4*m*r^3*x + (22*I)*a^3*r^4*x + 8*a^2*m*r^5*x + 
     (20*I)*a*r^6*x - 6*m*r^7*x + (6*I)*a^7*sss*x + (8*I)*a^5*r^2*sss*x - 
     (3*I)*a^3*r^4*sss*x - (5*I)*a*r^6*sss*x - 20*a^7*r*w*x - 
     37*a^5*r^3*w*x - 13*a^3*r^5*w*x + 4*a*r^7*w*x + I*a^7*m*x^2 + 
     30*a^6*r*x^2 + (39*I)*a^5*m*r^2*x^2 + 72*a^4*r^3*x^2 + 
     (57*I)*a^3*m*r^4*x^2 + 42*a^2*r^5*x^2 + (7*I)*a*m*r^6*x^2 - 
     22*a^6*r*sss*x^2 - 35*a^4*r^3*sss*x^2 - 12*a^2*r^5*sss*x^2 + 
     r^7*sss*x^2 + (14*I)*a^8*w*x^2 - (61*I)*a^6*r^2*w*x^2 - 
     (146*I)*a^4*r^4*w*x^2 - (68*I)*a^2*r^6*w*x^2 + (3*I)*r^8*w*x^2 - 
     54*a^6*m*r*x^3 + (52*I)*a^5*r^2*x^3 - 82*a^4*m*r^3*x^3 + 
     (6*I)*a^3*r^4*x^3 - 28*a^2*m*r^5*x^3 - (16*I)*a*r^6*x^3 - 
     (12*I)*a^7*sss*x^3 - (19*I)*a^5*r^2*sss*x^3 + (7*I)*a*r^6*sss*x^3 + 
     55*a^7*r*w*x^3 + 105*a^5*r^3*w*x^3 + 42*a^3*r^5*w*x^3 - 8*a*r^7*w*x^3 - 
     (11*I)*a^7*m*x^4 - 14*a^6*r*x^4 - (38*I)*a^5*m*r^2*x^4 - 
     30*a^4*r^3*x^4 - (39*I)*a^3*m*r^4*x^4 - 16*a^2*r^5*x^4 + 
     16*a^6*r*sss*x^4 + 25*a^4*r^3*sss*x^4 + 9*a^2*r^5*sss*x^4 - 
     (39*I)*a^8*w*x^4 - (18*I)*a^6*r^2*w*x^4 + (66*I)*a^4*r^4*w*x^4 + 
     (45*I)*a^2*r^6*w*x^4 + 12*a^6*m*r*x^5 - (38*I)*a^5*r^2*x^5 + 
     12*a^4*m*r^3*x^5 - (20*I)*a^3*r^4*x^5 + (8*I)*a^7*sss*x^5 + 
     (17*I)*a^5*r^2*sss*x^5 + (9*I)*a^3*r^4*sss*x^5 - 38*a^7*r*w*x^5 - 
     79*a^5*r^3*w*x^5 - 41*a^3*r^5*w*x^5 - (4*I)*a^7*m*x^6 + 4*a^6*r*x^6 - 
     (8*I)*a^5*m*r^2*x^6 + 4*a^4*r^3*x^6 - 2*a^6*r*sss*x^6 - 
     2*a^4*r^3*sss*x^6 + (31*I)*a^8*w*x^6 + (57*I)*a^6*r^2*w*x^6 + 
     (26*I)*a^4*r^4*w*x^6 - a^7*r*w*x^7 - a^5*r^3*w*x^7)*rn[r, x]^2*
    rp[r, x] - 2*m^2*sss*w*x*(31*a^6 - 74*a^4*cM*r + 48*a^4*r^2 - 
     46*a^2*cM*r^3 + 11*a^2*r^4 + 12*cM*r^5 - 6*r^6 - 45*a^6*x^2 + 
     102*a^4*cM*r*x^2 - 74*a^4*r^2*x^2 + 70*a^2*cM*r^3*x^2 - 29*a^2*r^4*x^2 + 
     8*a^6*x^4 - 16*a^4*cM*r*x^4 + 8*a^4*r^2*x^4)*rn[r, x]^3*rp[r, x] + 
   2*m*(24*a^5*m^3 + (16*I)*a^4*m^2*r + 14*a^3*m*r^2 + 20*a^3*m^3*r^2 + 
     12*a*m*r^4 - 4*a*m^3*r^4 + (6*I)*m^2*r^5 - 12*a^5*m*sss - 
     17*a^3*m*r^2*sss - 4*a*m*r^4*sss - 72*a^6*m^2*w - 76*a^4*m^2*r^2*w + 
     4*a^2*m^2*r^4*w + 4*m^2*r^6*w + 72*a^7*m*w^2 + 76*a^5*m*r^2*w^2 - 
     22*a^3*m*r^4*w^2 - 24*a*m*r^6*w^2 - 24*a^8*w^3 - 4*a^6*r^2*w^3 + 
     48*a^2*r^6*w^3 + 4*r^8*w^3 - 8*a^5*m^2*x + (4*I)*a^4*m*r*x - 
     (24*I)*a^4*m^3*r*x + 10*a^3*m^2*r^2*x - (18*I)*a^2*m*r^3*x - 
     (16*I)*a^2*m^3*r^3*x + 16*a*m^2*r^4*x - (18*I)*m*r^5*x + 
     (10*I)*a^4*m*r*sss*x + (17*I)*a^2*m*r^3*sss*x + (9*I)*m*r^5*sss*x + 
     (24*I)*a^5*m^2*r*w*x + (46*I)*a^3*m^2*r^3*w*x + (30*I)*a*m^2*r^5*w*x + 
     (56*I)*a^6*m*r*w^2*x + (52*I)*a^4*m*r^3*w^2*x - (14*I)*a^2*m*r^5*w^2*x - 
     (6*I)*m*r^7*w^2*x - (88*I)*a^7*r*w^3*x - (170*I)*a^5*r^3*w^3*x - 
     (84*I)*a^3*r^5*w^3*x - (2*I)*a*r^7*w^3*x - 6*a^5*m*x^2 - 
     52*a^5*m^3*x^2 - (10*I)*a^4*m^2*r*x^2 - 42*a^3*m*r^2*x^2 - 
     46*a^3*m^3*r^2*x^2 - 32*a*m*r^4*x^2 + 29*a^5*m*sss*x^2 + 
     43*a^3*m*r^2*sss*x^2 + 14*a*m*r^4*sss*x^2 + 164*a^6*m^2*w*x^2 + 
     206*a^4*m^2*r^2*w*x^2 + 42*a^2*m^2*r^4*w*x^2 - 156*a^7*m*w^2*x^2 - 
     230*a^5*m*r^2*w^2*x^2 - 54*a^3*m*r^4*w^2*x^2 + 18*a*m*r^6*w^2*x^2 + 
     28*a^8*w^3*x^2 - 22*a^6*r^2*w^3*x^2 - 74*a^2*r^6*w^3*x^2 + 
     18*a^5*m^2*x^3 - (2*I)*a^4*m*r*x^3 + (12*I)*a^4*m^3*r*x^3 + 
     4*a^3*m^2*r^2*x^3 + (10*I)*a^2*m*r^3*x^3 - (3*I)*a^4*m*r*sss*x^3 - 
     I*a^2*m*r^3*sss*x^3 - (2*I)*a^5*m^2*r*w*x^3 + (6*I)*a^3*m^2*r^3*w*x^3 - 
     (96*I)*a^6*m*r*w^2*x^3 - (108*I)*a^4*m*r^3*w^2*x^3 - 
     (4*I)*a^2*m*r^5*w^2*x^3 + (174*I)*a^7*r*w^3*x^3 + 
     (326*I)*a^5*r^3*w^3*x^3 + (146*I)*a^3*r^5*w^3*x^3 - 
     (6*I)*a*r^7*w^3*x^3 + 10*a^5*m*x^4 + 10*a^5*m^3*x^4 + 20*a^3*m*r^2*x^4 - 
     9*a^5*m*sss*x^4 - 8*a^3*m*r^2*sss*x^4 - 62*a^6*m^2*w*x^4 - 
     58*a^4*m^2*r^2*w*x^4 + 76*a^7*m*w^2*x^4 + 132*a^5*m*r^2*w^2*x^4 + 
     58*a^3*m*r^4*w^2*x^4 + 18*a^8*w^3*x^4 + 66*a^6*r^2*w^3*x^4 + 
     34*a^2*r^6*w^3*x^4 + (34*I)*a^6*m*r*w^2*x^5 + (38*I)*a^4*m*r^3*w^2*x^5 - 
     (94*I)*a^7*r*w^3*x^5 - (180*I)*a^5*r^3*w^3*x^5 - 
     (86*I)*a^3*r^5*w^3*x^5 + 2*a^7*m*w^2*x^6 + 4*a^5*m*r^2*w^2*x^6 - 
     26*a^8*w^3*x^6 - 48*a^6*r^2*w^3*x^6)*rn[r, x]^2*rp[r, x]^2 + 
   2*m^2*((16*I)*a^4*m^3 + (8*I)*a^2*m^3*r^2 - (16*I)*a^4*m*sss - 
     (19*I)*a^2*m*r^2*sss - (3*I)*m*r^4*sss - (64*I)*a^5*m^2*w - 
     (66*I)*a^3*m^2*r^2*w - (10*I)*a*m^2*r^4*w + (96*I)*a^6*m*w^2 + 
     (148*I)*a^4*m*r^2*w^2 + (54*I)*a^2*m*r^4*w^2 + (2*I)*m*r^6*w^2 - 
     (64*I)*a^7*w^3 - (128*I)*a^5*r^2*w^3 - (72*I)*a^3*r^4*w^3 - 
     (8*I)*a*r^6*w^3 + 6*a^3*m^3*r*x - 5*a^3*m*r*sss*x - 5*a*m*r^3*sss*x - 
     14*a^4*m^2*r*w*x - 14*a^2*m^2*r^3*w*x + 2*a^5*m*r*w^2*x + 
     16*a^3*m*r^3*w^2*x + 14*a*m*r^5*w^2*x + 18*a^6*r*w^3*x + 
     22*a^4*r^3*w^3*x - 2*a^2*r^5*w^3*x - 6*r^7*w^3*x - (14*I)*a^4*m^3*x^2 + 
     (18*I)*a^4*m*sss*x^2 + (18*I)*a^2*m*r^2*sss*x^2 + (76*I)*a^5*m^2*w*x^2 + 
     (60*I)*a^3*m^2*r^2*w*x^2 - (142*I)*a^6*m*w^2*x^2 - 
     (204*I)*a^4*m*r^2*w^2*x^2 - (62*I)*a^2*m*r^4*w^2*x^2 + 
     (110*I)*a^7*w^3*x^2 + (218*I)*a^5*r^2*w^3*x^2 + 
     (122*I)*a^3*r^4*w^3*x^2 + (14*I)*a*r^6*w^3*x^2 + 12*a^5*m*r*w^2*x^3 + 
     12*a^3*m*r^3*w^2*x^3 - 32*a^6*r*w^3*x^3 - 48*a^4*r^3*w^3*x^3 - 
     16*a^2*r^5*w^3*x^3 - (8*I)*a^5*m^2*w*x^4 + (34*I)*a^6*m*w^2*x^4 + 
     (34*I)*a^4*m*r^2*w^2*x^4 - (40*I)*a^7*w^3*x^4 - (72*I)*a^5*r^2*w^3*x^4 - 
     (32*I)*a^3*r^4*w^3*x^4 + 8*a^6*r*w^3*x^5 + 8*a^4*r^3*w^3*x^5)*rn[r, x]^3*
    rp[r, x]^2 + 2*m^3*(-2*a^3*m^3 + 3*a^3*m*sss - 4*a*cM*m*r*sss + 
     2*a*m*r^2*sss + 10*a^4*m^2*w + 6*a^2*m^2*r^2*w - 9*a^4*sss*w + 
     12*a^2*cM*r*sss*w - 11*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 2*r^4*sss*w - 
     20*a^5*m*w^2 - 24*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + 20*a^6*w^3 + 
     36*a^4*r^2*w^3 + 18*a^2*r^4*w^3 + 2*r^6*w^3 - a^3*m*sss*x^2 - 
     4*a^4*m^2*w*x^2 + 7*a^4*sss*w*x^2 - 8*a^2*cM*r*sss*w*x^2 + 
     7*a^2*r^2*sss*w*x^2 + 16*a^5*m*w^2*x^2 + 12*a^3*m*r^2*w^2*x^2 - 
     24*a^6*w^3*x^2 - 36*a^4*r^2*w^3*x^2 - 12*a^2*r^4*w^3*x^2 - 
     2*a^5*m*w^2*x^4 + 6*a^6*w^3*x^4 + 6*a^4*r^2*w^3*x^4)*rn[r, x]^4*
    rp[r, x]^2 + 4*cM*m*r*((4*I)*a^2*cM*r^2 - (3*I)*a^2*r^3 + (8*I)*cM*r^4 - 
     (10*I)*r^5 - 8*a^3*cM*r*x + 6*a^3*r^2*x - 16*a*cM*r^3*x + 20*a*r^4*x - 
     (4*I)*a^4*cM*x^2 + (6*I)*a^4*r*x^2 + (8*I)*a^2*cM*r^2*x^2 - 
     (8*I)*a^2*r^3*x^2 + (8*I)*cM*r^4*x^2 - (10*I)*r^5*x^2 - 6*a^5*x^3 + 
     8*a^3*cM*r*x^3 + 12*a^3*r^2*x^3 + 32*a*cM*r^3*x^3 - 36*a*r^4*x^3 - 
     (6*I)*a^4*r*x^4 + (4*I)*a^2*cM*r^2*x^4 - (21*I)*a^2*r^3*x^4 + 
     24*a^5*x^5 + 16*a^3*cM*r*x^5 - 42*a^3*r^2*x^5 + (4*I)*a^4*cM*x^6 - 
     (12*I)*a^4*r*x^6 - 26*a^5*x^7)*X[r] + 
   4*cM*m*r*sss*(I*a^2*r + (8*I)*r^3 - 18*a*r^2*x - (19*I)*a^2*r*x^2 - 
     (2*I)*r^3*x^2 + 6*a^3*x^3 + 10*a*r^2*x^3 + (24*I)*a^2*r*x^4 - 
     14*a^3*x^5)*rn[r, x]^2*X[r] + 4*m*((3*I)*r^3 - (2*I)*a^2*r*sss - 
     (3*I)*r^3*sss - 6*a*r^2*x + 4*a^3*sss*x + 2*a*r^2*sss*x - 
     (3*I)*a^2*r*x^2 + (3*I)*r^3*x^2 - I*a^2*r*sss*x^2 + 10*a*r^2*x^3 - 
     8*a^3*sss*x^3 - 4*a*r^2*sss*x^3 + (5*I)*a^2*r*x^4 - (2*I)*a^2*r*sss*x^4)*
    rn[r, x]^2*rp[r, x]^2*X[r] + 4*cM*(48*a^4*cM^2*m*r^3*w + 
     24*a^2*cM^2*m*r^5*w + 12*a^7*cM*r^2*w^2 + (96*I)*a^6*cM*m*r^3*w^2 - 
     17*a^5*cM*r^4*w^2 + (94*I)*a^4*cM*m*r^5*w^2 - 2*a^3*cM*r^6*w^2 + 
     (76*I)*a^2*cM*m*r^7*w^2 - 33*a*cM*r^8*w^2 - (8*I)*cM*m*r^9*w^2 + 
     (12*I)*a^9*r^2*w^3 + (22*I)*a^7*r^4*w^3 + (41*I)*a^5*r^6*w^3 + 
     (18*I)*a^3*r^8*w^3 - (13*I)*a*r^10*w^3 + (8*I)*a^3*cM^2*m*r^4*w*x + 
     (56*I)*a*cM^2*m*r^6*w*x + 24*a^7*cM*m*r^2*w^2*x + 
     (14*I)*a^6*cM*r^3*w^2*x - 93*a^5*cM*m*r^4*w^2*x - 
     (28*I)*a^4*cM*r^5*w^2*x - 10*a^3*cM*m*r^6*w^2*x + 
     (62*I)*a^2*cM*r^7*w^2*x - 13*a*cM*m*r^8*w^2*x + (16*I)*cM*r^9*w^2*x - 
     30*a^8*r^3*w^3*x - 8*a^6*r^5*w^3*x + 4*a^4*r^7*w^3*x - 
     16*a^2*r^9*w^3*x + 2*r^11*w^3*x - 12*a^7*cM*m^2*x^2 + 
     24*a^8*cM*m*w*x^2 - 48*a^6*cM^2*m*r*w*x^2 - 88*a^4*cM^2*m*r^3*w*x^2 + 
     32*a^2*cM^2*m*r^5*w*x^2 - 12*a^9*cM*w^2*x^2 - (96*I)*a^8*cM*m*r*w^2*
      x^2 - 58*a^7*cM*r^2*w^2*x^2 - (314*I)*a^6*cM*m*r^3*w^2*x^2 + 
     27*a^5*cM*r^4*w^2*x^2 - (24*I)*a^4*cM*m*r^5*w^2*x^2 - 
     4*a^3*cM*r^6*w^2*x^2 - (10*I)*a^2*cM*m*r^7*w^2*x^2 + 
     63*a*cM*r^8*w^2*x^2 - (68*I)*a^9*r^2*w^3*x^2 - (43*I)*a^7*r^4*w^3*x^2 - 
     (53*I)*a^5*r^6*w^3*x^2 - (49*I)*a^3*r^8*w^3*x^2 + 
     (17*I)*a*r^10*w^3*x^2 + (24*I)*a^5*cM^2*m*r^2*w*x^3 + 
     (72*I)*a^3*cM^2*m*r^4*w*x^3 - 24*a^9*cM*m*w^2*x^3 - 
     (14*I)*a^8*cM*r*w^2*x^3 - 170*a^7*cM*m*r^2*w^2*x^3 - 
     (62*I)*a^6*cM*r^3*w^2*x^3 + 236*a^5*cM*m*r^4*w^2*x^3 + 
     (134*I)*a^4*cM*r^5*w^2*x^3 + 114*a^3*cM*m*r^6*w^2*x^3 - 
     (106*I)*a^2*cM*r^7*w^2*x^3 - 18*a^10*r*w^3*x^3 + 116*a^8*r^3*w^3*x^3 + 
     96*a^6*r^5*w^3*x^3 + 16*a^4*r^7*w^3*x^3 + 54*a^2*r^9*w^3*x^3 + 
     27*a^7*cM*m^2*x^4 - 54*a^8*cM*m*w*x^4 + 96*a^6*cM^2*m*r*w*x^4 + 
     120*a^4*cM^2*m*r^3*w*x^4 + 27*a^9*cM*w^2*x^4 + 
     (140*I)*a^8*cM*m*r*w^2*x^4 + 104*a^7*cM*r^2*w^2*x^4 + 
     (328*I)*a^6*cM*m*r^3*w^2*x^4 + 23*a^5*cM*r^4*w^2*x^4 - 
     (36*I)*a^4*cM*m*r^5*w^2*x^4 - 42*a^3*cM*r^6*w^2*x^4 + 
     (111*I)*a^9*r^2*w^3*x^4 + (23*I)*a^7*r^4*w^3*x^4 - 
     (71*I)*a^5*r^6*w^3*x^4 - I*a^3*r^8*w^3*x^4 + 39*a^9*cM*m*w^2*x^5 + 
     (18*I)*a^8*cM*r*w^2*x^5 + 250*a^7*cM*m*r^2*w^2*x^5 + 
     (132*I)*a^6*cM*r^3*w^2*x^5 - 37*a^5*cM*m*r^4*w^2*x^5 - 
     (150*I)*a^4*cM*r^5*w^2*x^5 + 84*a^10*r*w^3*x^5 - 68*a^8*r^3*w^3*x^5 - 
     88*a^6*r^5*w^3*x^5 + 64*a^4*r^7*w^3*x^5 - 5*a^7*cM*m^2*x^6 + 
     22*a^8*cM*m*w*x^6 - 24*a^6*cM^2*m*r*w*x^6 - 17*a^9*cM*w^2*x^6 - 
     (20*I)*a^8*cM*m*r*w^2*x^6 - 34*a^7*cM*r^2*w^2*x^6 - 
     (128*I)*a^6*cM*m*r^3*w^2*x^6 - 125*a^5*cM*r^4*w^2*x^6 - 
     (99*I)*a^9*r^2*w^3*x^6 - (131*I)*a^7*r^4*w^3*x^6 - 
     (37*I)*a^5*r^6*w^3*x^6 - 12*a^9*cM*m*w^2*x^7 - (8*I)*a^8*cM*r*w^2*x^7 - 
     112*a^7*cM*m*r^2*w^2*x^7 - (72*I)*a^6*cM*r^3*w^2*x^7 - 
     112*a^10*r*w^3*x^7 - 68*a^8*r^3*w^3*x^7 + 44*a^6*r^5*w^3*x^7 - 
     (2*I)*a^8*cM*m*r*w^2*x^8 - 40*a^7*cM*r^2*w^2*x^8 + I*a^7*r^4*w^3*x^8 + 
     28*a^10*r*w^3*x^9 + 28*a^8*r^3*w^3*x^9)*Y[x] + 
   2*cM*(-54*a^3*m^2*r^4 + (48*I)*a^3*cM^2*m^2*r^3*w + 
     (48*I)*a*cM^2*m^2*r^5*w - 34*a^4*cM*m*r^3*sss*w + 8*a^2*cM*m*r^5*sss*w - 
     18*cM*m*r^7*sss*w + 16*a^7*r^2*w^2 - 108*a^5*cM*m^2*r^3*w^2 + 
     4*a^5*r^4*w^2 - 120*a^3*cM*m^2*r^5*w^2 + 64*a^3*r^6*w^2 - 
     42*a*cM*m^2*r^7*w^2 + 76*a*r^8*w^2 - 8*a^7*r^2*sss*w^2 - 
     14*a^5*r^4*sss*w^2 - 32*a^3*r^6*sss*w^2 - 26*a*r^8*sss*w^2 - 
     64*a^8*m*r^2*w^3 - 104*a^6*m*r^4*w^3 - 130*a^4*m*r^6*w^3 - 
     76*a^2*m*r^8*w^3 - 2*m*r^10*w^3 + (2*I)*a^5*cM*m*r^2*sss*w*x + 
     (6*I)*a^3*cM*m*r^4*sss*w*x - (20*I)*a*cM*m*r^6*sss*w*x + 
     (16*I)*a^8*r*w^2*x + (12*I)*a^6*cM*m^2*r^2*w^2*x + 
     (60*I)*a^6*r^3*w^2*x - (120*I)*a^4*cM*m^2*r^4*w^2*x - 
     (16*I)*a^4*r^5*w^2*x - (102*I)*a^2*cM*m^2*r^6*w^2*x - 
     (92*I)*a^2*r^7*w^2*x - (32*I)*r^9*w^2*x - (26*I)*a^6*r^3*sss*w^2*x + 
     (26*I)*a^2*r^7*sss*w^2*x + (8*I)*r^9*sss*w^2*x - 
     (52*I)*a^7*m*r^3*w^3*x - (54*I)*a^5*m*r^5*w^3*x - 
     (20*I)*a^3*m*r^7*w^3*x - (2*I)*a*m*r^9*w^3*x + 
     (16*I)*a^4*cM^2*m^3*r*x^2 - 8*a^3*m^2*r^4*x^2 + 8*a^7*m^2*sss*x^2 - 
     (48*I)*a^5*cM^2*m^2*r*w*x^2 - (16*I)*a^3*cM^2*m^2*r^3*w*x^2 - 
     16*a^8*m*sss*w*x^2 + 34*a^6*cM*m*r*sss*w*x^2 + 
     88*a^4*cM*m*r^3*sss*w*x^2 - 94*a^2*cM*m*r^5*sss*w*x^2 + 
     108*a^7*cM*m^2*r*w^2*x^2 - 100*a^7*r^2*w^2*x^2 + 
     180*a^5*cM*m^2*r^3*w^2*x^2 + 20*a^5*r^4*w^2*x^2 - 
     10*a^3*cM*m^2*r^5*w^2*x^2 - 12*a^3*r^6*w^2*x^2 - 116*a*r^8*w^2*x^2 + 
     26*a^7*r^2*sss*w^2*x^2 - 18*a^5*r^4*sss*w^2*x^2 + 
     6*a^3*r^6*sss*w^2*x^2 + 42*a*r^8*sss*w^2*x^2 + 64*a^10*m*w^3*x^2 + 
     312*a^8*m*r^2*w^3*x^2 + 112*a^6*m*r^4*w^3*x^2 - 48*a^4*m*r^6*w^3*x^2 + 
     40*a^2*m*r^8*w^3*x^2 + I*a^6*cM*m^2*sss*x^3 + (16*I)*a^5*cM*m*r^2*sss*w*
      x^3 + (6*I)*a^3*cM*m*r^4*sss*w*x^3 - (12*I)*a^8*cM*m^2*w^2*x^3 - 
     (36*I)*a^8*r*w^2*x^3 - (84*I)*a^6*cM*m^2*r^2*w^2*x^3 - 
     (212*I)*a^6*r^3*w^2*x^3 + (10*I)*a^4*cM*m^2*r^4*w^2*x^3 - 
     (108*I)*a^4*r^5*w^2*x^3 + (68*I)*a^2*r^7*w^2*x^3 - 
     (14*I)*a^8*r*sss*w^2*x^3 + (74*I)*a^6*r^3*sss*w^2*x^3 - 
     (10*I)*a^2*r^7*sss*w^2*x^3 - (44*I)*a^9*m*r*w^3*x^3 + 
     (128*I)*a^7*m*r^3*w^3*x^3 + (160*I)*a^5*m*r^5*w^3*x^3 + 
     (36*I)*a^3*m*r^7*w^3*x^3 - 7*a^7*m^2*sss*x^4 + 
     (32*I)*a^5*cM^2*m^2*r*w*x^4 + 19*a^8*m*sss*w*x^4 - 
     40*a^6*cM*m*r*sss*w*x^4 - 120*a^4*cM*m*r^3*sss*w*x^4 - 
     60*a^7*cM*m^2*r*w^2*x^4 + 156*a^7*r^2*w^2*x^4 - 
     110*a^5*cM*m^2*r^3*w^2*x^4 - 8*a^5*r^4*w^2*x^4 - 140*a^3*r^6*w^2*x^4 - 
     42*a^7*r^2*sss*w^2*x^4 + 44*a^5*r^4*sss*w^2*x^4 + 
     74*a^3*r^6*sss*w^2*x^4 - 88*a^10*m*w^3*x^4 - 482*a^8*m*r^2*w^3*x^4 - 
     268*a^6*m*r^4*w^3*x^4 + 78*a^4*m*r^6*w^3*x^4 - I*a^6*cM*m^2*sss*x^5 + 
     (14*I)*a^5*cM*m*r^2*sss*w*x^5 + (12*I)*a^8*cM*m^2*w^2*x^5 - 
     (20*I)*a^8*r*w^2*x^5 + (62*I)*a^6*cM*m^2*r^2*w^2*x^5 + 
     (192*I)*a^6*r^3*w^2*x^5 + (212*I)*a^4*r^5*w^2*x^5 + 
     (46*I)*a^8*r*sss*w^2*x^5 - (24*I)*a^6*r^3*sss*w^2*x^5 + 
     (158*I)*a^9*m*r*w^3*x^5 + (64*I)*a^7*m*r^3*w^3*x^5 - 
     (46*I)*a^5*m*r^5*w^3*x^5 - 4*a^8*m*sss*w*x^6 + 8*a^6*cM*m*r*sss*w*x^6 + 
     2*a^7*cM*m^2*r*w^2*x^6 - 80*a^7*r^2*w^2*x^6 - 72*a^5*r^4*w^2*x^6 + 
     40*a^7*r^2*sss*w^2*x^6 + 36*a^5*r^4*sss*w^2*x^6 + 20*a^10*m*w^3*x^6 + 
     192*a^8*m*r^2*w^3*x^6 + 156*a^6*m*r^4*w^3*x^6 - 
     (2*I)*a^8*cM*m^2*w^2*x^7 + (80*I)*a^8*r*w^2*x^7 + 
     (80*I)*a^6*r^3*w^2*x^7 - (40*I)*a^8*r*sss*w^2*x^7 - 
     (40*I)*a^6*r^3*sss*w^2*x^7 - (92*I)*a^9*m*r*w^3*x^7 - 
     (76*I)*a^7*m*r^3*w^3*x^7)*rn[r, x]*Y[x] + 
   2*cM*m*((6*I)*a^5*m*r^2*sss*w - (6*I)*a^3*cM*m*r^3*sss*w - 
     (69*I)*a^3*m*r^4*sss*w + (26*I)*a*cM*m*r^5*sss*w - 
     (49*I)*a*m*r^6*sss*w + (30*I)*a^4*r^4*sss*w^2 + (31*I)*a^2*r^6*sss*w^2 - 
     (3*I)*r^8*sss*w^2 - (20*I)*a^7*m*r^2*w^3 + (20*I)*a^5*m*r^4*w^3 + 
     (30*I)*a^3*m*r^6*w^3 + (2*I)*a*m*r^8*w^3 - 24*a^2*cM*m*r^4*sss*w*x - 
     28*a^5*r^3*sss*w^2*x - 38*a^3*r^5*sss*w^2*x - 10*a*r^7*sss*w^2*x - 
     40*a^6*m*r^3*w^3*x - 60*a^4*m*r^5*w^3*x - 20*a^2*m*r^7*w^3*x + 
     (2*I)*a^6*m^2*sss*x^2 - (6*I)*a^7*m*sss*w*x^2 + 
     (6*I)*a^5*cM*m*r*sss*w*x^2 - (90*I)*a^5*m*r^2*sss*w*x^2 + 
     (34*I)*a^3*cM*m*r^3*sss*w*x^2 - (32*I)*a^3*m*r^4*sss*w*x^2 + 
     (6*I)*a^8*sss*w^2*x^2 + (9*I)*a^4*r^4*sss*w^2*x^2 - 
     (39*I)*a^2*r^6*sss*w^2*x^2 + (20*I)*a^9*m*w^3*x^2 + 
     (124*I)*a^7*m*r^2*w^3*x^2 + (50*I)*a^5*m*r^4*w^3*x^2 - 
     (18*I)*a^3*m*r^6*w^3*x^2 - 24*a^4*cM*m*r^2*sss*w*x^3 - 
     28*a^7*r*sss*w^2*x^3 - 20*a^5*r^3*sss*w^2*x^3 + 8*a^3*r^5*sss*w^2*x^3 - 
     40*a^8*m*r*w^3*x^3 - 40*a^6*m*r^3*w^3*x^3 + (3*I)*a^7*m*sss*w*x^4 - 
     (4*I)*a^5*cM*m*r*sss*w*x^4 + (29*I)*a^5*m*r^2*sss*w*x^4 - 
     (6*I)*a^8*sss*w^2*x^4 - (45*I)*a^4*r^4*sss*w^2*x^4 - 
     (16*I)*a^9*m*w^3*x^4 - (98*I)*a^7*m*r^2*w^3*x^4 - 
     (46*I)*a^5*m*r^4*w^3*x^4 + 18*a^7*r*sss*w^2*x^5 + 
     18*a^5*r^3*sss*w^2*x^5 + 20*a^8*m*r*w^3*x^5 + 20*a^6*m*r^3*w^3*x^5 + 
     I*a^8*sss*w^2*x^6 + (2*I)*a^9*m*w^3*x^6 + (14*I)*a^7*m*r^2*w^3*x^6)*
    rn[r, x]^2*Y[x] + (24*I)*a^7*m*w*x*(-2 + 3*x^2)*rn[r, x]^2*rp[r, x]*
    Y[x] + 2*(a - I*r)*(a + I*r)*w*((33*I)*a^3*m^2*r*sss + 
     (19*I)*a*m^2*r^3*sss - (18*I)*a^4*m*r*sss*w - (16*I)*a^2*m*r^3*sss*w + 
     I*m*r^5*sss*w - (26*I)*a^5*r*w^2 - (24*I)*a^3*r^3*w^2 + 
     (2*I)*a*r^5*w^2 + 14*a^5*m*sss*w*x + 19*a^3*m*r^2*sss*w*x + 
     5*a*m*r^4*sss*w*x + 22*a^6*w^2*x + 26*a^4*r^2*w^2*x - 4*r^6*w^2*x - 
     (14*I)*a^3*m^2*r*sss*x^2 + (20*I)*a^4*m*r*sss*w*x^2 + 
     (18*I)*a^2*m*r^3*sss*w*x^2 + (42*I)*a^5*r*w^2*x^2 + 
     (28*I)*a^3*r^3*w^2*x^2 - (14*I)*a*r^5*w^2*x^2 - 9*a^5*m*sss*w*x^3 - 
     9*a^3*m*r^2*sss*w*x^3 - 52*a^6*w^2*x^3 - 76*a^4*r^2*w^2*x^3 - 
     24*a^2*r^4*w^2*x^3 - I*a^4*m*r*sss*w*x^4 - (28*I)*a^5*r*w^2*x^4 - 
     (28*I)*a^3*r^3*w^2*x^4 + 14*a^6*w^2*x^5 + 14*a^4*r^2*w^2*x^5)*rn[r, x]^3*
    rp[r, x]*Y[x] - (4*I)*(a^2 + r^2)^2*(-2 + sss)*w^2*x*
    (-3*a^2 + 2*r^2 + 5*a^2*x^2)*rn[r, x]^4*rp[r, x]*Y[x] + 
   4*a^2*m*r^3*((15*I)*m^2 + 32*a^2*r*w^3 - 30*a^2*r*w^3*x^2 + 
     11*a^2*r*w^3*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   4*m*w^4*((8*I)*a^8 + (18*I)*a^6*r^2 - I*r^8 - 8*a^7*r*x - 18*a^5*r^3*x - 
     12*a^3*r^5*x - 2*a*r^7*x - (6*I)*a^8*x^2 - (14*I)*a^6*r^2*x^2 - 
     (2*I)*a^2*r^6*x^2 + 6*a^7*r*x^3 + 12*a^5*r^3*x^3 + 6*a^3*r^5*x^3 - 
     I*a^8*x^4 - (2*I)*a^6*r^2*x^4)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   2*w^2*(9*a^5*m^2*sss - 12*a^3*cM*m^2*r*sss + 16*a^3*m^2*r^2*sss - 
     8*a*cM*m^2*r^3*sss + 7*a*m^2*r^4*sss - 3*a^6*m*sss*w - 
     7*a^4*m*r^2*sss*w - 5*a^2*m*r^4*sss*w - m*r^6*sss*w - 16*a^7*w^2 - 
     10*a^7*m^2*w^2 - 42*a^5*r^2*w^2 - 24*a^5*m^2*r^2*w^2 - 36*a^3*r^4*w^2 - 
     18*a^3*m^2*r^4*w^2 - 10*a*r^6*w^2 - 4*a*m^2*r^6*w^2 + 
     (4*I)*a^6*r*w^2*x + (12*I)*a^4*r^3*w^2*x + (12*I)*a^2*r^5*w^2*x + 
     (4*I)*r^7*w^2*x + 2*a^6*m*sss*w*x^2 + 4*a^4*m*r^2*sss*w*x^2 + 
     2*a^2*m*r^4*sss*w*x^2 + 26*a^7*w^2*x^2 + 6*a^7*m^2*w^2*x^2 + 
     66*a^5*r^2*w^2*x^2 + 12*a^5*m^2*r^2*w^2*x^2 + 54*a^3*r^4*w^2*x^2 + 
     6*a^3*m^2*r^4*w^2*x^2 + 14*a*r^6*w^2*x^2 - 6*a^7*w^2*x^4 - 
     12*a^5*r^2*w^2*x^4 - 6*a^3*r^4*w^2*x^4)*rn[r, x]^4*rp[r, x]^2*Y[x] + 
   4*cM*((-4*I)*a^3*cM*r^3*w + (19*I)*a^3*r^4*w + (4*I)*a*cM*r^5*w + 
     (21*I)*a*r^6*w + 24*a^6*r*w*x - 40*a^4*cM*r^2*w*x + 82*a^4*r^3*w*x - 
     56*a^2*cM*r^4*w*x + 46*a^2*r^5*w*x + 8*r^7*w*x + (4*I)*a^5*cM*r*w*x^2 - 
     (6*I)*a^5*r^2*w*x^2 + (40*I)*a^3*cM*r^3*w*x^2 - (59*I)*a^3*r^4*w*x^2 + 
     (36*I)*a*cM*r^5*w*x^2 - (35*I)*a*r^6*w*x^2 + 8*a^5*cM*m*x^3 - 
     8*a^6*cM*w*x^3 + 6*a^6*r*w*x^3 + 40*a^4*cM*r^2*w*x^3 - 
     76*a^4*r^3*w*x^3 + 96*a^2*cM*r^4*w*x^3 - 10*a^2*r^5*w*x^3 - 
     (3*I)*a^6*m*x^4 + (3*I)*a^7*w*x^4 + (4*I)*a^5*cM*r*w*x^4 - 
     (69*I)*a^5*r^2*w*x^4 + (12*I)*a^3*cM*r^3*w*x^4 - (70*I)*a^3*r^4*w*x^4 - 
     16*a^5*cM*m*x^5 + 16*a^6*cM*w*x^5 - 82*a^6*r*w*x^5 + 
     48*a^4*cM*r^2*w*x^5 - 38*a^4*r^3*w*x^5 + (5*I)*a^6*m*x^6 - 
     (5*I)*a^7*w*x^6 - (23*I)*a^5*r^2*w*x^6 - 8*a^6*r*w*x^7)*X[r]*Y[x] - 
   (8*I)*cM^2*m*r^2*sss*(a^2 + 2*r^2 + a^2*x^2)*rn[r, x]*X[r]*Y[x] + 
   (I*a^2*cM*m*r^2*sss^2 - (6*I)*cM*m*r^4*sss^2 - (48*I)*a^5*r*w - 
     (88*I)*a^3*r^3*w - (40*I)*a*r^5*w + (24*I)*a^5*r*sss*w - 
     (36*I)*a^3*cM*r^2*sss*w + (48*I)*a^3*r^3*sss*w - (44*I)*a*cM*r^4*sss*w + 
     (24*I)*a*r^5*sss*w + 8*a*cM*m*r^3*sss^2*x + 48*a^6*w*x + 
     80*a^4*r^2*w*x + 16*a^2*r^4*w*x - 16*r^6*w*x - 24*a^6*sss*w*x + 
     32*a^4*cM*r*sss*w*x - 36*a^4*r^2*sss*w*x + 8*a^2*cM*r^3*sss*w*x - 
     4*a^2*r^4*sss*w*x - 16*cM*r^5*sss*w*x + 8*r^6*sss*w*x - 
     (4*I)*a^4*cM*m*sss*x^2 - (7*I)*a^2*cM*m*r^2*sss^2*x^2 + 
     (40*I)*a^5*r*w*x^2 + (48*I)*a^3*r^3*w*x^2 + (8*I)*a*r^5*w*x^2 + 
     (4*I)*a^5*cM*sss*w*x^2 - (16*I)*a^5*r*sss*w*x^2 + 
     (20*I)*a^3*cM*r^2*sss*w*x^2 - (24*I)*a^3*r^3*sss*w*x^2 + 
     (24*I)*a*cM*r^4*sss*w*x^2 - (8*I)*a*r^5*sss*w*x^2 + 
     8*a^3*cM*m*r*sss^2*x^3 - 80*a^6*w*x^3 - 176*a^4*r^2*w*x^3 - 
     96*a^2*r^4*w*x^3 + 44*a^6*sss*w*x^3 - 72*a^4*cM*r*sss*w*x^3 + 
     88*a^4*r^2*sss*w*x^3 - 72*a^2*cM*r^3*sss*w*x^3 + 44*a^2*r^4*sss*w*x^3 + 
     (8*I)*a^4*cM*m*sss*x^4 - (24*I)*a^5*r*w*x^4 - (24*I)*a^3*r^3*w*x^4 - 
     (8*I)*a^5*cM*sss*w*x^4 + (8*I)*a^5*r*sss*w*x^4 - 
     (8*I)*a^3*cM*r^2*sss*w*x^4 + (8*I)*a^3*r^3*sss*w*x^4 - 16*a^6*w*x^5 - 
     16*a^4*r^2*w*x^5)*rn[r, x]^2*X[r]*Y[x] + 
   I*m*sss^2*(4*a^2 + 3*r^2 + I*a*r*x)*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] - 
   2*m*sss*(a*m*sss - a^2*sss*w - r^2*sss*w + 2*a^3*m*w^2*x^2)*rn[r, x]^4*
    rp[r, x]^2*X[r]*Y[x] + 4*a^4*sss*w*x^5*rn[r, x]^2*X[r]^2*Y[x] + 
   4*a*cM*w^2*(-24*a^4*cM^2*r^3 + 24*a^2*cM^2*r^5 - (22*I)*a^4*cM*r^5*w + 
     (8*I)*cM*r^9*w - (32*I)*a^3*cM^2*r^4*x - (32*I)*a*cM^2*r^6*x - 
     8*a^7*cM*r^2*w*x + 72*a^5*cM*r^4*w*x + 52*a^3*cM*r^6*w*x + 
     16*a*cM*r^8*w*x + 64*a^4*cM^2*r^3*x^2 - 56*a^2*cM^2*r^5*x^2 - 
     (12*I)*a^10*w*x^2 + (32*I)*a^8*cM*r*w*x^2 + (26*I)*a^4*cM*r^5*w*x^2 + 
     64*a^7*cM*r^2*w*x^3 - 96*a^5*cM*r^4*w*x^3 - 36*a^3*cM*r^6*w*x^3 - 
     72*a^4*cM^2*r^3*x^4 + (6*I)*a^10*w*x^4 - (22*I)*a^8*cM*r*w*x^4 - 
     (20*I)*a^4*cM*r^5*w*x^4 - 100*a^7*cM*r^2*w*x^5 + 8*a^5*cM*r^4*w*x^5 + 
     I*a^10*w*x^6 - (2*I)*a^8*cM*r*w*x^6 + 28*a^7*cM*r^2*w*x^7)*Y[x]^2 + 
   2*a*cM*w*((-48*I)*a^3*cM^2*m*r^3*w + 17*a^4*cM*r^3*sss*w + 
     14*a^2*cM*r^5*sss*w + 9*cM*r^7*sss*w + 72*a^5*cM*m*r^3*w^2 + 
     80*a^3*cM*m*r^5*w^2 + 24*a*cM*m*r^7*w^2 + 16*a^8*r^2*w^3 + 
     42*a^6*r^4*w^3 + 54*a^4*r^6*w^3 + 30*a^2*r^8*w^3 + 2*r^10*w^3 - 
     I*a^5*cM*r^2*sss*w*x + (50*I)*a^3*cM*r^4*sss*w*x - 
     (8*I)*a^3*r^5*sss*w*x + (23*I)*a*cM*r^6*sss*w*x - 
     (8*I)*a^6*cM*m*r^2*w^2*x + (128*I)*a^4*cM*m*r^4*w^2*x + 
     (120*I)*a^2*cM*m*r^6*w^2*x + (36*I)*a^7*r^3*w^3*x + 
     (64*I)*a^5*r^5*w^3*x + (36*I)*a^3*r^7*w^3*x + (8*I)*a*r^9*w^3*x - 
     16*a^8*w*x^2 + (48*I)*a^5*cM^2*m*r*w*x^2 + (80*I)*a^3*cM^2*m*r^3*w*x^2 + 
     8*a^8*sss*w*x^2 - 17*a^6*cM*r*sss*w*x^2 - 18*a^4*cM*r^3*sss*w*x^2 + 
     35*a^2*cM*r^5*sss*w*x^2 - 72*a^7*cM*m*r*w^2*x^2 - 
     116*a^5*cM*m*r^3*w^2*x^2 + 36*a^3*cM*m*r^5*w^2*x^2 - 16*a^10*w^3*x^2 - 
     64*a^8*r^2*w^3*x^2 - 24*a^6*r^4*w^3*x^2 + 24*a^4*r^6*w^3*x^2 - 
     (2*I)*a^6*cM*m*sss*x^3 + I*a^7*cM*sss*w*x^3 + (26*I)*a^5*cM*r^2*sss*w*
      x^3 - (43*I)*a^3*cM*r^4*sss*w*x^3 + (70*I)*a^3*r^5*sss*w*x^3 + 
     (8*I)*a^8*cM*m*w^2*x^3 + (84*I)*a^6*cM*m*r^2*w^2*x^3 - 
     (4*I)*a^4*cM*m*r^4*w^2*x^3 + (28*I)*a^9*r*w^3*x^3 - 
     (28*I)*a^7*r^3*w^3*x^3 - (84*I)*a^5*r^5*w^3*x^3 - 
     (28*I)*a^3*r^7*w^3*x^3 + 8*a^8*w*x^4 - (16*I)*a^5*cM^2*m*r*w*x^4 - 
     4*a^8*sss*w*x^4 + 8*a^6*cM*r*sss*w*x^4 + 32*a^4*cM*r^3*sss*w*x^4 + 
     20*a^7*cM*m*r*w^2*x^4 + 84*a^5*cM*m*r^3*w^2*x^4 + 14*a^10*w^3*x^4 + 
     90*a^8*r^2*w^3*x^4 + 74*a^6*r^4*w^3*x^4 - 2*a^4*r^6*w^3*x^4 - 
     (40*I)*a^5*cM*r^2*sss*w*x^5 - (4*I)*a^8*cM*m*w^2*x^5 - 
     (68*I)*a^6*cM*m*r^2*w^2*x^5 - (68*I)*a^9*r*w^3*x^5 - 
     (72*I)*a^7*r^3*w^3*x^5 - (4*I)*a^5*r^5*w^3*x^5 - 24*a^8*r^2*w^3*x^6 - 
     24*a^6*r^4*w^3*x^6 + (24*I)*a^9*r*w^3*x^7 + (24*I)*a^7*r^3*w^3*x^7)*
    rn[r, x]*Y[x]^2 + 2*a*cM*w^2*((-6*I)*a^5*m*r^2*sss + 
     (6*I)*a^3*cM*m*r^3*sss - (16*I)*a*cM*m*r^5*sss + (2*I)*a^6*r^2*sss*w + 
     (3*I)*a^4*r^4*sss*w + (6*I)*a^2*r^6*sss*w + (5*I)*r^8*sss*w + 
     (10*I)*a^7*m*r^2*w^2 + (10*I)*a^5*m*r^4*w^2 + (2*I)*a*m*r^8*w^2 - 
     6*a^5*r^3*sss*w*x - 4*a^3*r^5*sss*w*x + 2*a*r^7*sss*w*x + 
     4*a^4*m*r^5*w^2*x + 4*a^2*m*r^7*w^2*x - (6*I)*a^5*cM*m*r*sss*x^2 + 
     (54*I)*a^5*m*r^2*sss*x^2 - (26*I)*a^3*cM*m*r^3*sss*x^2 - 
     (2*I)*a^8*sss*w*x^2 - (8*I)*a^6*r^2*sss*w*x^2 + 
     (2*I)*a^4*r^4*sss*w*x^2 + (8*I)*a^2*r^6*sss*w*x^2 - 
     (10*I)*a^9*m*w^2*x^2 - (46*I)*a^7*m*r^2*w^2*x^2 - 
     (38*I)*a^5*m*r^4*w^2*x^2 - 6*a^7*r*sss*w*x^3 + 4*a^5*r^3*sss*w*x^3 + 
     10*a^3*r^5*sss*w*x^3 + 8*a^6*m*r^3*w^2*x^3 + 8*a^4*m*r^5*w^2*x^3 + 
     (2*I)*a^5*cM*m*r*sss*x^4 - (3*I)*a^5*m*r^2*sss*x^4 + I*a^8*sss*w*x^4 + 
     (8*I)*a^6*r^2*sss*w*x^4 + (7*I)*a^4*r^4*sss*w*x^4 + 
     (4*I)*a^9*m*w^2*x^4 + (20*I)*a^7*m*r^2*w^2*x^4 + 
     (16*I)*a^5*m*r^4*w^2*x^4 + 8*a^7*r*sss*w*x^5 + 8*a^5*r^3*sss*w*x^5 + 
     4*a^8*m*r*w^2*x^5 + 4*a^6*m*r^3*w^2*x^5)*rn[r, x]^2*Y[x]^2 + 
   2*a*(a - I*r)^2*(a + I*r)^2*w^2*(-20*r + 10*r*sss + I*a^2*sss*w - 
     I*r^2*sss*w - (2*I)*a^2*sss*w*x^2)*rn[r, x]^4*rp[r, x]*Y[x]^2 + 
   (4*I)*a^4*m*r^4*w^4*(11 + x^2)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 + 
   4*a^2*m*(a^2 + r^2)*w^3*(2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^4*rp[r, x]^2*Y[x]^2 + (4*I)*a*(a^2 + r^2)^3*w^5*rn[r, x]^5*
    rp[r, x]^2*Y[x]^2 - (8*I)*a*cM^2*sss*(-(a^2*r^2*w) + r^4*w - a^3*m*x^2 + 
     a^4*w*x^2 + 3*a^2*r^2*w*x^2)*rn[r, x]*X[r]*Y[x]^2 + 
   a*cM*sss^2*((-I)*a^2*r^2*w + I*r^4*w + 4*a*r^3*w*x - I*a^3*m*x^2 + 
     I*a^4*w*x^2 + (3*I)*a^2*r^2*w*x^2 + 4*a^3*r*w*x^3)*rn[r, x]^2*X[r]*
    Y[x]^2 - (2*I)*a*(a^2 + r^2)*sss^2*w*rn[r, x]^4*rp[r, x]*X[r]*Y[x]^2 + 
   8*a^3*cM^2*w^2*((-16*I)*a^4*r^3*w - I*r^7*w + 12*a^4*cM*r*x^2 + 
     (34*I)*a^4*r^3*w*x^2 + 4*a^7*w*x^3 - I*a^4*r^3*w*x^4)*Y[x]^3 + 
   4*a^3*cM^2*w^3*((8*I)*a^2*cM*r^3 - (8*I)*cM*r^5 - 9*a^4*r^3*w - 
     10*a^2*r^5*w - r^7*w + I*a^5*r^2*w*x - (22*I)*a^3*r^4*w*x - 
     (23*I)*a*r^6*w*x - (8*I)*a^4*cM*r*x^2 - (24*I)*a^2*cM*r^3*x^2 + 
     9*a^6*r*w*x^2 + 14*a^4*r^3*w*x^2 - 7*a^2*r^5*w*x^2 - I*a^7*w*x^3 - 
     (14*I)*a^5*r^2*w*x^3 - I*a^3*r^4*w*x^3 - 12*a^4*r^3*w*x^4 + 
     (12*I)*a^5*r^2*w*x^5)*rn[r, x]*Y[x]^3 + 
   4*a^3*cM*w^3*((-I)*a^2*cM*r^3*sss + I*cM*r^5*sss + I*a*m*r^6*w - 
     I*a^6*r^2*w^2 - (3*I)*a^2*r^6*w^2 - I*r^8*w^2 + 4*a*cM*r^4*sss*x + 
     2*a^5*r^3*w^2*x + 4*a^3*r^5*w^2*x + 2*a*r^7*w^2*x + I*a^4*cM*r*sss*x^2 + 
     (3*I)*a^2*cM*r^3*sss*x^2 + I*a^8*w^2*x^2 + (3*I)*a^6*r^2*w^2*x^2 + 
     I*a^2*r^6*w^2*x^2 + 4*a^3*cM*r^2*sss*x^3 + 2*a^7*r*w^2*x^3 + 
     4*a^5*r^3*w^2*x^3 + 2*a^3*r^5*w^2*x^3)*rn[r, x]^2*Y[x]^3 - 
   (12*I)*a^7*cM*r^4*w^5*rn[r, x]^2*Y[x]^4, 
 D40[r, x] -> 4*cM*m*w*(-4*a^5*r^5 - 42*a^3*r^7 - 42*a*r^9 - 
     (36*I)*a^8*r^2*x - (72*I)*a^6*r^4*x - (37*I)*a^4*r^6*x - 
     (26*I)*a^2*r^8*x - (33*I)*r^10*x - 116*a^7*r^3*x^2 - 368*a^5*r^5*x^2 - 
     250*a^3*r^7*x^2 + 14*a*r^9*x^2 + (12*I)*a^10*x^3 + (340*I)*a^8*r^2*x^3 + 
     (723*I)*a^6*r^4*x^3 + (425*I)*a^4*r^6*x^3 + (9*I)*a^2*r^8*x^3 + 
     (27*I)*r^10*x^3 + 72*a^9*r*x^4 + 326*a^7*r^3*x^4 + 704*a^5*r^5*x^4 + 
     458*a^3*r^7*x^4 + 32*a*r^9*x^4 - (12*I)*a^10*x^5 - (539*I)*a^8*r^2*x^5 - 
     (1107*I)*a^6*r^4*x^5 - (689*I)*a^4*r^6*x^5 - (29*I)*a^2*r^8*x^5 - 
     116*a^9*r*x^6 - 202*a^7*r^3*x^6 - 364*a^5*r^5*x^6 - 174*a^3*r^7*x^6 - 
     (51*I)*a^10*x^7 + (183*I)*a^8*r^2*x^7 + (403*I)*a^6*r^4*x^7 + 
     (201*I)*a^4*r^6*x^7 + 86*a^9*r*x^8 - 38*a^7*r^3*x^8 - 16*a^5*r^5*x^8 + 
     (61*I)*a^10*x^9 + (54*I)*a^8*r^2*x^9 - (31*I)*a^6*r^4*x^9 - 
     62*a^9*r*x^10 - 26*a^7*r^3*x^10 - (8*I)*a^10*x^11 - 
     (24*I)*a^8*r^2*x^11) + 2*cM*m*(24*a^6*cM*m*r - (24*I)*a^7*m^2*r + 
     (64*I)*a^5*cM*m^2*r^2 + 38*a^4*cM*m*r^3 - (36*I)*a^5*m^2*r^3 + 
     (20*I)*a^3*cM*m^2*r^4 + 48*a^2*cM*m*r^5 - (94*I)*a^3*m^2*r^5 + 
     (64*I)*a*cM*m^2*r^6 - 16*cM*m*r^7 - (58*I)*a*m^2*r^7 + 
     (12*I)*a^7*r*sss + (25*I)*a^5*r^3*sss + (65*I)*a^3*r^5*sss + 
     (54*I)*a*r^7*sss + (72*I)*a^8*m*r*w + (140*I)*a^6*m*r^3*w + 
     (348*I)*a^4*m*r^5*w + (262*I)*a^2*m*r^7*w + (14*I)*m*r^9*w - 
     24*a^8*m^2*x + 80*a^6*cM*m^2*r*x - 172*a^6*m^2*r^2*x + 
     346*a^4*cM*m^2*r^3*x - 48*a^4*m^2*r^4*x + 16*a^2*cM*m^2*r^5*x + 
     4*a^2*m^2*r^6*x + 32*cM*m^2*r^7*x - 40*m^2*r^8*x + 83*a^6*r^2*sss*x + 
     27*a^4*r^4*sss*x - 12*a^2*r^6*sss*x + 30*r^8*sss*x + 72*a^9*m*w*x + 
     516*a^7*m*r^2*w*x + 308*a^5*m*r^4*w*x + 46*a^3*m*r^6*w*x + 
     134*a*m*r^8*w*x - (16*I)*a^7*cM*m^2*x^2 - 50*a^6*cM*m*r*x^2 + 
     (44*I)*a^7*m^2*r*x^2 - (118*I)*a^5*cM*m^2*r^2*x^2 - 
     282*a^4*cM*m*r^3*x^2 + (110*I)*a^5*m^2*r^3*x^2 - 
     (112*I)*a^3*cM*m^2*r^4*x^2 - 336*a^2*cM*m*r^5*x^2 + 
     (142*I)*a^3*m^2*r^5*x^2 - (64*I)*a*cM*m^2*r^6*x^2 + 32*cM*m*r^7*x^2 + 
     (32*I)*a*m^2*r^7*x^2 - (31*I)*a^7*r*sss*x^2 - (82*I)*a^5*r^3*sss*x^2 - 
     (135*I)*a^3*r^5*sss*x^2 - (96*I)*a*r^7*sss*x^2 - (156*I)*a^8*m*r*w*x^2 - 
     (336*I)*a^6*m*r^3*w*x^2 - (900*I)*a^4*m*r^5*w*x^2 - 
     (584*I)*a^2*m*r^7*w*x^2 - (8*I)*m*r^9*w*x^2 + 100*a^8*m^2*x^3 - 
     222*a^6*cM*m^2*r*x^3 + 566*a^6*m^2*r^2*x^3 - 732*a^4*cM*m^2*r^3*x^3 + 
     156*a^4*m^2*r^4*x^3 + 80*a^2*cM*m^2*r^5*x^3 - 142*a^2*m^2*r^6*x^3 - 
     346*a^6*r^2*sss*x^3 - 159*a^4*r^4*sss*x^3 + 96*a^2*r^6*sss*x^3 - 
     26*r^8*sss*x^3 - 324*a^9*m*w*x^3 - 2024*a^7*m*r^2*w*x^3 - 
     1124*a^5*m*r^4*w*x^3 + 240*a^3*m*r^6*w*x^3 - 144*a*m*r^8*w*x^3 + 
     (46*I)*a^7*cM*m^2*x^4 - 82*a^6*cM*m*r*x^4 + (68*I)*a^7*m^2*r*x^4 - 
     (92*I)*a^5*cM*m^2*r^2*x^4 + 178*a^4*cM*m*r^3*x^4 - 
     (70*I)*a^5*m^2*r^3*x^4 + (92*I)*a^3*cM*m^2*r^4*x^4 + 
     336*a^2*cM*m*r^5*x^4 - (126*I)*a^3*m^2*r^5*x^4 - (27*I)*a^7*r*sss*x^4 + 
     (82*I)*a^5*r^3*sss*x^4 + (123*I)*a^3*r^5*sss*x^4 + 
     (38*I)*a*r^7*sss*x^4 - (124*I)*a^8*m*r*w*x^4 - (194*I)*a^6*m*r^3*w*x^4 + 
     (544*I)*a^4*m*r^5*w*x^4 + (358*I)*a^2*m*r^7*w*x^4 - 98*a^8*m^2*x^5 + 
     148*a^6*cM*m^2*r*x^5 - 548*a^6*m^2*r^2*x^5 + 482*a^4*cM*m^2*r^3*x^5 - 
     282*a^4*m^2*r^4*x^5 + 448*a^6*r^2*sss*x^5 + 285*a^4*r^4*sss*x^5 - 
     72*a^2*r^6*sss*x^5 + 404*a^9*m*w*x^5 + 2574*a^7*m*r^2*w*x^5 + 
     1568*a^5*m*r^4*w*x^5 - 314*a^3*m*r^6*w*x^5 - (44*I)*a^7*cM*m^2*x^6 + 
     170*a^6*cM*m*r*x^6 - (142*I)*a^7*m^2*r*x^6 + (146*I)*a^5*cM*m^2*r^2*
      x^6 + 114*a^4*cM*m*r^3*x^6 - (82*I)*a^5*m^2*r^3*x^6 + 
     (127*I)*a^7*r*sss*x^6 + (42*I)*a^5*r^3*sss*x^6 - 
     (65*I)*a^3*r^5*sss*x^6 + (344*I)*a^8*m*r*w*x^6 + 
     (648*I)*a^6*m*r^3*w*x^6 + (80*I)*a^4*m*r^5*w*x^6 + 4*a^8*m^2*x^7 + 
     26*a^6*cM*m^2*r*x^7 + 60*a^6*m^2*r^2*x^7 - 190*a^6*r^2*sss*x^7 - 
     141*a^4*r^4*sss*x^7 - 144*a^9*m*w*x^7 - 1112*a^7*m*r^2*w*x^7 - 
     776*a^5*m*r^4*w*x^7 + (14*I)*a^7*cM*m^2*x^8 - 46*a^6*cM*m*r*x^8 + 
     (28*I)*a^7*m^2*r*x^8 - (85*I)*a^7*r*sss*x^8 - (79*I)*a^5*r^3*sss*x^8 - 
     (102*I)*a^8*m*r*w*x^8 - (198*I)*a^6*m*r^3*w*x^8 + 9*a^6*r^2*sss*x^9 - 
     6*a^9*m*w*x^9 + 42*a^7*m*r^2*w*x^9 - (16*I)*a^8*m*r*w*x^10)*rn[r, x] + 
   2*cM*m^2*(-8*a^6*r + 16*a^6*m^2*r - 18*a^4*cM*m^2*r^2 - 30*a^4*r^3 + 
     10*a^4*m^2*r^3 - 30*a^2*r^5 + 82*a^2*m^2*r^5 - 16*cM*m^2*r^6 + 20*r^7 + 
     20*m^2*r^7 - 16*a^6*r*sss - 21*a^4*r^3*sss - 49*a^2*r^5*sss - 
     24*r^7*sss - 64*a^7*m*r*w - 76*a^5*m*r^3*w - 276*a^3*m*r^5*w - 
     108*a*m*r^7*w + (8*I)*a^7*x - (16*I)*a^7*m^2*x + (20*I)*a^5*cM*m^2*r*x - 
     (10*I)*a^5*r^2*x - (82*I)*a^5*m^2*r^2*x + (72*I)*a^3*cM*m^2*r^3*x - 
     (20*I)*a^3*r^4*x + (106*I)*a^3*m^2*r^4*x - (16*I)*a*cM*m^2*r^5*x + 
     (102*I)*a*r^6*x - (12*I)*a*m^2*r^6*x + (64*I)*a^8*m*w*x + 
     (330*I)*a^6*m*r^2*w*x - (102*I)*a^4*m*r^4*w*x - (116*I)*a^2*m*r^6*w*x + 
     (12*I)*m*r^8*w*x + 2*a^6*cM*m^2*x^2 + 98*a^6*r*x^2 + 10*a^6*m^2*r*x^2 - 
     28*a^4*cM*m^2*r^2*x^2 + 198*a^4*r^3*x^2 + 24*a^4*m^2*r^3*x^2 - 
     32*a^2*cM*m^2*r^4*x^2 - 6*a^2*m^2*r^5*x^2 - 40*r^7*x^2 + 
     7*a^6*r*sss*x^2 + 15*a^4*r^3*sss*x^2 + 72*a^2*r^5*sss*x^2 + 
     22*r^7*sss*x^2 + 4*a^7*m*r*w*x^2 - 108*a^5*m*r^3*w*x^2 + 
     404*a^3*m*r^5*w*x^2 + 76*a*m*r^7*w*x^2 - (10*I)*a^7*x^3 + 
     (46*I)*a^7*m^2*x^3 - (32*I)*a^5*cM*m^2*r*x^3 + (58*I)*a^5*r^2*x^3 + 
     (288*I)*a^5*m^2*r^2*x^3 - (104*I)*a^3*cM*m^2*r^3*x^3 + 
     (106*I)*a^3*r^4*x^3 - (126*I)*a^3*m^2*r^4*x^3 - (90*I)*a*r^6*x^3 - 
     (206*I)*a^8*m*w*x^3 - (1142*I)*a^6*m*r^2*w*x^3 - 
     (60*I)*a^4*m*r^4*w*x^3 + (156*I)*a^2*m*r^6*w*x^3 - 4*a^6*cM*m^2*x^4 - 
     180*a^6*r*x^4 - 106*a^6*m^2*r*x^4 + 30*a^4*cM*m^2*r^2*x^4 - 
     390*a^4*r^3*x^4 + 58*a^4*m^2*r^3*x^4 - 46*a^2*r^5*x^4 + 
     76*a^6*r*sss*x^4 + 53*a^4*r^3*sss*x^4 - 29*a^2*r^5*sss*x^4 + 
     312*a^7*m*r*w*x^4 + 472*a^5*m*r^3*w*x^4 - 224*a^3*m*r^5*w*x^4 - 
     (26*I)*a^7*x^5 - (26*I)*a^7*m^2*x^5 - (4*I)*a^5*cM*m^2*r*x^5 - 
     (148*I)*a^5*r^2*x^5 - (210*I)*a^5*m^2*r^2*x^5 - (66*I)*a^3*r^4*x^5 + 
     (184*I)*a^8*m*w*x^5 + (1114*I)*a^6*m*r^2*w*x^5 + 
     (210*I)*a^4*m*r^4*w*x^5 + 2*a^6*cM*m^2*x^6 + 94*a^6*r*x^6 + 
     116*a^6*m^2*r*x^6 + 130*a^4*r^3*x^6 - 87*a^6*r*sss*x^6 - 
     53*a^4*r^3*sss*x^6 - 312*a^7*m*r*w*x^6 - 384*a^5*m*r^3*w*x^6 + 
     (24*I)*a^7*x^7 + (104*I)*a^5*r^2*x^7 - (38*I)*a^8*m*w*x^7 - 
     (278*I)*a^6*m*r^2*w*x^7 - 40*a^6*r*x^8 + 18*a^6*r*sss*x^8 + 
     28*a^7*m*r*w*x^8)*rn[r, x]^2 - 2*cM*m^3*((-2*I)*a^5*m^2*r - 
     (18*I)*a*m^2*r^5 + (3*I)*a^5*r*sss + (2*I)*a^3*r^3*sss + 
     (21*I)*a*r^5*sss + (10*I)*a^6*m*r*w + (6*I)*a^4*m*r^3*w + 
     (62*I)*a^2*m*r^5*w + (6*I)*m*r^7*w - 2*a^6*m^2*x - 8*a^4*m^2*r^2*x + 
     34*a^2*m^2*r^4*x + 12*a^4*r^2*sss*x - 35*a^2*r^4*sss*x + 4*r^6*sss*x + 
     10*a^7*m*w*x + 42*a^5*m*r^2*w*x - 86*a^3*m*r^4*w*x - 22*a*m*r^6*w*x - 
     (4*I)*a^5*m^2*r*x^2 - (4*I)*a^3*m^2*r^3*x^2 + (3*I)*a^5*r*sss*x^2 + 
     (4*I)*a^3*r^3*sss*x^2 - (17*I)*a*r^5*sss*x^2 + (12*I)*a^6*m*r*w*x^2 + 
     (32*I)*a^4*m*r^3*w*x^2 - (64*I)*a^2*m*r^5*w*x^2 + 4*a^6*m^2*x^3 + 
     44*a^4*m^2*r^2*x^3 - 60*a^4*r^2*sss*x^3 + 43*a^2*r^4*sss*x^3 - 
     24*a^7*m*w*x^3 - 176*a^5*m*r^2*w*x^3 + 40*a^3*m*r^4*w*x^3 + 
     (20*I)*a^5*m^2*r*x^4 - (28*I)*a^5*r*sss*x^4 + (2*I)*a^3*r^3*sss*x^4 - 
     (72*I)*a^6*m*r*w*x^4 - (60*I)*a^4*m*r^3*w*x^4 + 52*a^4*r^2*sss*x^5 + 
     12*a^7*m*w*x^5 + 108*a^5*m*r^2*w*x^5 + (26*I)*a^5*r*sss*x^6 + 
     (36*I)*a^6*m*r*w*x^6)*rn[r, x]^3 + 4*m*(a - I*r)*(a + I*r)*w^2*
    ((36*I)*a^5*r^2 + (48*I)*a^3*r^4 + (10*I)*a*r^6 - 72*a^6*r*x - 
     60*a^4*r^3*x + 9*a^2*r^5*x + r^7*x - (36*I)*a^7*x^2 - 
     (180*I)*a^5*r^2*x^2 - (170*I)*a^3*r^4*x^2 - (21*I)*a*r^6*x^2 + 
     180*a^6*r*x^3 + 126*a^4*r^3*x^3 - 40*a^2*r^5*x^3 + r^7*x^3 + 
     (108*I)*a^7*x^4 + (314*I)*a^5*r^2*x^4 + (218*I)*a^3*r^4*x^4 + 
     (9*I)*a*r^6*x^4 - 171*a^6*r*x^5 - 119*a^4*r^3*x^5 + 37*a^2*r^5*x^5 - 
     (82*I)*a^7*x^6 - (185*I)*a^5*r^2*x^6 - (102*I)*a^3*r^4*x^6 + 
     66*a^6*r*x^7 + 59*a^4*r^3*x^7 + (8*I)*a^7*x^8 + (9*I)*a^5*r^2*x^8 - 
     a^6*r*x^9)*rn[r, x]^2*rp[r, x] + 4*m^2*w^2*(-63*a^6*r^2 - 96*a^4*r^4 - 
     31*a^2*r^6 + r^8 + 63*a^8*x^2 + 292*a^6*r^2*x^2 + 305*a^4*r^4*x^2 + 
     70*a^2*r^6*x^2 - 2*r^8*x^2 - 116*a^8*x^4 - 371*a^6*r^2*x^4 - 
     304*a^4*r^4*x^4 - 43*a^2*r^6*x^4 + 49*a^8*x^6 + 134*a^6*r^2*x^6 + 
     89*a^4*r^4*x^6 + 3*a^8*x^8 + 4*a^6*r^2*x^8)*rn[r, x]^3*rp[r, x] + 
   8*m*(a - I*r)*(a + I*r)*w*(6*a^3*r + 8*a*r^3 + (6*I)*a^4*x + 
     (12*I)*a^2*r^2*x + (4*I)*r^4*x - 13*a^3*r*x^2 - 15*a*r^3*x^2 - 
     (11*I)*a^4*x^3 - (15*I)*a^2*r^2*x^3 - (2*I)*r^4*x^3 + 9*a^3*r*x^4 + 
     5*a*r^3*x^4 + (9*I)*a^4*x^5 + (9*I)*a^2*r^2*x^5 - 4*a^3*r*x^6)*
    rn[r, x]^3*rp[r, x]^2 + 2*m*((24*I)*a^5*m^2 + (44*I)*a^3*m^2*r^2 + 
     (12*I)*a*m^2*r^4 - (12*I)*a^5*sss - (25*I)*a^3*r^2*sss - 
     (13*I)*a*r^4*sss - (132*I)*a^4*m*r^2*w - (52*I)*a^2*m*r^4*w + 
     32*a^4*m^2*r*x + 34*a^2*m^2*r^3*x + 12*m^2*r^5*x - 10*a^4*r*sss*x - 
     17*a^2*r^3*sss*x - 7*r^5*sss*x - 24*a^5*m*r*w*x - 40*a^3*m*r^3*w*x - 
     32*a*m*r^5*w*x - (60*I)*a^5*m^2*x^2 - (100*I)*a^3*m^2*r^2*x^2 - 
     (22*I)*a*m^2*r^4*x^2 + (33*I)*a^5*sss*x^2 + (66*I)*a^3*r^2*sss*x^2 + 
     (33*I)*a*r^4*sss*x^2 + (320*I)*a^4*m*r^2*w*x^2 + 
     (128*I)*a^2*m*r^4*w*x^2 - (4*I)*m*r^6*w*x^2 - 34*a^4*m^2*r*x^3 + 
     13*a^4*r*sss*x^3 + 18*a^2*r^3*sss*x^3 + 5*r^5*sss*x^3 + 
     8*a^5*m*r*w*x^3 - 4*a^3*m*r^3*w*x^3 + 20*a*m*r^5*w*x^3 + 
     (28*I)*a^5*m^2*x^4 + (14*I)*a^3*m^2*r^2*x^4 - (23*I)*a^5*sss*x^4 - 
     (37*I)*a^3*r^2*sss*x^4 - (14*I)*a*r^4*sss*x^4 - 
     (168*I)*a^4*m*r^2*w*x^4 - (68*I)*a^2*m*r^4*w*x^4 + 3*a^4*r*sss*x^5 + 
     3*a^2*r^3*sss*x^5 + 20*a^5*m*r*w*x^5 + 36*a^3*m*r^3*w*x^5 - 
     (8*I)*a^4*m*r^2*w*x^6)*rn[r, x]^2*rp[r, x]^3 - 
   2*m^2*(-8*a^4 + 40*a^4*m^2 + 46*a^2*m^2*r^2 + 6*r^4 + 6*m^2*r^4 - 
     16*a^4*sss - 6*r^4*sss - 112*a^5*m*w - 146*a^3*m*r^2*w - 30*a*m*r^4*w + 
     (28*I)*a^3*r*x - (32*I)*a^3*m^2*r*x + (24*I)*a*r^3*x - 
     (24*I)*a*m^2*r^3*x + (2*I)*a^3*r*sss*x + (4*I)*a^4*m*r*w*x + 
     (4*I)*a^2*m*r^3*w*x + (8*I)*m*r^5*w*x + 12*a^4*x^2 - 66*a^4*m^2*x^2 - 
     4*a^2*r^2*x^2 - 60*a^2*m^2*r^2*x^2 - 12*r^4*x^2 + 27*a^4*sss*x^2 + 
     5*r^4*sss*x^2 + 194*a^5*m*w*x^2 + 220*a^3*m*r^2*w*x^2 + 
     26*a*m*r^4*w*x^2 - (12*I)*a^3*r*x^3 + (12*I)*a^3*m^2*r*x^3 + 
     (2*I)*a*r^3*sss*x^3 + (28*I)*a^4*m*r*w*x^3 + (36*I)*a^2*m*r^3*w*x^3 + 
     10*a^4*x^4 + 10*a^4*m^2*x^4 + 20*a^2*r^2*x^4 - 10*a^4*sss*x^4 - 
     62*a^5*m*w*x^4 - 58*a^3*m*r^2*w*x^4)*rn[r, x]^3*rp[r, x]^3 + 
   2*m^3*((-18*I)*a^3*m^2 - (10*I)*a*m^2*r^2 + (11*I)*a^3*sss + 
     (11*I)*a*r^2*sss + (54*I)*a^2*m*r^2*w + (4*I)*m*r^4*w - (68*I)*a^5*w^2 - 
     (86*I)*a^3*r^2*w^2 - (18*I)*a*r^4*w^2 - 6*a^2*m^2*r*x + 2*a^2*r*sss*x + 
     2*r^3*sss*x + 4*a^3*m*r*w*x + 4*a*m*r^3*w*x + 20*a^4*r*w^2*x + 
     16*a^2*r^3*w^2*x - 4*r^5*w^2*x + (14*I)*a^3*m^2*x^2 - 
     (13*I)*a^3*sss*x^2 - (13*I)*a*r^2*sss*x^2 - (50*I)*a^2*m*r^2*w*x^2 + 
     (98*I)*a^5*w^2*x^2 + (120*I)*a^3*r^2*w^2*x^2 + (22*I)*a*r^4*w^2*x^2 - 
     24*a^4*r*w^2*x^3 - 24*a^2*r^3*w^2*x^3 - (26*I)*a^5*w^2*x^4 - 
     (26*I)*a^3*r^2*w^2*x^4)*rn[r, x]^4*rp[r, x]^3 + 
   2*m^4*(2*a^2*m^2 - 2*a^2*sss + 2*cM*r*sss - r^2*sss - 8*a^3*m*w - 
     4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 2*r^4*w^2 + a^2*sss*x^2 + 
     4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*
    rn[r, x]^5*rp[r, x]^3 - 4*cM*m*x*(-3*a^4*r^2 - 4*a^2*r^4 - 4*r^6 - 
     3*a^6*x^2 - 25*a^4*r^2*x^2 + 24*a^2*r^4*x^2 - 4*r^6*x^2 + 19*a^6*x^4 + 
     79*a^4*r^2*x^4 - 44*a^2*r^4*x^4 - 29*a^6*x^6 - 75*a^4*r^2*x^6 + 
     5*a^6*x^8)*rn[r, x]*X[r] + 4*m*(a + I*r*x)*((3*I)*r^2 - 6*a*r*x - 
     (3*I)*a^2*x^2 + (3*I)*r^2*x^2 + 10*a*r*x^3 + (5*I)*a^2*x^4)*rn[r, x]^2*
    rp[r, x]^3*X[r] + 4*cM*((-26*I)*a^5*cM*m*r^3*sss - 
     (27*I)*a^3*cM*m*r^5*sss - (28*I)*a*cM*m*r^7*sss - 24*a^7*cM*m*r^2*w - 
     26*a^5*cM*m*r^4*w + 2*a^3*cM*m*r^6*w + 24*a*cM*m*r^8*w + 4*a^8*r^3*w^2 + 
     131*a^6*r^5*w^2 + 249*a^4*r^7*w^2 + 145*a^2*r^9*w^2 + 23*r^11*w^2 - 
     56*a^2*cM*m*r^6*sss*x - 16*cM*m*r^8*sss*x + (48*I)*a^8*cM*m*r*w*x + 
     (254*I)*a^6*cM*m*r^3*w*x + (208*I)*a^4*cM*m*r^5*w*x + 
     (6*I)*a^2*cM*m*r^7*w*x + (36*I)*cM*m*r^9*w*x + (24*I)*a^9*r^2*w^2*x - 
     (202*I)*a^7*r^4*w^2*x - (470*I)*a^5*r^6*w^2*x - (294*I)*a^3*r^8*w^2*x - 
     (50*I)*a*r^10*w^2*x + (38*I)*a^7*cM*m*r*sss*x^2 + 
     (170*I)*a^5*cM*m*r^3*sss*x^2 + (94*I)*a^3*cM*m*r^5*sss*x^2 + 
     (44*I)*a*cM*m*r^7*sss*x^2 + 156*a^7*cM*m*r^2*w*x^2 + 
     468*a^5*cM*m*r^4*w*x^2 + 448*a^3*cM*m*r^6*w*x^2 + 72*a*cM*m*r^8*w*x^2 - 
     12*a^10*r*w^2*x^2 - 28*a^8*r^3*w^2*x^2 - 251*a^6*r^5*w^2*x^2 - 
     407*a^4*r^7*w^2*x^2 - 193*a^2*r^9*w^2*x^2 - 21*r^11*w^2*x^2 + 
     40*a^2*cM*m*r^6*sss*x^3 - (150*I)*a^8*cM*m*r*w*x^3 - 
     (1094*I)*a^6*cM*m*r^3*w*x^3 - (1074*I)*a^4*cM*m*r^5*w*x^3 - 
     (58*I)*a^2*cM*m*r^7*w*x^3 - (8*I)*a^11*w^2*x^3 - 
     (406*I)*a^9*r^2*w^2*x^3 - (380*I)*a^7*r^4*w^2*x^3 + 
     (204*I)*a^5*r^6*w^2*x^3 + (220*I)*a^3*r^8*w^2*x^3 + 
     (34*I)*a*r^10*w^2*x^3 - (87*I)*a^7*cM*m*r*sss*x^4 - 
     (234*I)*a^5*cM*m*r^3*sss*x^4 - (59*I)*a^3*cM*m*r^5*sss*x^4 - 
     390*a^7*cM*m*r^2*w*x^4 - 674*a^5*cM*m*r^4*w*x^4 - 
     346*a^3*cM*m*r^6*w*x^4 - 127*a^10*r*w^2*x^4 - 493*a^8*r^3*w^2*x^4 - 
     575*a^6*r^5*w^2*x^4 - 211*a^4*r^7*w^2*x^4 - 2*a^2*r^9*w^2*x^4 + 
     (62*I)*a^8*cM*m*r*w*x^5 + (708*I)*a^6*cM*m*r^3*w*x^5 + 
     (630*I)*a^4*cM*m*r^5*w*x^5 + (4*I)*a^11*w^2*x^5 + 
     (946*I)*a^9*r^2*w^2*x^5 + (1582*I)*a^7*r^4*w^2*x^5 + 
     (742*I)*a^5*r^6*w^2*x^5 + (102*I)*a^3*r^8*w^2*x^5 + 
     (44*I)*a^7*cM*m*r*sss*x^6 + (74*I)*a^5*cM*m*r^3*sss*x^6 + 
     108*a^7*cM*m*r^2*w*x^6 + 56*a^5*cM*m*r^4*w*x^6 + 367*a^10*r*w^2*x^6 + 
     867*a^8*r^3*w^2*x^6 + 745*a^6*r^5*w^2*x^6 + 245*a^4*r^7*w^2*x^6 + 
     (128*I)*a^8*cM*m*r*w*x^7 + (56*I)*a^6*cM*m*r^3*w*x^7 + 
     (16*I)*a^11*w^2*x^7 - (524*I)*a^9*r^2*w^2*x^7 - 
     (840*I)*a^7*r^4*w^2*x^7 - (300*I)*a^5*r^6*w^2*x^7 - 
     (3*I)*a^7*cM*m*r*sss*x^8 - 34*a^7*cM*m*r^2*w*x^8 - 222*a^10*r*w^2*x^8 - 
     324*a^8*r^3*w^2*x^8 - 102*a^6*r^5*w^2*x^8 - (16*I)*a^8*cM*m*r*w*x^9 - 
     (16*I)*a^11*w^2*x^9 + (24*I)*a^9*r^2*w^2*x^9 + (40*I)*a^7*r^4*w^2*x^9 + 
     32*a^10*r*w^2*x^10 + 32*a^8*r^3*w^2*x^10)*Y[x] - 
   2*cM*(48*a^4*cM^2*m^2*r^2 - 41*a^4*cM*m^2*r^3*sss - 
     16*a^2*cM*m^2*r^5*sss - 24*cM*m^2*r^7*sss + (192*I)*a^6*cM*m^2*r^2*w + 
     (152*I)*a^4*cM*m^2*r^4*w + (284*I)*a^2*cM*m^2*r^6*w + 
     (24*I)*cM*m^2*r^8*w + (12*I)*a^8*r*sss*w + (26*I)*a^6*r^3*sss*w + 
     (68*I)*a^4*r^5*sss*w + (64*I)*a^2*r^7*sss*w + (10*I)*r^9*sss*w + 
     (72*I)*a^9*m*r*w^2 + (172*I)*a^7*m*r^3*w^2 + (398*I)*a^5*m*r^5*w^2 + 
     (328*I)*a^3*m*r^7*w^2 + (54*I)*a*m*r^9*w^2 + (178*I)*a^5*cM*m^2*r^2*x + 
     (48*I)*a*cM*m^2*r^6*x - 12*a^8*m*sss*x + (53*I)*a^5*cM*m^2*r^2*sss*x + 
     (116*I)*a^3*cM*m^2*r^4*sss*x + 240*a^7*cM*m^2*r*w*x + 
     1036*a^5*cM*m^2*r^3*w*x + 392*a^3*cM*m^2*r^5*w*x + 
     152*a*cM*m^2*r^7*w*x + 12*a^9*sss*w*x + 86*a^7*r^2*sss*w*x - 
     20*a^3*r^6*sss*w*x - 2*a*r^8*sss*w*x + 72*a^10*m*w^2*x + 
     516*a^8*m*r^2*w^2*x + 544*a^6*m*r^4*w^2*x + 198*a^4*m*r^6*w^2*x + 
     88*a^2*m*r^8*w^2*x + 6*m*r^10*w^2*x - 192*a^2*cM^2*m^2*r^4*x^2 + 
     45*a^6*cM*m^2*r*sss*x^2 + 114*a^4*cM*m^2*r^3*sss*x^2 - 
     16*a^2*cM*m^2*r^5*sss*x^2 - (248*I)*a^6*cM*m^2*r^2*w*x^2 - 
     (96*I)*a^4*cM*m^2*r^4*w*x^2 - (484*I)*a^2*cM*m^2*r^6*w*x^2 - 
     (10*I)*a^8*r*sss*w*x^2 - (32*I)*a^6*r^3*sss*w*x^2 - 
     (144*I)*a^4*r^5*sss*w*x^2 - (126*I)*a^2*r^7*sss*w*x^2 - 
     (4*I)*r^9*sss*w*x^2 - (108*I)*a^9*m*r*w^2*x^2 - 
     (370*I)*a^7*m*r^3*w^2*x^2 - (1266*I)*a^5*m*r^5*w^2*x^2 - 
     (996*I)*a^3*m*r^7*w^2*x^2 - (100*I)*a*m*r^9*w^2*x^2 - 
     (388*I)*a^5*cM*m^2*r^2*x^3 + 41*a^8*m*sss*x^3 - 
     (26*I)*a^5*cM*m^2*r^2*sss*x^3 - (140*I)*a^3*cM*m^2*r^4*sss*x^3 - 
     560*a^7*cM*m^2*r*w*x^3 - 1796*a^5*cM*m^2*r^3*w*x^3 - 
     48*a^3*cM*m^2*r^5*w*x^3 - 46*a^9*sss*w*x^3 - 320*a^7*r^2*sss*w*x^3 + 
     2*a^3*r^6*sss*w*x^3 - 276*a^10*m*w^2*x^3 - 1810*a^8*m*r^2*w^2*x^3 - 
     2086*a^6*m*r^4*w^2*x^3 - 868*a^4*m*r^6*w^2*x^3 - 264*a^2*m*r^8*w^2*x^3 - 
     240*a^4*cM^2*m^2*r^2*x^4 - 78*a^6*cM*m^2*r*sss*x^4 - 
     89*a^4*cM*m^2*r^3*sss*x^4 - (224*I)*a^6*cM*m^2*r^2*w*x^4 - 
     (672*I)*a^4*cM*m^2*r^4*w*x^4 - (60*I)*a^8*r*sss*w*x^4 - 
     (92*I)*a^6*r^3*sss*w*x^4 + (58*I)*a^4*r^5*sss*w*x^4 + 
     (90*I)*a^2*r^7*sss*w*x^4 - (200*I)*a^9*m*r*w^2*x^4 - 
     (394*I)*a^7*m*r^3*w^2*x^4 + (686*I)*a^5*m*r^5*w^2*x^4 + 
     (700*I)*a^3*m*r^7*w^2*x^4 + (162*I)*a^5*cM*m^2*r^2*x^5 - 
     26*a^8*m*sss*x^5 - (51*I)*a^5*cM*m^2*r^2*sss*x^5 + 
     212*a^7*cM*m^2*r*w*x^5 + 848*a^5*cM*m^2*r^3*w*x^5 + 48*a^9*sss*w*x^5 + 
     336*a^7*r^2*sss*w*x^5 + 14*a^3*r^6*sss*w*x^5 + 262*a^10*m*w^2*x^5 + 
     1488*a^8*m*r^2*w^2*x^5 + 1288*a^6*m*r^4*w^2*x^5 + 
     122*a^4*m*r^6*w^2*x^5 + 25*a^6*cM*m^2*r*sss*x^6 - 
     (112*I)*a^6*cM*m^2*r^2*w*x^6 + (92*I)*a^8*r*sss*w*x^6 + 
     (158*I)*a^6*r^3*sss*w*x^6 + (66*I)*a^4*r^5*sss*w*x^6 + 
     (456*I)*a^9*m*r*w^2*x^6 + (1142*I)*a^7*m*r^3*w^2*x^6 + 
     (554*I)*a^5*m*r^5*w^2*x^6 + 3*a^8*m*sss*x^7 + 4*a^7*cM*m^2*r*w*x^7 - 
     12*a^9*sss*w*x^7 - 98*a^7*r^2*sss*w*x^7 - 44*a^10*m*w^2*x^7 - 
     346*a^8*m*r^2*w^2*x^7 - 274*a^6*m*r^4*w^2*x^7 - (24*I)*a^8*r*sss*w*x^8 - 
     (24*I)*a^6*r^3*sss*w*x^8 - (50*I)*a^9*m*r*w^2*x^8 - 
     (86*I)*a^7*m*r^3*w^2*x^8 + 2*a^10*m*w^2*x^9 + 6*a^8*m*r^2*w^2*x^9)*
    rn[r, x]*Y[x] + 4*cM*m*((-8*I)*a^3*cM^2*m^2*r^2 + 36*a^5*cM*m^2*r^2*w + 
     14*a^3*cM*m^2*r^4*w + 48*a*cM*m^2*r^6*w + 48*a^8*m*r*w^2 + 
     84*a^6*m*r^3*w^2 + 190*a^4*m*r^5*w^2 + 107*a^2*m*r^7*w^2 + m*r^9*w^2 - 
     32*a^2*cM^2*m^2*r^3*x + (8*I)*a^7*m*sss*x + (39*I)*a^5*m*r^2*sss*x + 
     2*a^4*cM*m^2*r^2*sss*x - (6*I)*a^3*m*r^4*sss*x + 
     4*a^2*cM*m^2*r^4*sss*x - (17*I)*a*m*r^6*sss*x - 
     (40*I)*a^6*cM*m^2*r*w*x - (138*I)*a^4*cM*m^2*r^3*w*x + 
     (4*I)*a^2*cM*m^2*r^5*w*x - (16*I)*a^8*sss*w*x - (80*I)*a^6*r^2*sss*w*x - 
     (15*I)*a^4*r^4*sss*w*x + (44*I)*a^2*r^6*sss*w*x + (3*I)*r^8*sss*w*x - 
     (48*I)*a^9*m*w^2*x - (249*I)*a^7*m*r^2*w^2*x - (116*I)*a^5*m*r^4*w^2*x + 
     (46*I)*a^3*m*r^6*w^2*x - (9*I)*a*m*r^8*w^2*x - 
     (24*I)*a^3*cM^2*m^2*r^2*x^2 + 60*a^5*cM*m^2*r^2*w*x^2 + 
     114*a^3*cM*m^2*r^4*w*x^2 + 12*a^8*m*r*w^2*x^2 + 92*a^6*m*r^3*w^2*x^2 - 
     239*a^4*m*r^5*w^2*x^2 - 167*a^2*m*r^7*w^2*x^2 - (17*I)*a^7*m*sss*x^3 - 
     (88*I)*a^5*m*r^2*sss*x^3 + 2*a^4*cM*m^2*r^2*sss*x^3 - 
     (31*I)*a^3*m*r^4*sss*x^3 + (50*I)*a^6*cM*m^2*r*w*x^3 + 
     (154*I)*a^4*cM*m^2*r^3*w*x^3 + (40*I)*a^8*sss*w*x^3 + 
     (222*I)*a^6*r^2*sss*w*x^3 + (124*I)*a^4*r^4*sss*w*x^3 - 
     (34*I)*a^2*r^6*sss*w*x^3 + (123*I)*a^9*m*w^2*x^3 + 
     (635*I)*a^7*m*r^2*w^2*x^3 + (354*I)*a^5*m*r^4*w^2*x^3 - 
     (68*I)*a^3*m*r^6*w^2*x^3 - 16*a^5*cM*m^2*r^2*w*x^4 - 
     170*a^8*m*r*w^2*x^4 - 475*a^6*m*r^3*w^2*x^4 - 137*a^4*m*r^5*w^2*x^4 + 
     (6*I)*a^7*m*sss*x^5 + (26*I)*a^5*m*r^2*sss*x^5 + 
     (2*I)*a^6*cM*m^2*r*w*x^5 - (27*I)*a^8*sss*w*x^5 - 
     (148*I)*a^6*r^2*sss*w*x^5 - (97*I)*a^4*r^4*sss*w*x^5 - 
     (77*I)*a^9*m*w^2*x^5 - (417*I)*a^7*m*r^2*w^2*x^5 - 
     (250*I)*a^5*m*r^4*w^2*x^5 + 39*a^8*m*r*w^2*x^6 + 111*a^6*m*r^3*w^2*x^6 + 
     (4*I)*a^8*sss*w*x^7 + (12*I)*a^6*r^2*sss*w*x^7 + (7*I)*a^9*m*w^2*x^7 + 
     (37*I)*a^7*m*r^2*w^2*x^7 + 8*a^8*m*r*w^2*x^8)*rn[r, x]^2*Y[x] + 
   2*((9*I)*a^6*cM*m^2*r*sss*w + (11*I)*a^4*cM*m^2*r^3*sss*w + 
     (31*I)*a^2*cM*m^2*r^5*sss*w + (3*I)*cM*m^2*r^7*sss*w - 72*a^8*r*w^2 + 
     (20*I)*a^7*cM*m^3*r*w^2 - 212*a^6*r^3*w^2 + (24*I)*a^5*cM*m^3*r^3*w^2 - 
     220*a^4*r^5*w^2 + (84*I)*a^3*cM*m^3*r^5*w^2 - 92*a^2*r^7*w^2 + 
     (20*I)*a*cM*m^3*r^7*w^2 - 3*a^6*cM*m^3*sss*x + 9*a^7*cM*m^2*sss*w*x + 
     39*a^5*cM*m^2*r^2*sss*w*x - 25*a^3*cM*m^2*r^4*sss*w*x - 
     21*a*cM*m^2*r^6*sss*w*x - (72*I)*a^9*w^2*x + 20*a^8*cM*m^3*w^2*x - 
     (216*I)*a^7*r^2*w^2*x + 88*a^6*cM*m^3*r^2*w^2*x - 
     (236*I)*a^5*r^4*w^2*x - 40*a^4*cM*m^3*r^4*w^2*x - 
     (112*I)*a^3*r^6*w^2*x - 36*a^2*cM*m^3*r^6*w^2*x - (20*I)*a*r^8*w^2*x + 
     (12*I)*a^6*cM*m^2*r*sss*w*x^2 + (14*I)*a^4*cM*m^2*r^3*sss*w*x^2 - 
     (42*I)*a^2*cM*m^2*r^5*sss*w*x^2 + 156*a^8*r*w^2*x^2 + 
     (28*I)*a^7*cM*m^3*r*w^2*x^2 + 440*a^6*r^3*w^2*x^2 + 
     (80*I)*a^5*cM*m^3*r^3*w^2*x^2 + 424*a^4*r^5*w^2*x^2 - 
     (56*I)*a^3*cM*m^3*r^5*w^2*x^2 + 152*a^2*r^7*w^2*x^2 + 
     4*a^6*cM*m^3*sss*x^3 - 16*a^7*cM*m^2*sss*w*x^3 - 
     102*a^5*cM*m^2*r^2*sss*w*x^3 - 18*a^3*cM*m^2*r^4*sss*w*x^3 + 
     (200*I)*a^9*w^2*x^3 - 36*a^8*cM*m^3*w^2*x^3 + (592*I)*a^7*r^2*w^2*x^3 - 
     216*a^6*cM*m^3*r^2*w^2*x^3 + (612*I)*a^5*r^4*w^2*x^3 - 
     36*a^4*cM*m^3*r^4*w^2*x^3 + (248*I)*a^3*r^6*w^2*x^3 + 
     (28*I)*a*r^8*w^2*x^3 - (46*I)*a^6*cM*m^2*r*sss*w*x^4 - 
     (56*I)*a^4*cM*m^2*r^3*sss*w*x^4 - 92*a^8*r*w^2*x^4 - 
     (72*I)*a^7*cM*m^3*r*w^2*x^4 - 224*a^6*r^3*w^2*x^4 - 
     (108*I)*a^5*cM*m^3*r^3*w^2*x^4 - 172*a^4*r^5*w^2*x^4 - 
     40*a^2*r^7*w^2*x^4 + 6*a^7*cM*m^2*sss*w*x^5 + 40*a^5*cM*m^2*r^2*sss*w*
      x^5 - (116*I)*a^9*w^2*x^5 + 12*a^8*cM*m^3*w^2*x^5 - 
     (316*I)*a^7*r^2*w^2*x^5 + 84*a^6*cM*m^3*r^2*w^2*x^5 - 
     (284*I)*a^5*r^4*w^2*x^5 - (84*I)*a^3*r^6*w^2*x^5 + 
     (8*I)*a^6*cM*m^2*r*sss*w*x^6 + 28*a^8*r*w^2*x^6 + 
     (12*I)*a^7*cM*m^3*r*w^2*x^6 + 56*a^6*r^3*w^2*x^6 + 28*a^4*r^5*w^2*x^6 + 
     (16*I)*a^9*w^2*x^7 + (32*I)*a^7*r^2*w^2*x^7 + (16*I)*a^5*r^4*w^2*x^7)*
    rn[r, x]^3*Y[x] + 8*(a - I*r)^2*(a + I*r)^2*w^3*
    ((-6*I)*a^4*r^2 - (2*I)*a^2*r^4 - I*r^6 + 12*a^5*r*x + 20*a^3*r^3*x + 
     5*a*r^5*x + (6*I)*a^6*x^2 - (2*I)*a^4*r^2*x^2 - (16*I)*a^2*r^4*x^2 - 
     40*a^5*r*x^3 - 54*a^3*r^3*x^3 - 8*a*r^5*x^3 - (12*I)*a^6*x^4 + 
     (9*I)*a^4*r^2*x^4 + (18*I)*a^2*r^4*x^4 + 25*a^5*r*x^5 + 28*a^3*r^3*x^5 + 
     (12*I)*a^6*x^6 + (2*I)*a^4*r^2*x^6 - (4*I)*a^6*x^8)*rn[r, x]^2*rp[r, x]*
    Y[x] - 4*(a - I*r)*(a + I*r)*w^2*(-11*a^4*r^2*sss - 14*a^2*r^4*sss - 
     3*r^6*sss - 38*a^5*m*r^2*w - 40*a^3*m*r^4*w - 2*a*m*r^6*w + 
     (114*I)*a^5*m^2*r*x + (94*I)*a^3*m^2*r^3*x + I*a*m^2*r^5*x - 
     (52*I)*a^6*m*r*w*x - (70*I)*a^4*m*r^3*w*x - (22*I)*a^2*m*r^5*w*x - 
     (3*I)*m*r^7*w*x + 11*a^6*sss*x^2 + 36*a^4*r^2*sss*x^2 + 
     27*a^2*r^4*sss*x^2 + 2*r^6*sss*x^2 + 38*a^7*m*w*x^2 + 
     140*a^5*m*r^2*w*x^2 + 96*a^3*m*r^4*w*x^2 - 6*a*m*r^6*w*x^2 - 
     (134*I)*a^5*m^2*r*x^3 - (92*I)*a^3*m^2*r^3*x^3 + (86*I)*a^6*m*r*w*x^3 + 
     (96*I)*a^4*m*r^3*w*x^3 + (13*I)*a^2*m*r^5*w*x^3 - 16*a^6*sss*x^4 - 
     32*a^4*r^2*sss*x^4 - 16*a^2*r^4*sss*x^4 - 48*a^7*m*w*x^4 - 
     128*a^5*m*r^2*w*x^4 - 80*a^3*m*r^4*w*x^4 + (21*I)*a^5*m^2*r*x^5 - 
     (38*I)*a^6*m*r*w*x^5 - (35*I)*a^4*m*r^3*w*x^5 + 4*a^6*sss*x^6 + 
     4*a^4*r^2*sss*x^6 + 2*a^7*m*w*x^6 + 2*a^5*m*r^2*w*x^6 + I*a^6*m*r*w*x^7)*
    rn[r, x]^3*rp[r, x]*Y[x] + 8*m*(a + I*r)*(I*a + r)*sss*w*
    ((8*I)*a^3*r + (6*I)*a*r^3 - 8*a^4*x - 9*a^2*r^2*x - r^4*x - 
     (8*I)*a^3*r*x^2 - (4*I)*a*r^3*x^2 + 9*a^4*x^3 + 9*a^2*r^2*x^3 + 
     (2*I)*a^3*r*x^4)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   4*w*((-36*I)*a^6*m^2 + (6*I)*a^6*sss + (13*I)*a^4*r^2*sss + 
     (8*I)*a^2*r^4*sss + I*r^6*sss + (54*I)*a^6*m^2*x^2 - 
     (11*I)*a^6*sss*x^2 - (21*I)*a^4*r^2*sss*x^2 - (9*I)*a^2*r^4*sss*x^2 + 
     I*r^6*sss*x^2 + 4*a^5*r*sss*x^3 + 8*a^3*r^3*sss*x^3 + 4*a*r^5*sss*x^3 + 
     (3*I)*a^6*sss*x^4 + (6*I)*a^4*r^2*sss*x^4 + (3*I)*a^2*r^4*sss*x^4)*
    rn[r, x]^2*rp[r, x]^3*Y[x] - 2*a^2*m^2*r^2*sss*(-23 + 9*x^2)*rn[r, x]^3*
    rp[r, x]^3*Y[x] + 2*m*w*((58*I)*a^4*m^3 - (17*I)*a^4*m*sss - 
     (19*I)*a^2*m*r^2*sss - (2*I)*m*r^4*sss + (9*I)*a^5*sss*w + 
     (16*I)*a^3*r^2*sss*w + (7*I)*a*r^4*sss*w + (36*I)*a^6*m*w^2 + 
     (56*I)*a^4*m*r^2*w^2 + (18*I)*a^2*m*r^4*w^2 - (2*I)*m*r^6*w^2 + 
     11*a^3*m*r*sss*x + 11*a*m*r^3*sss*x - 4*a^4*r*sss*w*x - 
     6*a^2*r^3*sss*w*x - 2*r^5*sss*w*x - 28*a^5*m*r*w^2*x - 
     40*a^3*m*r^3*w^2*x - 12*a*m*r^5*w^2*x - (8*I)*a^4*m^3*x^2 + 
     (4*I)*a^4*m*sss*x^2 + (4*I)*a^2*m*r^2*sss*x^2 - (7*I)*a^5*sss*w*x^2 - 
     (12*I)*a^3*r^2*sss*w*x^2 - (5*I)*a*r^4*sss*w*x^2 - 
     (24*I)*a^6*m*w^2*x^2 - (36*I)*a^4*m*r^2*w^2*x^2 - 
     (12*I)*a^2*m*r^4*w^2*x^2 + 2*a^4*r*sss*w*x^3 + 2*a^2*r^3*sss*w*x^3 + 
     16*a^5*m*r*w^2*x^3 + 16*a^3*m*r^3*w^2*x^3 - (2*I)*a^6*m*w^2*x^4 - 
     (2*I)*a^4*m*r^2*w^2*x^4)*rn[r, x]^4*rp[r, x]^3*Y[x] + 
   2*m^2*w*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 2*a^4*sss*w - 
     3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 12*a^3*m*r^2*w^2 - 
     4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^5*rp[r, x]^3*Y[x] + 
   8*cM*sss*(-(a^4*r^3) - a^2*r^5 - 2*r^7 - (6*I)*a^5*r^2*x - 
     (7*I)*a^3*r^4*x - I*a*r^6*x + 3*a^6*r*x^2 + 2*a^4*r^3*x^2 - 
     8*a^2*r^5*x^2 + (2*I)*a^7*x^3 + (20*I)*a^5*r^2*x^3 + 
     (19*I)*a^3*r^4*x^3 + (3*I)*a*r^6*x^3 - 3*a^6*r*x^4 - 7*a^4*r^3*x^4 + 
     7*a^2*r^5*x^4 - (3*I)*a^7*x^5 - (17*I)*a^5*r^2*x^5 - 
     (10*I)*a^3*r^4*x^5 - a^6*r*x^6 + 8*a^4*r^3*x^6 - I*a^7*x^7 + 
     I*a^5*r^2*x^7 + 3*a^6*r*x^8)*X[r]*Y[x] - 
   4*cM*((4*I)*a*m*r^5 - (12*I)*a^6*r*w - (16*I)*a^4*r^3*w - 
     (32*I)*a^2*r^5*w - (6*I)*r^7*w + 4*a^4*cM*m*r*x - 16*a^2*cM*m*r^3*x - 
     12*a^7*w*x - 56*a^5*r^2*w*x + 16*a^3*r^4*w*x + 2*a*r^6*w*x + 
     (3*I)*a^5*m*r*x^2 - (8*I)*a*m*r^5*x^2 + (16*I)*a^6*r*w*x^2 + 
     (36*I)*a^4*r^3*w*x^2 + (28*I)*a^2*r^5*w*x^2 - (6*I)*r^7*w*x^2 + 
     8*a^4*cM*m*r*x^3 - 16*a^2*cM*m*r^3*x^3 + 40*a^7*w*x^3 + 
     156*a^5*r^2*w*x^3 - 36*a^3*r^4*w*x^3 - 6*a*r^6*w*x^3 - 
     (40*I)*a^5*m*r*x^4 + (76*I)*a^6*r*w*x^4 - (6*I)*a^4*r^3*w*x^4 - 
     (28*I)*a^2*r^5*w*x^4 - 44*a^4*cM*m*r*x^5 - 44*a^7*w*x^5 - 
     134*a^5*r^2*w*x^5 + 28*a^3*r^4*w*x^5 + (41*I)*a^5*m*r*x^6 - 
     (104*I)*a^6*r*w*x^6 - (42*I)*a^4*r^3*w*x^6 + 32*a^7*w*x^7 + 
     62*a^5*r^2*w*x^7 + (16*I)*a^6*r*w*x^8)*rn[r, x]*X[r]*Y[x] + 
   2*(a - I*r)*(a + I*r)*(-2 + sss)*sss*(-2*r - (2*I)*a*x + r*x^2 + 
     (3*I)*a*x^3)*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] - 
   (16*I)*w*(3*a^4 + r^4 - I*a^3*r*x - I*a*r^3*x - 6*a^4*x^2 - I*a^3*r*x^3 - 
     I*a*r^3*x^3 + 2*a^4*x^4)*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x] + 
   2*m*sss^2*((-I)*a + r*x)*rn[r, x]^4*rp[r, x]^3*X[r]*Y[x] + 
   m^2*sss^2*rn[r, x]^5*rp[r, x]^3*X[r]*Y[x] - 
   4*cM^2*((-28*I)*a^3*cM*m*r^4*sss - 48*a^5*cM*m*r^3*w - 8*a^3*cM*m*r^5*w - 
     (26*I)*a^6*r^3*sss*w - (31*I)*a^4*r^5*sss*w - (33*I)*a^2*r^7*sss*w - 
     (6*I)*r^9*sss*w - 12*a^8*r^2*w^2 - 7*a^6*r^4*w^2 + 106*a^4*r^6*w^2 + 
     105*a^2*r^8*w^2 + 24*r^10*w^2 + 38*a^6*m*r^2*sss*x - 
     20*a^4*cM*m*r^3*sss*x + 122*a^4*m*r^4*sss*x - 56*a^2*cM*m*r^5*sss*x + 
     (96*I)*a^6*cM*m*r^2*w*x + (248*I)*a^4*cM*m*r^4*w*x + 
     (36*I)*a^2*cM*m*r^6*w*x - 38*a^7*r^2*sss*w*x - 126*a^5*r^4*sss*w*x - 
     80*a^3*r^6*sss*w*x - 8*a*r^8*sss*w*x + (24*I)*a^9*r*w^2*x + 
     (146*I)*a^7*r^3*w^2*x - (92*I)*a^5*r^5*w^2*x - (238*I)*a^3*r^7*w^2*x - 
     (72*I)*a*r^9*w^2*x + (44*I)*a^5*cM*m*r^2*sss*x^2 + 
     (84*I)*a^3*cM*m*r^4*sss*x^2 - 24*a^9*m*w*x^2 + 48*a^7*cM*m*r*w*x^2 + 
     168*a^5*cM*m*r^3*w*x^2 + 232*a^3*cM*m*r^5*w*x^2 + 
     (38*I)*a^8*r*sss*w*x^2 + (150*I)*a^6*r^3*sss*w*x^2 + 
     (89*I)*a^4*r^5*sss*w*x^2 + (51*I)*a^2*r^7*sss*w*x^2 + 12*a^10*w^2*x^2 + 
     42*a^8*r^2*w^2*x^2 + 61*a^6*r^4*w^2*x^2 - 68*a^4*r^6*w^2*x^2 - 
     47*a^2*r^8*w^2*x^2 - 48*a^6*m*r^2*sss*x^3 + 12*a^4*cM*m*r^3*sss*x^3 - 
     134*a^4*m*r^4*sss*x^3 - (120*I)*a^6*cM*m*r^2*w*x^3 - 
     (448*I)*a^4*cM*m*r^4*w*x^3 + 48*a^7*r^2*sss*w*x^3 + 
     198*a^5*r^4*sss*w*x^3 + 116*a^3*r^6*sss*w*x^3 - (74*I)*a^9*r*w^2*x^3 - 
     (690*I)*a^7*r^3*w^2*x^3 - (534*I)*a^5*r^5*w^2*x^3 - 
     (86*I)*a^3*r^7*w^2*x^3 - (36*I)*a^5*cM*m*r^2*sss*x^4 + 54*a^9*m*w*x^4 - 
     96*a^7*cM*m*r*w*x^4 - 64*a^5*cM*m*r^3*w*x^4 - (67*I)*a^8*r*sss*w*x^4 - 
     (185*I)*a^6*r^3*sss*w*x^4 - (44*I)*a^4*r^5*sss*w*x^4 - 27*a^10*w^2*x^4 - 
     208*a^8*r^2*w^2*x^4 - 415*a^6*r^4*w^2*x^4 - 222*a^4*r^6*w^2*x^4 - 
     34*a^6*m*r^2*sss*x^5 - (68*I)*a^6*cM*m*r^2*w*x^5 + 
     22*a^7*r^2*sss*w*x^5 - 8*a^5*r^4*sss*w*x^5 + (14*I)*a^9*r*w^2*x^5 + 
     (604*I)*a^7*r^3*w^2*x^5 + (398*I)*a^5*r^5*w^2*x^5 - 22*a^9*m*w*x^6 + 
     24*a^7*cM*m*r*w*x^6 + (21*I)*a^8*r*sss*w*x^6 + 
     (43*I)*a^6*r^3*sss*w*x^6 + 17*a^10*w^2*x^6 + 178*a^8*r^2*w^2*x^6 + 
     109*a^6*r^4*w^2*x^6 - 12*a^7*r^2*sss*w*x^7 + (48*I)*a^9*r*w^2*x^7 - 
     (24*I)*a^7*r^3*w^2*x^7 - 32*a^8*r^2*w^2*x^8)*Y[x]^2 + 
   4*cM*(-8*a^2*cM^2*m^2*r^4*sss + (24*I)*a^4*cM^2*m^2*r^3*w + 
     (12*I)*a^2*cM^2*m^2*r^5*w - 41*a^5*cM*m*r^3*sss*w - 
     31*a^3*cM*m*r^5*sss*w - 32*a*cM*m*r^7*sss*w + (96*I)*a^7*cM*m*r^2*w^2 + 
     (122*I)*a^5*cM*m*r^4*w^2 + (154*I)*a^3*cM*m*r^6*w^2 + 
     (12*I)*a^10*r*w^3 + (34*I)*a^8*r^3*w^3 + (72*I)*a^6*r^5*w^3 + 
     (49*I)*a^4*r^7*w^3 + (2*I)*a^2*r^9*w^3 + (3*I)*r^11*w^3 - 
     (12*I)*a^7*cM*m^2*x + (24*I)*a^5*cM^2*m^2*r*x + 
     (120*I)*a^3*cM^2*m^2*r^3*x - (58*I)*a^3*cM*m^2*r^4*x + 
     48*a^5*cM^2*m^2*r^2*w*x + 116*a^3*cM^2*m^2*r^4*w*x + 
     (53*I)*a^6*cM*m*r^2*sss*w*x - 28*a^5*r^4*sss*w*x + 
     (121*I)*a^4*cM*m*r^4*sss*w*x + (42*I)*a^2*cM*m*r^6*sss*w*x + 
     120*a^8*cM*m*r*w^2*x + 517*a^6*cM*m*r^3*w^2*x + 364*a^4*cM*m*r^5*w^2*x + 
     43*a^2*cM*m*r^7*w^2*x + 86*a^9*r^2*w^3*x + 142*a^7*r^4*w^3*x + 
     17*a^5*r^6*w^3*x - 76*a^3*r^8*w^3*x - 25*a*r^10*w^3*x + 
     8*a^4*cM^2*m^2*r^2*sss*x^2 + (24*I)*a^8*cM*m^2*w*x^2 - 
     (24*I)*a^6*cM^2*m^2*r*w*x^2 - (28*I)*a^4*cM^2*m^2*r^3*w*x^2 + 
     45*a^7*cM*m*r*sss*w*x^2 + 98*a^5*cM*m*r^3*sss*w*x^2 - 
     23*a^3*cM*m*r^5*sss*w*x^2 - (24*I)*a^9*cM*m*w^2*x^2 - 
     (71*I)*a^7*cM*m*r^2*w^2*x^2 - (66*I)*a^5*cM*m*r^4*w^2*x^2 - 
     (297*I)*a^3*cM*m*r^6*w^2*x^2 - (10*I)*a^10*r*w^3*x^2 - 
     (90*I)*a^8*r^3*w^3*x^2 - (156*I)*a^6*r^5*w^3*x^2 - 
     (12*I)*a^4*r^7*w^3*x^2 + (64*I)*a^2*r^9*w^3*x^2 + 
     (27*I)*a^7*cM*m^2*x^3 - (48*I)*a^5*cM^2*m^2*r*x^3 + 
     28*a^5*cM^2*m^2*r^2*w*x^3 + (2*I)*a^6*cM*m*r^2*sss*w*x^3 + 
     108*a^5*r^4*sss*w*x^3 - (49*I)*a^4*cM*m*r^4*sss*w*x^3 - 
     227*a^8*cM*m*r*w^2*x^3 - 750*a^6*cM*m*r^3*w^2*x^3 - 
     445*a^4*cM*m*r^5*w^2*x^3 - 262*a^9*r^2*w^3*x^3 - 434*a^7*r^4*w^3*x^3 - 
     168*a^5*r^6*w^3*x^3 + 42*a^3*r^8*w^3*x^3 - (30*I)*a^8*cM*m^2*w*x^4 + 
     (16*I)*a^6*cM^2*m^2*r*w*x^4 - 55*a^7*cM*m*r*sss*w*x^4 - 
     81*a^5*cM*m*r^3*sss*w*x^4 + (39*I)*a^9*cM*m*w^2*x^4 - 
     (104*I)*a^7*cM*m*r^2*w^2*x^4 - (243*I)*a^5*cM*m*r^4*w^2*x^4 - 
     (50*I)*a^10*r*w^3*x^4 + (55*I)*a^8*r^3*w^3*x^4 + 
     (236*I)*a^6*r^5*w^3*x^4 + (131*I)*a^4*r^7*w^3*x^4 - 
     (5*I)*a^7*cM*m^2*x^5 - (25*I)*a^6*cM*m*r^2*sss*w*x^5 - 
     43*a^5*r^4*sss*w*x^5 + 38*a^8*cM*m*r*w^2*x^5 + 38*a^6*cM*m*r^3*w^2*x^5 + 
     219*a^9*r^2*w^3*x^5 + 390*a^7*r^4*w^3*x^5 + 199*a^5*r^6*w^3*x^5 + 
     (4*I)*a^8*cM*m^2*w*x^6 + 8*a^7*cM*m*r*sss*w*x^6 - 
     (12*I)*a^9*cM*m*w^2*x^6 + (38*I)*a^7*cM*m*r^2*w^2*x^6 + 
     (68*I)*a^10*r*w^3*x^6 + (54*I)*a^8*r^3*w^3*x^6 - 
     (14*I)*a^6*r^5*w^3*x^6 - 2*a^8*cM*m*r*w^2*x^7 - 2*a^9*r^2*w^3*x^7 - 
     (32*I)*a^10*r*w^3*x^8 - (32*I)*a^8*r^3*w^3*x^8)*rn[r, x]*Y[x]^2 + 
   2*cM*((4*I)*a^3*cM*m^3*r^3*sss + 32*a^7*m*r*sss*w + 56*a^5*m*r^3*sss*w + 
     122*a^3*m*r^5*sss*w + 78*a*m*r^7*sss*w - 108*a^6*cM*m^2*r^2*w^2 - 
     84*a^4*cM*m^2*r^4*w^2 - 178*a^2*cM*m^2*r^6*w^2 - 16*a^8*r*sss*w^2 - 
     35*a^6*r^3*sss*w^2 - 81*a^4*r^5*sss*w^2 - 73*a^2*r^7*sss*w^2 - 
     11*r^9*sss*w^2 - 64*a^9*m*r*w^3 - 148*a^7*m*r^3*w^3 - 
     260*a^5*m*r^5*w^3 - 168*a^3*m*r^7*w^3 - 16*a^4*cM^2*m^3*r*x + 
     (120*I)*a^7*cM*m^2*r*w^2*x + (396*I)*a^5*cM*m^2*r^3*w^2*x + 
     (96*I)*a^3*cM*m^2*r^5*w^2*x + (16*I)*a^9*sss*w^2*x + 
     (82*I)*a^7*r^2*sss*w^2*x + (74*I)*a^5*r^4*sss*w^2*x + 
     (6*I)*a^3*r^6*sss*w^2*x - (2*I)*a*r^8*sss*w^2*x + (64*I)*a^10*m*w^3*x + 
     (334*I)*a^8*m*r^2*w^3*x + (346*I)*a^6*m*r^4*w^3*x + 
     (64*I)*a^4*m*r^6*w^3*x - (16*I)*a^2*m*r^8*w^3*x - 
     (4*I)*a^5*cM*m^3*r*sss*x^2 - 8*a^7*cM*m^3*w*x^2 + 40*a^7*m*r*sss*w*x^2 + 
     84*a^5*m*r^3*sss*w*x^2 + 4*a^3*m*r^5*sss*w*x^2 + 12*a^8*cM*m^2*w^2*x^2 - 
     192*a^6*cM*m^2*r^2*w^2*x^2 - 398*a^4*cM*m^2*r^4*w^2*x^2 - 
     15*a^8*r*sss*w^2*x^2 - 27*a^6*r^3*sss*w^2*x^2 + 55*a^4*r^5*sss*w^2*x^2 + 
     67*a^2*r^7*sss*w^2*x^2 - 36*a^9*m*r*w^3*x^2 - 100*a^7*m*r^3*w^3*x^2 + 
     224*a^5*m*r^5*w^3*x^2 + 264*a^3*m*r^7*w^3*x^2 - 
     (108*I)*a^7*cM*m^2*r*w^2*x^3 - (284*I)*a^5*cM*m^2*r^3*w^2*x^3 - 
     (30*I)*a^9*sss*w^2*x^3 - (154*I)*a^7*r^2*sss*w^2*x^3 - 
     (138*I)*a^5*r^4*sss*w^2*x^3 - (14*I)*a^3*r^6*sss*w^2*x^3 - 
     (122*I)*a^10*m*w^3*x^3 - (594*I)*a^8*m*r^2*w^3*x^3 - 
     (588*I)*a^6*m*r^4*w^3*x^3 - (128*I)*a^4*m*r^6*w^3*x^3 + 
     4*a^7*cM*m^3*w*x^4 - 102*a^7*m*r*sss*w*x^4 - 122*a^5*m*r^3*sss*w*x^4 - 
     12*a^8*cM*m^2*w^2*x^4 - 2*a^6*cM*m^2*r^2*w^2*x^4 + 
     90*a^8*r*sss*w^2*x^4 + 164*a^6*r^3*sss*w^2*x^4 + 
     74*a^4*r^5*sss*w^2*x^4 + 208*a^9*m*r*w^3*x^4 + 556*a^7*m*r^3*w^3*x^4 + 
     324*a^5*m*r^5*w^3*x^4 + (4*I)*a^7*cM*m^2*r*w^2*x^5 + 
     (12*I)*a^9*sss*w^2*x^5 + (64*I)*a^7*r^2*sss*w^2*x^5 + 
     (52*I)*a^5*r^4*sss*w^2*x^5 + (44*I)*a^10*m*w^3*x^5 + 
     (202*I)*a^8*m*r^2*w^3*x^5 + (146*I)*a^6*m*r^4*w^3*x^5 + 
     2*a^8*cM*m^2*w^2*x^6 - 32*a^8*r*sss*w^2*x^6 - 32*a^6*r^3*sss*w^2*x^6 - 
     12*a^9*m*r*w^3*x^6 - 20*a^7*m*r^3*w^3*x^6 - (2*I)*a^10*m*w^3*x^7 - 
     (6*I)*a^8*m*r^2*w^3*x^7)*rn[r, x]^2*Y[x]^2 - 
   2*r*w*((4*I)*a^2*cM^2*m^2*r^3*sss + 12*r^8*w + (9*I)*a^7*cM*m*sss*w + 
     (16*I)*a^5*cM*m*r^2*sss*w + (19*I)*a^3*cM*m*r^4*sss*w + 
     (8*I)*a*cM*m*r^6*sss*w + (20*I)*a^8*cM*m^2*w^2 + 
     (36*I)*a^6*cM*m^2*r^2*w^2 + (60*I)*a^4*cM*m^2*r^4*w^2 + 
     (24*I)*a^2*cM*m^2*r^6*w^2 + 12*a^5*cM^2*m^2*sss*x + 
     20*a^3*cM^2*m^2*r^2*sss*x + 42*a^6*cM*m*r*sss*w*x + 
     23*a^4*cM*m*r^3*sss*w*x - 6*a^2*cM*m*r^5*sss*w*x + 
     (20*I)*a^4*cM^2*m^2*r*sss*x^2 + (15*I)*a^7*cM*m*sss*w*x^2 + 
     (22*I)*a^5*cM*m*r^2*sss*w*x^2 - I*a^3*cM*m*r^4*sss*w*x^2 + 
     (32*I)*a^8*cM*m^2*w^2*x^2 + (88*I)*a^6*cM*m^2*r^2*w^2*x^2 + 
     (12*I)*a^4*cM*m^2*r^4*w^2*x^2 - 8*a^5*cM^2*m^2*sss*x^3 - 
     54*a^6*cM*m*r*sss*w*x^3 - 35*a^4*cM*m*r^3*sss*w*x^3 - 
     (22*I)*a^7*cM*m*sss*w*x^4 - (26*I)*a^5*cM*m*r^2*sss*w*x^4 - 
     (24*I)*a^8*cM*m^2*w^2*x^4 - (52*I)*a^6*cM*m^2*r^2*w^2*x^4 + 
     6*a^6*cM*m*r*sss*w*x^5 - (4*I)*a^8*cM*m^2*w^2*x^6)*rn[r, x]^3*Y[x]^2 + 
   4*w^2*(-11*a^8*r^2*w^2 - 34*a^4*r^6*w^2 - 16*a^2*r^8*w^2 - 3*r^10*w^2 + 
     (10*I)*a^7*r*sss*x + (23*I)*a^5*r^3*sss*x + (16*I)*a^3*r^5*sss*x + 
     (3*I)*a*r^7*sss*x - (10*I)*a^9*r*w^2*x - (28*I)*a^7*r^3*w^2*x - 
     (22*I)*a^5*r^5*w^2*x + (4*I)*a*r^9*w^2*x + 11*a^10*w^2*x^2 + 
     44*a^8*r^2*w^2*x^2 + 34*a^4*r^6*w^2*x^2 + 6*a^2*r^8*w^2*x^2 - 
     (7*I)*a^7*r*sss*x^3 - (14*I)*a^5*r^3*sss*x^3 - (7*I)*a^3*r^5*sss*x^3 + 
     (12*I)*a^9*r*w^2*x^3 + (40*I)*a^7*r^3*w^2*x^3 + (44*I)*a^5*r^5*w^2*x^3 + 
     (16*I)*a^3*r^7*w^2*x^3 - 12*a^10*w^2*x^4 - 34*a^8*r^2*w^2*x^4 - 
     10*a^4*r^6*w^2*x^4 + (2*I)*a^9*r*w^2*x^5 + (4*I)*a^7*r^3*w^2*x^5 + 
     (2*I)*a^5*r^5*w^2*x^5 + 3*a^10*w^2*x^6 + 6*a^8*r^2*w^2*x^6)*rn[r, x]^3*
    rp[r, x]*Y[x]^2 + 2*(a - I*r)^2*(a + I*r)^2*w^3*
    ((-3*I)*a^2*sss - I*r^2*sss - (10*I)*a^3*m*w + a*r*sss*x + 
     10*a^2*m*r*w*x + I*a^2*sss*x^2)*rn[r, x]^4*rp[r, x]^3*Y[x]^2 + 
   4*a^2*m^2*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^5*
    rp[r, x]^3*Y[x]^2 + 8*a^2*cM^2*(2*r^4*sss - (14*I)*a^2*r^3*w - 
     (3*I)*r^5*w + (6*I)*a^3*r*sss*x + (16*I)*a*r^3*sss*x - 12*a^3*r^2*w*x - 
     42*a*r^4*w*x + 2*a^2*r^2*sss*x^2 + 10*r^4*sss*x^2 + (6*I)*a^4*r*w*x^2 + 
     (10*I)*a^2*r^3*w*x^2 - (3*I)*r^5*w*x^2 - (8*I)*a^3*r*sss*x^3 - 
     (28*I)*a*r^3*sss*x^3 - 4*a^5*w*x^3 - 14*a^3*r^2*w*x^3 - 6*a*r^4*w*x^3 + 
     2*a^2*r^2*sss*x^4 - (7*I)*a^4*r*w*x^4 + (48*I)*a^2*r^3*w*x^4 - 
     (2*I)*a^3*r*sss*x^5 + 8*a^5*w*x^5 + 6*a^3*r^2*w*x^5 + 
     (27*I)*a^4*r*w*x^6)*X[r]*Y[x]^2 - (4*I)*a^3*cM*m*
    (-4*cM*r^2 + 3*r^3 - 8*a^2*cM*x^2 - 52*cM*r^2*x^2 + 23*r^3*x^2 + 
     16*a^2*cM*x^4)*rn[r, x]*X[r]*Y[x]^2 + 
   4*cM*r*sss^2*(a^4 + 2*r^4 - (3*I)*a^3*r*x + (2*I)*a*r^3*x + 
     (5*I)*a^3*r*x^3 - 3*a^4*x^4)*rn[r, x]^2*X[r]*Y[x]^2 + 
   2*a^2*cM*m*r*sss^2*(I*a + 4*r*x + (3*I)*a*x^2)*rn[r, x]^3*X[r]*Y[x]^2 + 
   (32*I)*a^2*r^2*w*(-2 + x^2)*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x]^2 + 
   (2*I)*(a^2 + r^2)*sss^2*w*rn[r, x]^4*rp[r, x]^3*X[r]*Y[x]^2 - 
   8*a^2*cM^2*((14*I)*a^2*cM*r^4*sss*w + (3*I)*cM*r^6*sss*w + 
     12*a^4*cM*r^3*w^2 + 4*a^2*cM*r^5*w^2 + 10*a^3*cM*r^3*sss*w*x + 
     24*a*cM*r^5*sss*w*x - (24*I)*a^5*cM*r^2*w^2*x - 
     (64*I)*a^3*cM*r^4*w^2*x - (22*I)*a^4*cM*r^2*sss*w*x^2 - 
     (36*I)*a^2*cM*r^4*sss*w*x^2 - 24*a^4*cM*r^3*w^2*x^2 - 
     20*a^2*cM*r^5*w^2*x^2 - a^6*m*sss*x^3 + 2*a^4*cM*m*r*sss*x^3 + 
     a^7*sss*w*x^3 - 2*a^5*cM*r*sss*w*x^3 + (24*I)*a^5*cM*r^2*w^2*x^3 + 
     (80*I)*a^3*cM*r^4*w^2*x^3 + (9*I)*a^4*cM*r^2*sss*w*x^4 - 
     4*a^4*cM*r^3*w^2*x^4 + (16*I)*a^5*cM*r^2*w^2*x^5)*Y[x]^3 + 
   2*a^2*cM*(32*a*cM^2*m*r^4*sss*w - (48*I)*a^3*cM^2*m*r^3*w^2 - 
     (48*I)*a*cM^2*m*r^5*w^2 + 41*a^4*cM*r^3*sss*w^2 + 
     46*a^2*cM*r^5*sss*w^2 + 33*cM*r^7*sss*w^2 - (64*I)*a^6*cM*r^2*w^3 - 
     (112*I)*a^4*cM*r^4*w^3 - (88*I)*a^2*cM*r^6*w^3 + (24*I)*cM*r^8*w^3 - 
     96*a^4*cM^2*m*r^2*w^2*x - 272*a^2*cM^2*m*r^4*w^2*x - 
     (53*I)*a^5*cM*r^2*sss*w^2*x - (126*I)*a^3*cM*r^4*sss*w^2*x - 
     (77*I)*a*cM*r^6*sss*w^2*x + 24*a^9*w^3*x - 80*a^7*cM*r*w^3*x - 
     344*a^5*cM*r^3*w^3*x - 352*a^3*cM*r^5*w^3*x - 8*a*cM*r^7*w^3*x - 
     32*a^3*cM^2*m*r^2*sss*w*x^2 + (48*I)*a^5*cM^2*m*r*w^2*x^2 + 
     (64*I)*a^3*cM^2*m*r^3*w^2*x^2 - 45*a^6*cM*r*sss*w^2*x^2 - 
     82*a^4*cM*r^3*sss*w^2*x^2 - 17*a^2*cM*r^5*sss*w^2*x^2 + 
     (12*I)*a^6*cM*r^2*w^3*x^2 + (148*I)*a^4*cM*r^4*w^3*x^2 + 
     (144*I)*a^2*cM*r^6*w^3*x^2 + I*a^5*cM*m^2*sss*x^3 - 
     (2*I)*a^6*cM*m*sss*w*x^3 - 16*a^4*cM^2*m*r^2*w^2*x^3 + 
     I*a^7*cM*sss*w^2*x^3 - (30*I)*a^5*cM*r^2*sss*w^2*x^3 - 
     (3*I)*a^3*cM*r^4*sss*w^2*x^3 - 52*a^9*w^3*x^3 + 116*a^7*cM*r*w^3*x^3 + 
     436*a^5*cM*r^3*w^3*x^3 + 408*a^3*cM*r^5*w^3*x^3 - 
     (16*I)*a^5*cM^2*m*r*w^2*x^4 + 32*a^6*cM*r*sss*w^2*x^4 + 
     24*a^4*cM*r^3*sss*w^2*x^4 + (76*I)*a^6*cM*r^2*w^3*x^4 - 
     (44*I)*a^4*cM*r^4*w^3*x^4 + (32*I)*a^5*cM*r^2*sss*w^2*x^5 + 
     4*a^9*w^3*x^5 - 12*a^7*cM*r*w^3*x^5 - 4*a^5*cM*r^3*w^3*x^5 - 
     (64*I)*a^6*cM*r^2*w^3*x^6)*rn[r, x]*Y[x]^3 + 
   4*a^2*cM*w*((-6*I)*a^2*cM*m^2*r^3*sss + 36*a^5*cM*m*r^2*w^2 + 
     42*a^3*cM*m*r^4*w^2 + 66*a*cM*m*r^6*w^2 + 8*a^8*r*w^3 + 23*a^6*r^3*w^3 + 
     37*a^4*r^5*w^3 + 21*a^2*r^7*w^3 - r^9*w^3 - (40*I)*a^6*cM*m*r*w^2*x - 
     (126*I)*a^4*cM*m*r^3*w^2*x - (76*I)*a^2*cM*m*r^5*w^2*x - 
     (8*I)*a^9*w^3*x - (42*I)*a^7*r^2*w^3*x - (59*I)*a^5*r^4*w^3*x - 
     (14*I)*a^3*r^6*w^3*x + (11*I)*a*r^8*w^3*x - 4*a^7*cM*m*w^2*x^2 + 
     68*a^5*cM*m*r^2*w^2*x^2 + 120*a^3*cM*m*r^4*w^2*x^2 + 7*a^8*r*w^3*x^2 + 
     5*a^6*r^3*w^3*x^2 - 31*a^4*r^5*w^3*x^2 - 29*a^2*r^7*w^3*x^2 + 
     (22*I)*a^6*cM*m*r*w^2*x^3 + (30*I)*a^4*cM*m*r^3*w^2*x^3 + 
     (10*I)*a^9*w^3*x^3 + (48*I)*a^7*r^2*w^3*x^3 + (86*I)*a^5*r^4*w^3*x^3 + 
     (48*I)*a^3*r^6*w^3*x^3 + 2*a^7*cM*m*w^2*x^4 - 10*a^5*cM*m*r^2*w^2*x^4 - 
     32*a^8*r*w^3*x^4 - 56*a^6*r^3*w^3*x^4 - 24*a^4*r^5*w^3*x^4 - 
     (2*I)*a^6*cM*m*r*w^2*x^5 - I*a^9*w^3*x^5 + (8*I)*a^7*r^2*w^3*x^5 + 
     (9*I)*a^5*r^4*w^3*x^5 + 12*a^8*r*w^3*x^6 + 12*a^6*r^3*w^3*x^6)*
    rn[r, x]^2*Y[x]^3 - 2*a^2*cM*w^2*((-8*I)*a*cM*m*r^4*sss - 
     (3*I)*a^6*r*sss*w - (7*I)*a^4*r^3*sss*w - (9*I)*a^2*r^5*sss*w - 
     (5*I)*r^7*sss*w - (10*I)*a^7*m*r*w^2 - (24*I)*a^5*m*r^3*w^2 - 
     (26*I)*a^3*m*r^5*w^2 - (12*I)*a*m*r^7*w^2 + 9*a^6*m*sss*x - 
     12*a^4*cM*m*r*sss*x - 16*a^2*cM*m*r^3*sss*x + 20*a^7*m^2*w*x + 
     92*a^5*m^2*r^2*w*x + 56*a^3*m^2*r^4*w*x - 3*a^7*sss*w*x - 
     15*a^5*r^2*sss*w*x - 13*a^3*r^4*sss*w*x - a*r^6*sss*w*x - 
     10*a^8*m*w^2*x - 48*a^6*m*r^2*w^2*x - 58*a^4*m*r^4*w^2*x - 
     20*a^2*m*r^6*w^2*x - (16*I)*a^3*cM*m*r^2*sss*x^2 - 
     (6*I)*a^6*r*sss*w*x^2 - (12*I)*a^4*r^3*sss*w*x^2 - 
     (6*I)*a^2*r^5*sss*w*x^2 - (18*I)*a^7*m*r*w^2*x^2 - 
     (44*I)*a^5*m*r^3*w^2*x^2 - (26*I)*a^3*m*r^5*w^2*x^2 - 2*a^6*m*sss*x^3 + 
     4*a^4*cM*m*r*sss*x^3 - 4*a^7*m^2*w*x^3 - 20*a^5*m^2*r^2*w*x^3 + 
     2*a^7*sss*w*x^3 + 12*a^5*r^2*sss*w*x^3 + 10*a^3*r^4*sss*w*x^3 + 
     6*a^8*m*w^2*x^3 + 20*a^6*m*r^2*w^2*x^3 + 14*a^4*m*r^4*w^2*x^3 + 
     (4*I)*a^6*r*sss*w*x^4 + (4*I)*a^4*r^3*sss*w*x^4)*rn[r, x]^3*Y[x]^3 - 
   4*a^6*r^4*w^4*(32 - 29*x^2 + 3*x^4)*rn[r, x]^3*rp[r, x]*Y[x]^3 + 
   (4*I)*a^2*(a^2 + r^2)^3*w^5*rn[r, x]^4*rp[r, x]^3*Y[x]^3 + 
   8*a^2*cM^2*r*sss^2*(-r + a*x)*(r + a*x)*rn[r, x]*X[r]*Y[x]^3 + 
   4*a^2*cM*sss^2*(r^3 - I*a^3*x)*rn[r, x]^2*X[r]*Y[x]^3 - 
   2*a^2*cM*sss^2*(I*a^2*r*w + I*r^3*w - a^2*m*x + a^3*w*x + 3*a*r^2*w*x + 
     (2*I)*a^2*r*w*x^2)*rn[r, x]^3*X[r]*Y[x]^3 + 
   96*a^8*cM^3*r*w^2*x^2*Y[x]^4 + 16*a^4*cM^2*w^2*
    (-2*cM*r^4*sss + (2*I)*a^2*cM*r^3*w + (3*I)*cM*r^5*w + 4*a^3*cM*r^2*w*x + 
     13*a*cM*r^4*w*x + 2*a^2*cM*r^2*sss*x^2 + (2*I)*a^6*w*x^2 - 
     (2*I)*a^4*cM*r*w*x^2 - (3*I)*a^2*cM*r^3*w*x^2 - a^3*cM*r^2*w*x^3)*
    rn[r, x]*Y[x]^4 + 4*a^4*cM^2*w^2*((6*I)*a*m*r^3*sss - 9*a^4*r^2*w^2 - 
     14*a^2*r^4*w^2 - 17*r^6*w^2 + (10*I)*a^5*r*w^2*x + 
     (30*I)*a^3*r^3*w^2*x + (32*I)*a*r^5*w^2*x + a^6*w^2*x^2 - 
     18*a^4*r^2*w^2*x^2 - 19*a^2*r^4*w^2*x^2 - (2*I)*a^5*r*w^2*x^3 + 
     (10*I)*a^3*r^3*w^2*x^3 + 12*a^4*r^2*w^2*x^4)*rn[r, x]^2*Y[x]^4 - 
   4*a^4*cM*w^3*((2*I)*cM*r^4*sss + I*a^6*r*w^2 + (3*I)*a^4*r^3*w^2 + 
     (3*I)*a^2*r^5*w^2 + I*r^7*w^2 + 2*a^3*cM*r*sss*x + 2*a*cM*r^3*sss*x + 
     a^7*w^2*x + 5*a^5*r^2*w^2*x + 7*a^3*r^4*w^2*x + 3*a*r^6*w^2*x + 
     (2*I)*a^2*cM*r^2*sss*x^2 + (2*I)*a^6*r*w^2*x^2 + (4*I)*a^4*r^3*w^2*x^2 + 
     (2*I)*a^2*r^5*w^2*x^2)*rn[r, x]^3*Y[x]^4 - (8*I)*a^6*cM^2*r^3*sss*w^3*
    rn[r, x]^2*Y[x]^5}


==> Supplemental_Eq_41_repE.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{E1[r, x] -> -4*cM*m*(-(m*r^4*w) - 2*a*cM*m*r*x - (2*I)*a^2*m^2*r*x + 
     (6*I)*a^3*m*r*w*x + (4*I)*a*m*r^3*w*x - 2*a*cM*r*x^2 + 2*a*r^2*x^2 - 
     (2*I)*a^3*m*r*w*x^3 + a^4*m*w*x^4)*X[r]*Y[x] + 
   4*cM*m*(I*a*r^2*w - 2*a*m*r*x + 2*a^2*r*w*x + r^3*w*x - I*a^3*w*x^2 - 
     (4*I)*a*r^2*w*x^2 + a^2*r*w*x^3)*rn[r, x]*X[r]*Y[x] - 
   (4*I)*m*w*(a*m^2 - 3*a^2*m*w - m*r^2*w - a^2*w*x - r^2*w*x - a*x^2 + 
     2*a^2*m*w*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   4*a*cM*w*(a*r^2 - 2*m*r^4*w - 4*a*cM*m*r*x - (2*I)*r^3*x + 
     (6*I)*a^3*m*r*w*x + (8*I)*a*m*r^3*w*x - (2*I)*a^2*r*x^3 + 
     (2*I)*a^3*m*r*w*x^3 - a^3*x^4 + 2*a^4*m*w*x^4)*X[r]*Y[x]^2 + 
   4*cM*w^2*((-3*I)*r^4 + 2*a*r^3*x + I*a^4*x^2)*rn[r, x]*X[r]*Y[x]^2 + 
   2*a*(-2 + sss)*w*(a - I*r*x)*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 - 
   2*cM*sss*w*rn[r, x]^3*rp[r, x]*X[r]*Y[x]^2 + 
   2*w*(I*a*m*sss + (2*I)*a^2*w - 4*a*m*r*w + (2*I)*r^2*w - I*a^2*sss*w - 
     I*r^2*sss*w - (6*I)*a^3*m*w^2 + 4*a^2*r*w^2 - (4*I)*a*m*r^2*w^2 + 
     2*r^3*w^2 - (2*I)*a^3*w^2*x - (2*I)*a*r^2*w^2*x + (2*I)*a^3*m*w^2*x^2 - 
     2*a^2*r*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 - 
   4*a^2*cM*w*x^2*X[r]^2*Y[x]^2 - 4*a^2*cM*w^2*(-(r^4*w) - 2*a*cM*r*x + 
     (2*I)*a^3*r*w*x + (4*I)*a*r^3*w*x + (2*I)*a^3*r*w*x^3 + a^4*w*x^4)*X[r]*
    Y[x]^3 - (4*I)*a^2*cM*r^2*w^2*rn[r, x]*X[r]*Y[x]^3 + 
   (4*I)*a^2*(a^2 + r^2)*w^4*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^3, 
 E2[r, x] -> -2*cM*((-2*I)*cM*m*r^3*sss + 4*a^2*cM*m*r^2*w - 
     (4*I)*a*cM*r^3*w - 6*a^2*m*r^3*w + 6*cM*m*r^4*w - 4*m*r^5*w + 
     4*a^3*r^3*w^2 - 4*a*r^5*w^2 - (2*I)*a^2*cM*r*sss*x - 
     (2*I)*cM*r^3*sss*x + I*r^4*sss*x - (8*I)*a^3*cM*m*r*w*x + 
     2*a^2*cM*r^2*w*x + (24*I)*a^3*m*r^2*w*x - (8*I)*a*cM*m*r^3*w*x + 
     6*cM*r^4*w*x + (8*I)*a*m*r^4*w*x - (18*I)*a^4*r^2*w^2*x + 
     (4*I)*a^2*r^4*w^2*x + (4*I)*r^6*w^2*x + (2*I)*a^2*cM*m*r*sss*x^2 - 
     4*a^4*cM*m*w*x^2 - (4*I)*a^3*cM*r*w*x^2 + 18*a^4*m*r*w*x^2 - 
     8*a^2*cM*m*r^2*w*x^2 - (4*I)*a*cM*r^3*w*x^2 + 10*a^2*m*r^3*w*x^2 - 
     12*a^5*r*w^2*x^2 - 8*a^3*r^3*w^2*x^2 + 12*a*r^5*w^2*x^2 - 
     I*a^4*sss*x^3 + (4*I)*a^2*cM*r*sss*x^3 - 2*a^4*cM*w*x^3 - 
     (8*I)*a^5*m*w*x^3 + (16*I)*a^3*cM*m*r*w*x^3 - 6*a^2*cM*r^2*w*x^3 - 
     (24*I)*a^3*m*r^2*w*x^3 + (44*I)*a^4*r^2*w^2*x^3 + 
     (4*I)*a^2*r^4*w^2*x^3 + 2*a^4*cM*m*w*x^4 + (12*I)*a^3*cM*r*w*x^4 - 
     10*a^4*m*r*w*x^4 + 28*a^5*r*w^2*x^4 + 20*a^3*r^3*w^2*x^4 - 
     (22*I)*a^4*r^2*w^2*x^5 - 8*a^5*r*w^2*x^6)*X[r]*Y[x] + 
   2*cM*((-I)*a^2*m*r*sss - I*m*r^3*sss - (4*I)*a*m^2*r^3*w + 
     (6*I)*a^4*m*r*w^2 + (8*I)*a^2*m*r^3*w^2 - (4*I)*m*r^5*w^2 - 
     a^3*m*sss*x + a*m*r^2*sss*x - 2*a^4*w*x - 6*a^4*m^2*w*x + 4*r^4*w*x - 
     4*a*m*r^4*w^2*x + (2*I)*a^2*m*r*sss*x^2 - (12*I)*a^4*m*r*w^2*x^2 - 
     (20*I)*a^2*m*r^3*w^2*x^2 - 2*a^4*w*x^3 + 2*a^4*m^2*w*x^3 - 
     4*a^3*m*r^2*w^2*x^3 - (2*I)*a^4*m*r*w^2*x^4)*rn[r, x]*X[r]*Y[x] + 
   4*a*cM*m*(cM*m + I*a*m^2 + cM*x - r*x)*rn[r, x]^2*X[r]*Y[x] - 
   4*a*cM*m^2*rn[r, x]^3*X[r]*Y[x] + 4*w^2*(-3*a^3 + (4*I)*a^2*r*x + 
     I*r^3*x + a^3*x^2 - I*a^2*r*x^3)*rn[r, x]^3*rp[r, x]*X[r]*Y[x] - 
   4*m*w^2*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]^3*rp[r, x]^3*X[r]*
    Y[x] + 4*w^2*(I*m + I*a*w + r*w*x)*rn[r, x]^4*rp[r, x]^3*X[r]*Y[x] + 
   2*a*cM*((-2*I)*cM*r^3*sss*w + 2*a^2*cM*r^2*w^2 + 6*cM*r^4*w^2 - 
     (3*I)*a*r^2*sss*x - (4*I)*a^3*cM*r*w^2*x - (8*I)*a*cM*r^3*w^2*x + 
     (2*I)*a^2*cM*r*sss*w*x^2 - 2*a^4*cM*w^2*x^2 - 6*a^2*cM*r^2*w^2*x^2 - 
     (6*I)*a^5*w^2*x^3 + (12*I)*a^3*cM*r*w^2*x^3 + (2*I)*a^5*w^2*x^5)*X[r]*
    Y[x]^2 + 4*a*cM*w*((-I)*a^2*r - (3*I)*a^2*m^2*r - I*r^3 - I*a^4*r*w^2 - 
     (2*I)*a^2*r^3*w^2 + (2*I)*r^5*w^2 + 5*a*r^2*x + 3*a^4*m*w*x + 
     2*a*r^4*w^2*x + (2*I)*a^4*r*w^2*x^2 + (8*I)*a^2*r^3*w^2*x^2 + 
     a^4*m*w*x^3 + 2*a^3*r^2*w^2*x^3 + (3*I)*a^4*r*w^2*x^4)*rn[r, x]*X[r]*
    Y[x]^2 + (2*I)*a*cM*(a^2 + r^2)*sss*w*rn[r, x]^2*X[r]*Y[x]^2 - 
   4*a*r^2*w^2*rn[r, x]^3*rp[r, x]*X[r]*Y[x]^2 - 
   4*a*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x]^2 - 
   4*a^6*cM*w^3*x*(1 + x^2)*rn[r, x]*X[r]*Y[x]^3, 
 E3[r, x] -> 4*cM*(a*cM*m^2*r^2 + I*a^2*m^3*r^2 - 2*a^2*cM*m*r^2*w - 
     (2*I)*a*r^4*w + 3*cM*m*r^4*w - I*a*m^2*r^4*w + a*cM*m*r^2*x - 
     a*m*r^3*x - 2*a^4*r*w*x + 3*a^2*cM*r^2*w*x - 5*a^2*r^3*w*x + 
     2*a^2*m^2*r^3*w*x + 3*cM*r^4*w*x - 3*r^5*w*x - a^3*cM*m^2*x^2 - 
     I*a^4*m^3*x^2 + 2*a^4*cM*m*w*x^2 + (3*I)*a^5*m^2*w*x^2 - 
     (2*I)*a^3*r^2*w*x^2 + 6*a^2*cM*m*r^2*w*x^2 + (2*I)*a*r^4*w*x^2 - 
     a^3*cM*m*x^3 + a^3*m*r*x^3 + a^4*cM*w*x^3 - 3*a^4*r*w*x^3 + 
     2*a^4*m^2*r*w*x^3 + a^2*cM*r^2*w*x^3 - 3*a^2*r^3*w*x^3 - 
     a^4*cM*m*w*x^4 - (2*I)*a^5*m^2*w*x^4 + (2*I)*a^3*r^2*w*x^4)*X[r]*Y[x] - 
   4*cM*m*(a*m*r^2 - a^2*r^2*w + 3*r^4*w + (2*I)*a^3*r*w*x + 
     (4*I)*a*r^3*w*x - a^3*m*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2)*rn[r, x]*X[r]*
    Y[x] + 4*(a - I*r)*(a + I*r)*w*(I*a + r*x)*rn[r, x]^2*rp[r, x]*X[r]*
    Y[x] - 4*w*(-(a^2*m^3) - m*r^2 + 3*a^3*m^2*w + 2*a*m^2*r^2*w - 
     3*a^4*m*w^2 - 4*a^2*m*r^2*w^2 - m*r^4*w^2 + 2*a^3*m*w*x + 
     2*a*m*r^2*w*x - 2*a^4*w^2*x - 3*a^2*r^2*w^2*x - r^4*w^2*x - 
     a^3*m^2*w*x^2 + 2*a^4*m*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2 + a^4*w^2*x^3 + 
     a^2*r^2*w^2*x^3)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] - 
   (2*I)*sss*w*(a - I*r*x)*rn[r, x]^2*rp[r, x]*X[r]^2*Y[x] - 
   2*m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r]^2*Y[x] + 
   4*a*cM*w*((-3*I)*a^2*m^2*r^2 + a^2*cM*r^2*w - 3*cM*r^4*w + 
     (2*I)*a*m*r^4*w - 4*a^2*m*r^3*w*x - a^4*cM*w*x^2 - (3*I)*a^5*m*w*x^2 - 
     5*a^2*cM*r^2*w*x^2 - 4*a^4*m*r*w*x^3 + I*a^5*m*w*x^4)*X[r]*Y[x]^2 + 
   8*a*cM*r*w^2*(2*r^3 + I*a^3*x + (3*I)*a*r^2*x + a^2*r*x^2 + I*a^3*x^3)*
    rn[r, x]*X[r]*Y[x]^2 - 4*a*w^2*(a^2 + I*a*m*r + r^2 - I*a^2*r*w - 
     I*r^3*w + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*rp[r, x]^2*X[r]*
    Y[x]^2 + 2*a*sss*w^2*rn[r, x]^2*rp[r, x]^2*X[r]^2*Y[x]^2 + 
   4*a^3*cM*w^2*((3*I)*a*m*r^2 - I*r^4*w + 2*a*r^3*w*x + I*a^4*w*x^2 + 
     2*a^3*r*w*x^3)*X[r]*Y[x]^3 - (4*I)*a^5*cM*r^2*w^3*X[r]*Y[x]^4, 
 E4[r, x] -> 4*m*(I*a^2*m^2 + a*cM*x - a*r*x - a*m^2*r*x - I*cM*r*x^2 + 
     I*r^2*x^2 - 2*a*cM*x^3 + 2*a*r*x^3)*rp[r, x]*X[r]*Y[x] + 
   4*m*(-(a*m) + I*cM*m^2 - a*m^3 + 6*a^2*w + 4*a^2*m^2*w + r^2*w + 
     m^2*r^2*w + 2*a*m*x^2 - 9*a^2*w*x^2 - 3*a^2*m^2*w*x^2 - 2*r^2*w*x^2 + 
     2*a^2*w*x^4)*rn[r, x]*rp[r, x]*X[r]*Y[x] - (4*I)*m^3*rn[r, x]*rp[r, x]^2*
    X[r]*Y[x] + 2*cM*(-4*a^2*m*r*w - 6*m*r^3*w - I*a^2*sss*x + I*r^2*sss*x - 
     (4*I)*a^3*m*w*x - 2*a^2*r*w*x + (4*I)*a*m*r^2*w*x - 6*r^3*w*x - 
     (2*I)*a^2*m*sss*x^2 - (8*I)*a^3*w*x^2 + 2*a^2*m*r*w*x^2 + 
     (4*I)*a*r^2*w*x^2 + (4*I)*a^3*w*x^4)*X[r]*Y[x]^2 + 
   2*(2*a*cM*m^2 - I*a^2*m*sss + I*m*r^2*sss - (2*I)*a^3*w - 
     (6*I)*a^3*m^2*w + (2*I)*a*r^2*w + (6*I)*a*m^2*r^2*w + I*a^3*sss*w - 
     I*a*r^2*sss*w + (6*I)*a^4*m*w^2 - (6*I)*a^2*m*r^2*w^2 - 
     (2*I)*m*r^4*w^2 + 2*a*m*r*sss*x + 6*a^2*r*w*x + 12*a^2*m^2*r*w*x + 
     2*r^3*w*x - 3*a^2*r*sss*w*x - r^3*sss*w*x - 18*a^3*m*r*w^2*x - 
     6*a*m*r^3*w^2*x - (4*I)*a*r^2*w*x^2 + (2*I)*a*r^2*sss*w*x^2 + 
     (8*I)*a^2*m*r^2*w^2*x^2 - 4*a^2*r*w*x^3 + 2*a^2*r*sss*w*x^3 + 
     12*a^3*m*r*w^2*x^3 - (2*I)*a^4*m*w^2*x^4)*rp[r, x]*X[r]*Y[x]^2 + 
   4*(a*m^2*sss - (3*I)*a*cM*m^2*w - 2*a^2*m*sss*w - m*r^2*sss*w - 
     5*a^3*w^2 - 6*a^3*m^2*w^2 - 3*a*r^2*w^2 - 3*a*m^2*r^2*w^2 - 
     (2*I)*a^2*r*w^2*x - I*r^3*w^2*x + a^2*m*sss*w*x^2 + 3*a^3*w^2*x^2 + 
     3*a^3*m^2*w^2*x^2 + a*r^2*w^2*x^2 + I*a^2*r*w^2*x^3)*rn[r, x]*rp[r, x]*
    X[r]*Y[x]^2 + 4*a*cM*w*(a^2*r*w + 3*r^3*w + I*a^3*w*x - (2*I)*a*r^2*w*x + 
     I*a^2*sss*x^2 + I*a^3*w*x^3)*X[r]*Y[x]^3 + 
   4*a*w^3*((-I)*a^4 + I*a^2*r^2 + I*r^4 + 4*a^3*r*x + 3*a*r^3*x - 
     I*a^4*x^2 - (2*I)*a^2*r^2*x^2 - a^3*r*x^3)*rp[r, x]*X[r]*Y[x]^3 - 
   4*a*w^2*((-3*I)*a*cM*m - a^2*sss - r^2*sss - 4*a^3*m*w - 3*a*m*r^2*w + 
     a^3*m*w*x^2)*rn[r, x]*rp[r, x]*X[r]*Y[x]^3 - 
   4*a^3*w^3*(I*cM + a^2*w + r^2*w)*rn[r, x]*rp[r, x]*X[r]*Y[x]^4, 
 E5[r, x] -> -4*cM*m*x^2*(-2*a^2*r^2 + r^4 + 4*a^2*r^2*x^2 + a^4*x^4)*X[r]*
    Y[x] + 4*m*(cM*m^2 + I*a*m^3 - m^2*r - I*a^2*w - (3*I)*a^2*m^2*w - 
     I*m^2*r^2*w - I*a*m*x^2 + r*x^2 + (2*I)*a^2*w*x^2 + 
     (2*I)*a^2*m^2*w*x^2 + I*r^2*w*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] - 
   8*a*cM*m*(2*m*r^4*w + a*cM*m*r*x + I*a^2*m^2*r*x - (3*I)*a^3*m*r*w*x - 
     (2*I)*a*m*r^3*w*x + a*cM*r*x^2 + 3*a^2*m*r^2*w*x^2 + I*a^3*m*r*w*x^3 + 
     a^4*m*w*x^4)*X[r]*Y[x]^2 + 4*a*cM*m*((-I)*a*r^2*w + 2*a*m*r*x - 
     2*a^2*r*w*x - r^3*w*x + I*a^3*w*x^2 + (4*I)*a*r^2*w*x^2 - a^2*r*w*x^3)*
    rn[r, x]*X[r]*Y[x]^2 + 2*m*(-(cM*sss) - I*a*m*sss + r*sss + 6*a*m*r*w + 
     I*a^2*sss*w + I*r^2*sss*w + (6*I)*a^3*m*w^2 + (4*I)*a*m*r^2*w^2 - 
     (2*I)*a^3*m*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 - 
   4*a*m*w^2*(a + I*r*x)*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x]^2 + 
   4*a*cM*w*(-(a^2*r^2) - r^4 + 5*a*m*r^4*w + 4*a^2*cM*m*r*x + 
     (2*I)*a*r^3*x - (6*I)*a^4*m*r*w*x - (8*I)*a^2*m*r^3*w*x + a^4*x^2 - 
     2*a^2*cM*r*x^2 - a^2*r^2*x^2 + 6*a^3*m*r^2*w*x^2 + (2*I)*a^3*r*x^3 - 
     (2*I)*a^4*m*r*w*x^3 + a^5*m*w*x^4)*X[r]*Y[x]^3 - 
   (4*I)*a*cM*w^2*(-3*r^4 - (2*I)*a*r^3*x + a^4*x^2)*rn[r, x]*X[r]*Y[x]^3 + 
   4*a*(a^2 + r^2)*w*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^3 - 
   (4*I)*a^2*m*(a^2 + r^2)*w^3*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^3 - 
   4*a*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x]^3 - 
   2*a*sss*w*rn[r, x]^2*rp[r, x]*X[r]^2*Y[x]^3 + 
   (8*I)*a^3*cM*r*w^2*(I*r^3*w + I*a*cM*x + a^3*w*x + 2*a*r^2*w*x + 
     I*a^2*r*w*x^2 + a^3*w*x^3)*X[r]*Y[x]^4 + (4*I)*a^3*cM*r^2*w^2*rn[r, x]*
    X[r]*Y[x]^4, E6[r, x] -> 
  4*cM*m*((-I)*a^3*r^2*w - (4*I)*a*cM*r^3*w + a^2*m*r^3*w + (6*I)*a*r^4*w - 
     4*cM*m*r^4*w + (3*I)*a*m^2*r^4*w + 6*m*r^5*w - 2*a^3*r^3*w^2 - 
     (9*I)*a^2*m*r^4*w^2 - 14*a*r^5*w^2 + (3*I)*m*r^6*w^2 + 2*a^3*m*r*x - 
     8*a*cM^2*m*r*x - (10*I)*a^2*cM*m^2*r*x + 2*a^3*m^3*r*x + 
     12*a*cM*m*r^2*x + (10*I)*a^2*m^2*r^2*x - 6*a*m*r^3*x - 4*a^4*r*w*x + 
     (30*I)*a^3*cM*m*r*w*x - 8*a^4*m^2*r*w*x - 20*a^2*cM*r^2*w*x - 
     (23*I)*a^3*m*r^2*w*x + 8*a^2*r^3*w*x + (6*I)*a*cM*m*r^3*w*x - 
     6*a^2*m^2*r^3*w*x - 4*cM*r^4*w*x - (13*I)*a*m*r^4*w*x + 6*r^5*w*x + 
     2*a^4*r*sss*w*x + 2*a^2*r^3*sss*w*x - r^5*sss*w*x + 12*a^5*m*r*w^2*x + 
     (16*I)*a^4*r^2*w^2*x + 18*a^3*m*r^3*w^2*x + (27*I)*a^2*r^4*w^2*x + 
     4*a*m*r^5*w^2*x + (3*I)*r^6*w^2*x + 2*a^3*r*x^2 - 8*a*cM^2*r*x^2 - 
     (10*I)*a^2*cM*m*r*x^2 + 2*a^3*m^2*r*x^2 + 12*a*cM*r^2*x^2 + 
     (10*I)*a^2*m*r^2*x^2 - 6*a*r^3*x^2 + I*a^5*w*x^2 + 
     (12*I)*a^3*cM*r*w*x^2 - 5*a^4*m*r*w*x^2 - (4*I)*a^3*r^2*w*x^2 + 
     (8*I)*a^3*m^2*r^2*w*x^2 + (10*I)*a*cM*r^3*w*x^2 - 3*a^2*m*r^3*w*x^2 - 
     (22*I)*a*r^4*w*x^2 + 4*a^5*r*w^2*x^2 - (24*I)*a^4*m*r^2*w^2*x^2 + 
     10*a^3*r^3*w^2*x^2 + (10*I)*a^2*m*r^4*w^2*x^2 + 18*a*r^5*w^2*x^2 + 
     4*a^4*cM*w*x^3 + I*a^5*m*w*x^3 - (12*I)*a^3*cM*m*r*w*x^3 + 
     2*a^4*m^2*r*w*x^3 + 20*a^2*cM*r^2*w*x^3 + (11*I)*a^3*m*r^2*w*x^3 - 
     4*a^2*r^3*w*x^3 - 2*a^4*r*sss*w*x^3 - 4*a^2*r^3*sss*w*x^3 - 
     (2*I)*a^6*w^2*x^3 - 6*a^5*m*r*w^2*x^3 - (12*I)*a^4*r^2*w^2*x^3 - 
     10*a^3*m*r^3*w^2*x^3 - (26*I)*a^2*r^4*w^2*x^3 + 4*a^4*cM*m*w*x^4 + 
     (5*I)*a^5*m^2*w*x^4 + (6*I)*a^3*cM*r*w*x^4 - 3*a^4*m*r*w*x^4 - 
     (15*I)*a^3*r^2*w*x^4 - (15*I)*a^6*m*w^2*x^4 + 12*a^5*r*w^2*x^4 + 
     (17*I)*a^4*m*r^2*w^2*x^4 + 2*a^4*r*w*x^5 - a^4*r*sss*w*x^5 - 
     (3*I)*a^6*w^2*x^5 - 2*a^5*m*r*w^2*x^5 - (11*I)*a^4*r^2*w^2*x^5 - 
     (5*I)*a^5*w*x^6 + (10*I)*a^6*m*w^2*x^6 - 12*a^5*r*w^2*x^6)*Y[x] + 
   4*m*w^2*(6*a^3*r - 2*a*r^3 + (3*I)*a^4*x + I*r^4*x - 8*a^3*r*x^2 - 
     (4*I)*a^4*x^3)*rn[r, x]^2*rp[r, x]*Y[x] - 
   2*m*w*(2*a^2*m^3 + (2*I)*a*r + (8*I)*a*m^2*r + 2*m*r^2 - 2*a^2*m*sss + 
     2*cM*m*r*sss - m*r^2*sss - 8*a^3*m^2*w - (22*I)*a^2*m*r*w - 
     4*a*m^2*r^2*w - (2*I)*m*r^3*w + 12*a^4*m*w^2 + 12*a^2*m*r^2*w^2 + 
     2*m*r^4*w^2 + 2*a^2*x + 2*r^2*x - a^2*sss*x - r^2*sss*x - 2*a^3*m*w*x - 
     2*a*m*r^2*w*x + 4*a^4*w^2*x + 6*a^2*r^2*w^2*x + 2*r^4*w^2*x - 
     (10*I)*a*r*x^2 + a^2*m*sss*x^2 + 4*a^3*m^2*w*x^2 + 
     (20*I)*a^2*m*r*w*x^2 - 12*a^4*m*w^2*x^2 - 8*a^2*m*r^2*w^2*x^2 - 
     2*a^4*w^2*x^3 - 2*a^2*r^2*w^2*x^3 + 2*a^4*m*w^2*x^4)*rn[r, x]^2*
    rp[r, x]^2*Y[x] - 4*a*cM*m*r*sss*x*(m + x)*X[r]*Y[x] + 
   2*cM*w*(-8*a^2*cM*r^2 + 12*a^2*r^3 - 2*a^2*r^3*sss - (5*I)*a*m*r^4*sss - 
     6*r^5*sss + (2*I)*a^4*r^2*w + (8*I)*a^2*cM*r^3*w - (6*I)*a^2*r^4*w + 
     16*a*cM*m*r^4*w - (12*I)*r^6*w + 2*a^4*r^3*w^2 + (18*I)*a^3*m*r^4*w^2 + 
     16*a^2*r^5*w^2 - (12*I)*a*m*r^6*w^2 + 10*r^7*w^2 + 32*a^2*cM^2*m*r*x + 
     (8*I)*a^3*r^2*x - (8*I)*a*r^4*x - (4*I)*a^3*r^2*sss*x - 
     8*a^2*cM*m*r^2*sss*x + (4*I)*a*cM*r^3*sss*x + (4*I)*a*r^4*sss*x + 
     4*a^5*r*w*x - (60*I)*a^4*cM*m*r*w*x + 16*a^3*cM*r^2*w*x - 
     4*a^3*r^3*w*x - (24*I)*a^2*cM*m*r^3*w*x + 8*a*cM*r^4*w*x - 8*a*r^5*w*x - 
     16*a^6*m*r*w^2*x - (6*I)*a^5*r^2*w^2*x - 36*a^4*m*r^3*w^2*x - 
     (28*I)*a^3*r^4*w^2*x - 16*a^2*m*r^5*w^2*x - (6*I)*a*r^6*w^2*x + 
     8*a^4*cM*x^2 + 8*a^4*r*x^2 - 16*a^2*cM^2*r*x^2 + 16*a^2*cM*r^2*x^2 - 
     8*a^4*r*sss*x^2 + 4*a^2*cM*r^2*sss*x^2 - (10*I)*a^3*m*r^2*sss*x^2 - 
     8*a^2*r^3*sss*x^2 - (2*I)*a^6*w*x^2 - (4*I)*a^4*cM*r*w*x^2 - 
     (16*I)*a^4*r^2*w*x^2 + (12*I)*a^2*cM*r^3*w*x^2 - (6*I)*a^2*r^4*w*x^2 - 
     2*a^6*r*w^2*x^2 + (48*I)*a^5*m*r^2*w^2*x^2 - 12*a^4*r^3*w^2*x^2 - 
     (22*I)*a^3*m*r^4*w^2*x^2 - 6*a^2*r^5*w^2*x^2 - (8*I)*a^5*x^3 + 
     (16*I)*a^3*cM*r*x^3 - (24*I)*a^3*r^2*x^3 + (4*I)*a^5*sss*x^3 - 
     (4*I)*a^3*cM*r*sss*x^3 + (12*I)*a^3*r^2*sss*x^3 - 8*a^5*cM*w*x^3 + 
     4*a^5*r*w*x^3 - (12*I)*a^4*cM*m*r*w*x^3 - 16*a^3*cM*r^2*w*x^3 + 
     4*a^3*r^3*w*x^3 + (2*I)*a^7*w^2*x^3 - 4*a^6*m*r*w^2*x^3 - 
     (4*I)*a^5*r^2*w^2*x^3 + 4*a^4*m*r^3*w^2*x^3 + (26*I)*a^3*r^4*w^2*x^3 + 
     8*a^4*cM*x^4 - 12*a^4*r*x^4 - (5*I)*a^5*m*sss*x^4 + 4*a^4*r*sss*x^4 - 
     (10*I)*a^6*w*x^4 - 16*a^5*cM*m*w*x^4 + (2*I)*a^4*r^2*w*x^4 + 
     (30*I)*a^7*m*w^2*x^4 - 20*a^6*r*w^2*x^4 - (20*I)*a^5*m*r^2*w^2*x^4 + 
     (8*I)*a^7*w^2*x^5 + 4*a^6*m*r*w^2*x^5 + (24*I)*a^5*r^2*w^2*x^5 - 
     (10*I)*a^7*m*w^2*x^6 + 12*a^6*r*w^2*x^6)*Y[x]^2 - 
   2*w*(-2*a^4 + 6*a^2*r^2 + a^4*sss - 4*a^2*r^2*sss - r^4*sss + 
     (12*I)*a^3*r*x - (4*I)*a*r^3*x - (8*I)*a^3*r*sss*x - 2*a^4*x^2 + 
     6*a^2*r^2*x^2 + 2*a^4*sss*x^2 - 2*a^2*r^2*sss*x^2)*rn[r, x]^2*Y[x]^2 + 
   8*cM^2*sss*w*(r^2 - I*a*r*x - a^2*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   (4*I)*a*w^2*x*(-4*a*m*r^2 - 2*a^4*w + a^2*r^2*w - r^4*w + a^4*w*x^2 - 
     3*a^2*r^2*w*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 - 
   2*w*(2*a^2*m^2 - (5*I)*a*m*r*sss - (4*I)*a^2*r*w - (4*I)*r^3*w - 
     (5*I)*a^2*cM*sss*w + 4*a^3*m*sss*w + (2*I)*a^2*r*sss*w - 
     4*a*cM*m*r*sss*w + I*cM*r^2*sss*w + 4*a*m*r^2*sss*w + (2*I)*r^3*sss*w + 
     (20*I)*a^3*m*r*w^2 + (10*I)*a*m*r^3*w^2 - 2*a^4*sss*w^2 - 
     3*a^2*r^2*sss*w^2 - r^4*sss*w^2 - 8*a^5*m*w^3 - (6*I)*a^4*r*w^3 - 
     12*a^3*m*r^2*w^3 - (8*I)*a^2*r^3*w^3 - 4*a*m*r^4*w^3 - (2*I)*r^5*w^3 - 
     2*a^5*w^3*x - 4*a^3*r^2*w^3*x - 2*a*r^4*w^3*x - (10*I)*a^3*m*r*w^2*x^2 + 
     a^4*sss*w^2*x^2 + a^2*r^2*sss*w^2*x^2 + 4*a^5*m*w^3*x^2 + 
     (4*I)*a^4*r*w^3*x^2 + 4*a^3*m*r^2*w^3*x^2 + (4*I)*a^2*r^3*w^3*x^2)*
    rn[r, x]^2*rp[r, x]^2*Y[x]^2 - sss^2*w*rn[r, x]^2*rp[r, x]^2*X[r]*
    Y[x]^2 + 4*a^2*cM*w^2*(-4*cM*r^4*w - (3*I)*a^2*r^4*w^2 + (3*I)*r^6*w^2 - 
     8*a*cM^2*r*x + (10*I)*a^3*cM*r*w*x + (6*I)*a*cM*r^3*w*x + 
     2*a^5*r*w^2*x + 6*a^3*r^3*w^2*x + 4*a*r^5*w^2*x - 
     (8*I)*a^4*r^2*w^2*x^2 + (4*I)*a^2*r^4*w^2*x^2 + (8*I)*a^3*cM*r*w*x^3 + 
     2*a^5*r*w^2*x^3 + 2*a^3*r^3*w^2*x^3 + 4*a^4*cM*w*x^4 - 
     (5*I)*a^6*w^2*x^4 + I*a^4*r^2*w^2*x^4)*Y[x]^3 - 
   4*a^2*r*(5*a^2 + r^2)*w^3*rn[r, x]^2*rp[r, x]*Y[x]^3 - 
   4*a^2*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x]^3 - 4*a^3*cM*r*sss*w^2*x*X[r]*Y[x]^3, 
 E7[r, x] -> -4*cM*m*(-(a^2*m*r) + 2*cM*m*r^2 + I*a*m^2*r^2 - 3*m*r^3 + 
     2*a^3*r*w + 7*a*r^3*w - I*m*r^4*w - I*a^3*m*x - a^2*r*x + 2*cM*r^2*x + 
     I*a*m*r^2*x - 3*r^3*x + (2*I)*a^4*w*x + 2*a*m*r^3*w*x - I*r^4*w*x - 
     I*a^3*m^2*x^2 + (3*I)*a^4*m*w*x^2 - a^3*r*w*x^2 - 5*a*r^3*w*x^2 - 
     I*a^4*w*x^3 + 2*a^3*m*r*w*x^3 - (2*I)*a^4*m*w*x^4 + a^3*r*w*x^4)*X[r]*
    Y[x] + 2*m*((2*I)*a^3*m^2 - I*a^3*sss + I*a*cM*r*sss - (6*I)*a^4*m*w + 
     (6*I)*a^5*w^2 - (4*I)*a*r^4*w^2 - 2*a^2*m^2*r*x - a^2*cM*sss*x + 
     2*a^2*r*sss*x - 2*cM*r^2*sss*x + r^3*sss*x + 12*a^3*m*r*w*x + 
     6*a*m*r^3*w*x - 18*a^4*r*w^2*x - 18*a^2*r^3*w^2*x - 2*r^5*w^2*x + 
     I*a*cM*r*sss*x^2 - I*a*r^2*sss*x^2 - (6*I)*a^2*m*r^2*w*x^2 + 
     (10*I)*a^3*r^2*w^2*x^2 + (6*I)*a*r^4*w^2*x^2 + a^2*cM*sss*x^3 - 
     a^2*r*sss*x^3 - 6*a^3*m*r*w*x^3 + 18*a^4*r*w^2*x^3 + 
     14*a^2*r^3*w^2*x^3 - (4*I)*a^5*w^2*x^4 - (6*I)*a^3*r^2*w^2*x^4 - 
     2*a^4*r*w^2*x^5)*rp[r, x]*X[r]*Y[x] - 
   2*m*(2*a^2*m^3 + 2*m*r^2 - 2*a^2*m*sss + 2*cM*m*r*sss - m*r^2*sss - 
     6*a^3*w - 8*a^3*m^2*w - 4*a*r^2*w - 4*a*m^2*r^2*w + 12*a^4*m*w^2 + 
     12*a^2*m*r^2*w^2 + 2*m*r^4*w^2 + 2*r^2*x + a^2*m*sss*x^2 + 4*a^3*w*x^2 + 
     4*a^3*m^2*w*x^2 + 2*a*r^2*w*x^2 - 12*a^4*m*w^2*x^2 - 
     8*a^2*m*r^2*w^2*x^2 + 2*a^4*m*w^2*x^4)*rn[r, x]*rp[r, x]*X[r]*Y[x] + 
   4*cM*((2*I)*a^2*r^2*w + 4*a*cM*m*r^2*w + (3*I)*a^2*m^2*r^2*w - 
     (2*I)*r^4*w + a^4*r*w^2 + 4*a^2*r^3*w^2 - (2*I)*a*m*r^4*w^2 + r^5*w^2 - 
     4*a^3*r*w*x + 4*a*cM*r^2*w*x + I*a^2*m*r^2*w*x - 6*a*r^3*w*x + 
     I*a^5*w^2*x + 4*a^2*m*r^3*w^2*x + I*a*r^4*w^2*x + I*a^3*m*x^2 - 
     I*a^4*w*x^2 - (3*I)*a^2*r^2*w*x^2 + (3*I)*a^5*m*w^2*x^2 - 
     2*a^2*r^3*w^2*x^2 - 2*a^3*r*w*x^3 + 4*a^4*m*r*w^2*x^3 + 
     (2*I)*a^3*r^2*w^2*x^3 - I*a^5*m*w^2*x^4)*X[r]*Y[x]^2 + 
   2*((-2*I)*a^4*w + (2*I)*r^4*w + I*a^4*sss*w - I*a^2*cM*r*sss*w + 
     I*cM*r^3*sss*w - I*r^4*sss*w - (2*I)*a^6*w^3 + (4*I)*a^2*r^4*w^3 + 
     (2*I)*r^6*w^3 - 2*a^2*m*r*x + 6*a^3*r*w*x + 6*a*r^3*w*x + 
     a^3*cM*sss*w*x - 3*a^3*r*sss*w*x + 5*a*cM*r^2*sss*w*x - 
     3*a*r^3*sss*w*x + 8*a^5*r*w^3*x + 12*a^3*r^3*w^3*x + 4*a*r^5*w^3*x - 
     (2*I)*a^4*w*x^2 - (2*I)*a^2*r^2*w*x^2 - (2*I)*a^6*w^3*x^2 - 
     (4*I)*a^4*r^2*w^3*x^2 - (2*I)*a^2*r^4*w^3*x^2 - 4*a^5*r*w^3*x^3 - 
     4*a^3*r^3*w^3*x^3 + (2*I)*a^6*w^3*x^4 + (2*I)*a^4*r^2*w^3*x^4)*rp[r, x]*
    X[r]*Y[x]^2 - 2*(2*a^2*m^2 + 4*a^3*m*sss*w - 4*a*cM*m*r*sss*w + 
     4*a*m*r^2*sss*w + 4*a^4*w^2 + 4*a^2*r^2*w^2 - 2*a^4*sss*w^2 - 
     3*a^2*r^2*sss*w^2 - r^4*sss*w^2 - 8*a^5*m*w^3 - 12*a^3*m*r^2*w^3 - 
     4*a*m*r^4*w^3 + (2*I)*a^3*r*w^2*x + (2*I)*a*r^3*w^2*x + 
     a^4*sss*w^2*x^2 + a^2*r^2*sss*w^2*x^2 + 4*a^5*m*w^3*x^2 + 
     4*a^3*m*r^2*w^3*x^2)*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 - 
   2*cM*r*sss*X[r]^2*Y[x]^2 + (2*I)*a^2*sss*w*x^2*rp[r, x]*X[r]^2*Y[x]^2 - 
   (-2 + sss)*sss*rn[r, x]*rp[r, x]*X[r]^2*Y[x]^2 - 
   (4*I)*a^2*cM*w^2*((-2*I)*cM*r^2 + 3*a*m*r^2 - r^4*w - (2*I)*a*r^3*w*x + 
     a^4*w*x^2 - (2*I)*a^3*r*w*x^3)*X[r]*Y[x]^3 - 
   4*a^2*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]*rp[r, x]*
    X[r]*Y[x]^3 + (4*I)*a^4*cM*r^2*w^3*X[r]*Y[x]^4, 
 E8[r, x] -> -4*cM*w*(2*a^4*m*r - (3*I)*a^3*r^2 - 6*a^2*cM*m*r^2 + 
     (2*I)*a*cM*r^3 + 22*a^2*m*r^3 - I*a*r^4 - 9*cM*m*r^4 + 8*m*r^5 - 
     a^5*r*w - 17*a^3*r^3*w - 10*a*r^5*w + 3*a^4*r*x - 3*a^2*cM*r^2*x + 
     13*a^2*r^3*x - 9*cM*r^4*x + 8*r^5*x + I*a^4*r^2*w*x - 
     (2*I)*a^2*r^4*w*x - (2*I)*r^6*w*x + (3*I)*a^5*x^2 - 2*a^4*cM*m*x^2 - 
     (6*I)*a^3*cM*r*x^2 + 16*a^4*m*r*x^2 + (6*I)*a^3*r^2*x^2 + 
     (2*I)*a*cM*r^3*x^2 - I*a*r^4*x^2 - 12*a^5*r*w*x^2 + 6*a^3*r^3*w*x^2 + 
     6*a*r^5*w*x^2 - a^4*cM*x^3 + 5*a^4*r*x^3 - 3*a^2*cM*r^2*x^3 + 
     3*a^2*r^3*x^3 - (6*I)*a^4*r^2*w*x^3 - (2*I)*a^2*r^4*w*x^3 - I*a^5*x^4 + 
     a^4*cM*m*x^4 + (2*I)*a^3*cM*r*x^4 - 4*a^4*m*r*x^4 - (3*I)*a^3*r^2*x^4 + 
     9*a^5*r*w*x^4 + 3*a^3*r^3*w*x^4 + (3*I)*a^4*r^2*w*x^5)*X[r]*Y[x] + 
   4*(a^3*cM*m^2 + I*a^4*m^3 - 3*a*cM^2*m^2*r - (2*I)*a^2*cM*m^3*r + 
     5*a*cM*m^2*r^2 - I*a^5*w - I*a^3*r^2*w - I*a^7*w^3 - I*a^5*r^2*w^3 + 
     I*a^3*r^4*w^3 + I*a*r^6*w^3 + a^3*cM*m*x + I*a^2*cM^2*m^2*x - 
     a^3*m*r*x - 3*a*cM^2*m*r*x - (4*I)*a^2*cM*m^2*r*x - a^3*m^3*r*x + 
     5*a*cM*m*r^2*x - 2*a*m*r^3*x + 3*a^4*r*w*x + 6*a^4*m^2*r*w*x - 
     6*a^2*cM*m^2*r^2*w*x + 5*a^2*r^3*w*x + 6*a^2*m^2*r^3*w*x + 2*r^5*w*x - 
     9*a^5*m*r*w^2*x + 12*a^3*cM*m*r^2*w^2*x - 15*a^3*m*r^3*w^2*x + 
     6*a*cM*m*r^4*w^2*x - 6*a*m*r^5*w^2*x + 4*a^6*r*w^3*x + 9*a^4*r^3*w^3*x + 
     6*a^2*r^5*w^3*x + r^7*w^3*x + I*a^2*cM^2*m*x^2 - (2*I)*a^2*cM*m*r*x^2 + 
     I*a^2*m*r^2*x^2 - I*a^5*w*x^2 - (3*I)*a^5*m^2*w*x^2 - 
     (3*I)*a^3*r^2*w*x^2 - (3*I)*a^3*m^2*r^2*w*x^2 - (2*I)*a*r^4*w*x^2 + 
     (3*I)*a^6*m*w^2*x^2 + (7*I)*a^4*m*r^2*w^2*x^2 - 
     (2*I)*a^2*cM*m*r^3*w^2*x^2 + (4*I)*a^2*m*r^4*w^2*x^2 - I*a^7*w^3*x^2 - 
     (4*I)*a^5*r^2*w^3*x^2 - (5*I)*a^3*r^4*w^3*x^2 - (2*I)*a*r^6*w^3*x^2 - 
     a^4*r*w*x^3 - a^2*r^3*w*x^3 - 3*a^6*r*w^3*x^3 - 6*a^4*r^3*w^3*x^3 - 
     3*a^2*r^5*w^3*x^3 + I*a^7*w^3*x^4 + (2*I)*a^5*r^2*w^3*x^4 + 
     I*a^3*r^4*w^3*x^4)*rp[r, x]*X[r]*Y[x] - 
   4*(a^3*m^2 + a^3*m^4 + 2*a*m^2*r^2 - 6*a^4*m*w - 4*a^4*m^3*w - 
     9*a^2*m*r^2*w - 3*a^2*m^3*r^2*w - 2*m*r^4*w + 5*a^5*w^2 + 
     6*a^5*m^2*w^2 + 8*a^3*r^2*w^2 + 9*a^3*m^2*r^2*w^2 + 3*a*r^4*w^2 + 
     3*a*m^2*r^4*w^2 - 4*a^6*m*w^3 - 9*a^4*m*r^2*w^3 - 6*a^2*m*r^4*w^3 - 
     m*r^6*w^3 + (2*I)*a^4*r*w^2*x + (3*I)*a^2*r^3*w^2*x + I*r^5*w^2*x + 
     a^4*m*w*x^2 + a^4*m^3*w*x^2 + 2*a^2*m*r^2*w*x^2 - 3*a^5*w^2*x^2 - 
     3*a^5*m^2*w^2*x^2 - 4*a^3*r^2*w^2*x^2 - 3*a^3*m^2*r^2*w^2*x^2 - 
     a*r^4*w^2*x^2 + 3*a^6*m*w^3*x^2 + 6*a^4*m*r^2*w^3*x^2 + 
     3*a^2*m*r^4*w^3*x^2 - I*a^4*r*w^2*x^3 - I*a^2*r^3*w^2*x^3)*rn[r, x]*
    rp[r, x]*X[r]*Y[x] + (4*I)*a^2*m^3*rn[r, x]*rp[r, x]^2*X[r]*Y[x] - 
   (2*I)*cM*(-(m*r^2*sss) + a^2*sss*x - r^2*sss*x + 4*a^3*m*w*x - 
     4*a*m*r^2*w*x + a^2*m*sss*x^2)*X[r]^2*Y[x] + 
   2*((-I)*a^2*m*sss - (6*I)*a^3*m^2*w + I*a^3*sss*w + (6*I)*a^4*m*w^2 - 
     (2*I)*m*r^4*w^2 + 2*a*m*r*sss*x - 3*a^2*r*sss*w*x - 2*r^3*sss*w*x - 
     I*a^2*m*sss*x^2 + I*a^3*sss*w*x^2 + (2*I)*a*r^2*sss*w*x^2 + 
     a^2*r*sss*w*x^3 + 6*a^3*m*r*w^2*x^3 - (2*I)*a^4*m*w^2*x^4)*rp[r, x]*
    X[r]^2*Y[x] + 4*m*sss*(a*m - 2*a^2*w - r^2*w + a^2*w*x^2)*rn[r, x]*
    rp[r, x]*X[r]^2*Y[x] + (4*I)*a*cM*w^2*((3*I)*a^2*cM*r^2 + (9*I)*cM*r^4 + 
     a^5*x - 2*a^3*cM*r*x + 4*a*cM*r^3*x + I*a^4*cM*x^2 + 
     (3*I)*a^2*cM*r^2*x^2 + a^5*x^3 - 2*a^3*cM*r*x^3)*X[r]*Y[x]^2 + 
   8*a*cM*(a + I*r)*r*(I*a + r)*w^3*(a^2 - r^2 + (3*I)*a*r*x + a^2*x^2)*
    rp[r, x]*X[r]*Y[x]^2 - 4*a*(a^2 + r^2)^3*w^4*rn[r, x]*rp[r, x]*X[r]*
    Y[x]^2 + (2*I)*a*cM*sss*w*(-r + a*x)*(r + a*x)*X[r]^2*Y[x]^2 + 
   4*a*(a^2 + r^2)*sss*w^2*rn[r, x]*rp[r, x]*X[r]^2*Y[x]^2, 
 E9[r, x] -> 4*cM*m*w*(3*a^3*r^3 + a*r^5 - (12*I)*a^4*r^2*x - 
     (11*I)*a^2*r^4*x - I*r^6*x - 9*a^5*r*x^2 - 16*a^3*r^3*x^2 - 
     5*a*r^5*x^2 + (4*I)*a^6*x^3 + (18*I)*a^4*r^2*x^3 + (10*I)*a^2*r^4*x^3 + 
     7*a^5*r*x^4 + 5*a^3*r^3*x^4 - (3*I)*a^6*x^5 - (5*I)*a^4*r^2*x^5 - 
     2*a^5*r*x^6)*X[r]*Y[x] - 4*cM*m*(-(a^2*cM*m*r) - I*a^3*m^2*r + 
     (3*I)*a^4*m*r*w + (2*I)*a^2*m*r^3*w + I*m*r^5*w - a^2*cM*r*x + 
     a^2*r^2*x + (2*I)*a*cM*m*r^2*x - 2*a^2*m^2*r^2*x + 3*a^5*m*w*x + 
     6*a^3*m*r^2*w*x + 3*a*m*r^4*w*x - I*a^3*r*x^2 - a^2*cM*m*r*x^2 - 
     I*a^3*m^2*r*x^2 + (2*I)*a*cM*r^2*x^2 - (2*I)*a*r^3*x^2 + 
     (2*I)*a^2*m*r^3*w*x^2 - a^2*cM*r*x^3 + a^2*r^2*x^3 - 4*a^5*m*w*x^3 - 
     2*a^3*m*r^2*w*x^3 + I*a^3*r*x^4 + 2*a^5*m*w*x^5)*rn[r, x]*X[r]*Y[x] - 
   4*a*cM*m^2*r*(a - (2*I)*r*x + a*x^2)*rn[r, x]^2*X[r]*Y[x] - 
   4*m*w*(-a + a*m^2 - 2*a^2*m*w - m*r^2*w + a^2*m*w*x^2)*rn[r, x]^3*
    rp[r, x]^3*X[r]*Y[x] + 4*m*w^2*(I*a + r*x)*rn[r, x]^4*rp[r, x]^3*X[r]*
    Y[x] + 2*cM*((2*I)*a*cM*m*r^3*sss - 4*a^3*cM*m*r^2*w + 
     (4*I)*a^2*cM*r^3*w - 6*a*cM*m*r^4*w - 4*a^4*r^3*w^2 + 6*a^2*r^5*w^2 + 
     6*r^7*w^2 + (2*I)*a^3*cM*r*sss*x - (3*I)*a^3*r^2*sss*x + 
     (4*I)*a*cM*r^3*sss*x - (3*I)*a*r^4*sss*x - 2*a^3*cM*r^2*w*x + 
     (16*I)*a^2*cM*m*r^3*w*x - 6*a*cM*r^4*w*x + (18*I)*a^5*r^2*w^2*x + 
     (6*I)*a^3*r^4*w^2*x - (4*I)*a*r^6*w^2*x - (2*I)*a^3*cM*m*r*sss*x^2 + 
     4*a^5*cM*m*w*x^2 + 8*a^3*cM*m*r^2*w*x^2 + (12*I)*a^2*cM*r^3*w*x^2 + 
     12*a^6*r*w^2*x^2 + 20*a^4*r^3*w^2*x^2 + 4*a^2*r^5*w^2*x^2 + 
     2*a^5*cM*w*x^3 + 6*a^3*cM*r^2*w*x^3 - (36*I)*a^5*r^2*w^2*x^3 - 
     (14*I)*a^3*r^4*w^2*x^3 - 2*a^5*cM*m*w*x^4 - 18*a^6*r*w^2*x^4 - 
     14*a^4*r^3*w^2*x^4 + (14*I)*a^5*r^2*w^2*x^5 + 4*a^6*r*w^2*x^6)*X[r]*
    Y[x]^2 + 2*a*cM*((-2*I)*a^3*r*w - (2*I)*a*r^3*w + I*a^3*r*sss*w + 
     I*a*r^3*sss*w + (6*I)*a^4*m*r*w^2 + (8*I)*a^2*m*r^3*w^2 - 
     (2*I)*a^2*cM*m^2*x + 2*a^3*m^3*x - 2*a^4*w*x + 6*a^2*r^2*w*x + 
     8*r^4*w*x + 3*a^2*r^2*sss*w*x + 2*r^4*sss*w*x + 6*a^5*m*w^2*x + 
     12*a^3*m*r^2*w^2*x + 8*a*m*r^4*w^2*x - (2*I)*a^2*cM*m*x^2 - 
     (2*I)*a^3*r*w*x^2 - (2*I)*a*r^3*w*x^2 + I*a^3*r*sss*w*x^2 + 
     I*a*r^3*sss*w*x^2 - (4*I)*a^2*m*r^3*w^2*x^2 - 2*a^4*w*x^3 - 
     2*a^2*r^2*w*x^3 - a^2*r^2*sss*w*x^3 - 4*a^5*m*w^2*x^3 - 
     (2*I)*a^4*m*r*w^2*x^4 + 2*a^5*m*w^2*x^5)*rn[r, x]*X[r]*Y[x]^2 + 
   (2*I)*a*cM*m*(-(a^2*sss) - r^2*sss + 2*a^2*m*x)*rn[r, x]^2*X[r]*Y[x]^2 + 
   4*(a - I*r)*(a + I*r)*w^2*(-3*a^2 - r^2 + I*a*r*x + a^2*x^2)*rn[r, x]^3*
    rp[r, x]*X[r]*Y[x]^2 - 4*a*m*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^3*X[r]*
    Y[x]^2 + (4*I)*(a^2 + r^2)*w^3*rn[r, x]^4*rp[r, x]^3*X[r]*Y[x]^2 + 
   (2*I)*a^3*cM*sss*x^3*X[r]^2*Y[x]^2 + 
   4*a^2*cM*w*((-I)*cM*r^3*sss + a^2*cM*r^2*w + 3*cM*r^4*w + 
     (4*I)*a^2*cM*m*r*x - (2*I)*a^3*cM*r*w*x - (6*I)*a*cM*r^3*w*x + 
     (2*I)*a^2*cM*r*x^2 + I*a^2*cM*r*sss*x^2 - a^4*cM*w*x^2 - 
     3*a^2*cM*r^2*w*x^2 - (3*I)*a^5*w*x^3 + (4*I)*a^3*cM*r*w*x^3)*X[r]*
    Y[x]^3 + 2*a^5*cM*sss*w*x*rn[r, x]*X[r]*Y[x]^3 - 
   (4*I)*a^2*cM*w^3*(a^4 - r^4 - (2*I)*a*r^3*x - (2*I)*a^3*r*x^3)*rn[r, x]^2*
    X[r]*Y[x]^3 - (8*I)*a^4*cM*r^2*w^3*rn[r, x]^2*X[r]*Y[x]^4, 
 E10[r, x] -> -4*cM*(-2*a*cM*m^2*r^3*sss + 6*a^4*m*r^2*w - 
     8*a^2*cM^2*m*r^2*w - (15*I)*a^3*cM*m^2*r^2*w + 2*a^2*cM*m*r^3*w + 
     (13*I)*a^3*m^2*r^3*w - 2*a^2*m*r^4*w - (6*I)*a*cM*m^2*r^4*w + 
     6*cM*m*r^5*w + (8*I)*a*m^2*r^5*w - 4*m*r^6*w + 2*cM*m*r^5*sss*w - 
     5*a^5*r^2*w^2 + (15*I)*a^4*cM*m*r^2*w^2 + 4*a^3*cM*r^3*w^2 - 
     (11*I)*a^4*m*r^3*w^2 - 2*a^3*r^4*w^2 + (12*I)*a^2*cM*m*r^4*w^2 - 
     (22*I)*a^2*m*r^5*w^2 - 9*a*r^6*w^2 + I*cM*m*r^6*w^2 + (3*I)*m*r^7*w^2 + 
     (3*I)*a^5*r^3*w^3 + (14*I)*a^3*r^5*w^3 - (11*I)*a*r^7*w^3 - 
     I*a^4*r*sss*x + (4*I)*a^2*cM^2*r*sss*x - 5*a^3*cM*m*r*sss*x - 
     (8*I)*a^2*cM*r^2*sss*x + (2*I)*a^2*cM*m^2*r^2*sss*x + 
     (5*I)*a^2*r^3*sss*x + (4*I)*cM^2*r^3*sss*x - 2*a*cM*m*r^3*sss*x - 
     (6*I)*cM*r^4*sss*x + a*m*r^4*sss*x + (2*I)*r^5*sss*x - 8*a^4*cM*r*w*x - 
     (6*I)*a^5*m*r*w*x + (16*I)*a^3*cM^2*m*r*w*x - 30*a^4*cM*m^2*r*w*x + 
     16*a^4*r^2*w*x - 4*a^2*cM^2*r^2*w*x - (58*I)*a^3*cM*m*r^2*w*x + 
     33*a^4*m^2*r^2*w*x - 2*a^2*cM*r^3*w*x + (46*I)*a^3*m*r^3*w*x + 
     (16*I)*a*cM^2*m*r^3*w*x - 2*a^2*cM*m^2*r^3*w*x - 4*a^2*r^4*w*x - 
     (30*I)*a*cM*m*r^4*w*x + 9*a^2*m^2*r^4*w*x + 6*cM*r^5*w*x + 
     (16*I)*a*m*r^5*w*x - 4*r^6*w*x + 5*a^4*cM*r*sss*w*x + 2*cM*r^5*sss*w*x + 
     (4*I)*a^6*r*w^2*x + 30*a^5*cM*m*r*w^2*x + (41*I)*a^4*cM*r^2*w^2*x - 
     33*a^5*m*r^2*w^2*x - (33*I)*a^4*r^3*w^2*x + 4*a^3*cM*m*r^3*w^2*x + 
     (18*I)*a^2*cM*r^4*w^2*x - 42*a^3*m*r^4*w^2*x + 12*a*cM*m*r^5*w^2*x + 
     I*cM*r^6*w^2*x - 6*a*m*r^6*w^2*x + (3*I)*r^7*w^2*x + 11*a^6*r^2*w^3*x - 
     4*a^2*r^6*w^3*x - 4*r^8*w^3*x + 2*a^3*cM*m^2*r*sss*x^2 + 
     (4*I)*a^5*cM*w*x^2 - 6*a^6*m*w*x^2 + 8*a^4*cM^2*m*w*x^2 + 
     (15*I)*a^5*cM*m^2*w*x^2 - (8*I)*a^5*r*w*x^2 + (8*I)*a^3*cM^2*r*w*x^2 - 
     32*a^4*cM*m*r*w*x^2 - (21*I)*a^5*m^2*r*w*x^2 - (16*I)*a^3*cM*r^2*w*x^2 + 
     26*a^4*m*r^2*w*x^2 + 4*a^2*cM^2*m*r^2*w*x^2 + (11*I)*a^3*cM*m^2*r^2*w*
      x^2 + (12*I)*a^3*r^3*w*x^2 + (8*I)*a*cM^2*r^3*w*x^2 - 
     12*a^2*cM*m*r^3*w*x^2 - (17*I)*a^3*m^2*r^3*w*x^2 - 
     (12*I)*a*cM*r^4*w*x^2 + 12*a^2*m*r^4*w*x^2 + (4*I)*a*r^5*w*x^2 - 
     4*a^4*cM*m*r*sss*w*x^2 + 5*a^7*w^2*x^2 - (15*I)*a^6*cM*m*w^2*x^2 + 
     16*a^5*cM*r*w^2*x^2 + (21*I)*a^6*m*r*w^2*x^2 - 39*a^5*r^2*w^2*x^2 - 
     (22*I)*a^4*cM*m*r^2*w^2*x^2 + 20*a^3*cM*r^3*w^2*x^2 + 
     (30*I)*a^4*m*r^3*w^2*x^2 - 41*a^3*r^4*w^2*x^2 - 
     (27*I)*a^2*cM*m*r^4*w^2*x^2 + 12*a*cM*r^5*w^2*x^2 + 
     (43*I)*a^2*m*r^5*w^2*x^2 + 7*a*r^6*w^2*x^2 - (7*I)*a^7*r*w^3*x^2 - 
     (13*I)*a^5*r^3*w^3*x^2 - (51*I)*a^3*r^5*w^3*x^2 + (15*I)*a*r^7*w^3*x^2 + 
     (2*I)*a^4*cM*sss*x^3 - a^5*m*sss*x^3 - I*a^4*r*sss*x^3 - 
     (8*I)*a^2*cM^2*r*sss*x^3 + 7*a^3*cM*m*r*sss*x^3 + 
     (12*I)*a^2*cM*r^2*sss*x^3 - (5*I)*a^2*r^3*sss*x^3 - 4*a^6*w*x^3 + 
     4*a^4*cM^2*w*x^3 + (18*I)*a^5*cM*m*w*x^3 - 5*a^6*m^2*w*x^3 + 
     10*a^4*cM*r*w*x^3 - (10*I)*a^5*m*r*w*x^3 - (32*I)*a^3*cM^2*m*r*w*x^3 + 
     24*a^4*cM*m^2*r*w*x^3 - 12*a^4*r^2*w*x^3 + (70*I)*a^3*cM*m*r^2*w*x^3 - 
     29*a^4*m^2*r^2*w*x^3 - 6*a^2*cM*r^3*w*x^3 - (46*I)*a^3*m*r^3*w*x^3 + 
     8*a^2*r^4*w*x^3 - 7*a^4*cM*r*sss*w*x^3 - (13*I)*a^6*cM*w^2*x^3 + 
     7*a^7*m*w^2*x^3 + (41*I)*a^6*r*w^2*x^3 - 48*a^5*cM*m*r*w^2*x^3 - 
     (122*I)*a^4*cM*r^2*w^2*x^3 + 34*a^5*m*r^2*w^2*x^3 + 
     (126*I)*a^4*r^3*w^2*x^3 - 12*a^3*cM*m*r^3*w^2*x^3 - 
     (33*I)*a^2*cM*r^4*w^2*x^3 + 38*a^3*m*r^4*w^2*x^3 + 
     (23*I)*a^2*r^5*w^2*x^3 - 3*a^8*w^3*x^3 - 5*a^6*r^2*w^3*x^3 - 
     4*a^2*r^6*w^3*x^3 + (4*I)*a^5*cM*w*x^4 - 4*a^4*cM^2*m*w*x^4 - 
     (5*I)*a^5*cM*m^2*w*x^4 - (24*I)*a^3*cM^2*r*w*x^4 + 28*a^4*cM*m*r*w*x^4 + 
     (9*I)*a^5*m^2*r*w*x^4 + (36*I)*a^3*cM*r^2*w*x^4 - 24*a^4*m*r^2*w*x^4 - 
     (16*I)*a^3*r^3*w*x^4 + 2*a^4*cM*m*r*sss*w*x^4 + 9*a^7*w^2*x^4 + 
     (10*I)*a^6*cM*m*w^2*x^4 - 52*a^5*cM*r*w^2*x^4 - (12*I)*a^6*m*r*w^2*x^4 + 
     86*a^5*r^2*w^2*x^4 - (10*I)*a^4*cM*m*r^2*w^2*x^4 - 
     32*a^3*cM*r^3*w^2*x^4 + (14*I)*a^4*m*r^3*w^2*x^4 + 49*a^3*r^4*w^2*x^4 + 
     (3*I)*a^7*r*w^3*x^4 + (4*I)*a^5*r^3*w^3*x^4 + (49*I)*a^3*r^5*w^3*x^4 + 
     (16*I)*a^6*cM*w^2*x^5 - 4*a^7*m*w^2*x^5 - (34*I)*a^6*r*w^2*x^5 - 
     2*a^5*cM*m*r*w^2*x^5 + (64*I)*a^4*cM*r^2*w^2*x^5 + 9*a^5*m*r^2*w^2*x^5 - 
     (56*I)*a^4*r^3*w^2*x^5 + 4*a^8*w^3*x^5 - 23*a^6*r^2*w^3*x^5 - 
     4*a^7*w^2*x^6 + (4*I)*a^6*cM*m*w^2*x^6 + 16*a^5*cM*r*w^2*x^6 + 
     (6*I)*a^6*m*r*w^2*x^6 - 24*a^5*r^2*w^2*x^6 + (14*I)*a^7*r*w^3*x^6 + 
     (18*I)*a^5*r^3*w^3*x^6 - (4*I)*a^6*cM*w^2*x^7 + 5*a^7*m*w^2*x^7 + 
     (6*I)*a^6*r*w^2*x^7 + 3*a^8*w^3*x^7 + 25*a^6*r^2*w^3*x^7 - 
     (6*I)*a^7*r*w^3*x^8)*Y[x] + 4*cM*(-(a*m^2*r^3*sss) - 4*a^4*m^3*r*w - 
     3*a^2*m^3*r^3*w + 2*a^4*m*r*sss*w + (2*I)*a*r^4*sss*w + m*r^5*sss*w + 
     9*a^3*m^2*r^3*w^2 + 4*a*m^2*r^5*w^2 - a^5*r*sss*w^2 - 
     2*a^3*r^3*sss*w^2 - 3*a*r^5*sss*w^2 - 9*a^4*m*r^3*w^3 - 
     8*a^2*m*r^5*w^3 + 4*m*r^7*w^3 + I*a^4*m^2*sss*x + (4*I)*a^5*m^3*w*x + 
     I*a^3*m^3*r^2*w*x - (2*I)*a^5*m*sss*w*x + 3*a^4*r*sss*w*x + 
     I*a*m*r^4*sss*w*x + r^5*sss*w*x - (6*I)*a^6*m^2*w^2*x - 
     (3*I)*a^4*m^2*r^2*w^2*x + (6*I)*a^2*m^2*r^4*w^2*x + 
     I*a^4*r^2*sss*w^2*x + I*r^6*sss*w^2*x + (4*I)*a^7*m*w^3*x + 
     (3*I)*a^5*m*r^2*w^3*x - (12*I)*a^3*m*r^4*w^3*x + 3*a^4*m^3*r*w*x^2 - 
     I*a^5*sss*w*x^2 - 3*a^4*m*r*sss*w*x^2 - I*a*r^4*sss*w*x^2 - 
     5*a^3*m^2*r^3*w^2*x^2 + 2*a^5*r*sss*w^2*x^2 - a^3*r^3*sss*w^2*x^2 + 
     2*a*r^5*sss*w^2*x^2 + 10*a^4*m*r^3*w^3*x^2 + 16*a^2*m*r^5*w^3*x^2 - 
     I*a^5*m^3*w*x^3 + I*a^5*m*sss*w*x^3 - 4*a^4*r*sss*w*x^3 + 
     (3*I)*a^6*m^2*w^2*x^3 + (11*I)*a^4*m^2*r^2*w^2*x^3 - 
     I*a^4*r^2*sss*w^2*x^3 + (2*I)*a^2*r^4*sss*w^2*x^3 - 
     (3*I)*a^7*m*w^3*x^3 - (22*I)*a^5*m*r^2*w^3*x^3 + 
     (8*I)*a^3*m*r^4*w^3*x^3 - 3*a^5*r*sss*w^2*x^4 + a^3*r^3*sss*w^2*x^4 + 
     3*a^4*m*r^3*w^3*x^4 + (5*I)*a^6*m^2*w^2*x^5 + I*a^4*r^2*sss*w^2*x^5 - 
     (10*I)*a^7*m*w^3*x^5 + (11*I)*a^5*m*r^2*w^3*x^5 + a^5*r*sss*w^2*x^6 + 
     (5*I)*a^7*m*w^3*x^7)*rn[r, x]*Y[x] + 
   4*a*cM*m*(a^2 - 4*cM^2 - (5*I)*a*cM*m + a^2*m^2 + 6*cM*r + (5*I)*a*m*r - 
     3*r^2)*(m + x)*rn[r, x]^2*Y[x] - 
   4*w^2*(-3*a^2 - r^2 + I*a*r*x + a^2*x^2)*(a^3 - 3*a*r^2 - (6*I)*a^2*r*x + 
     (2*I)*r^3*x + a^3*x^2 - 3*a*r^2*x^2)*rn[r, x]^3*Y[x] - 
   2*w^2*((8*I)*a^2*m*r - (4*I)*m*r^3 - 2*a^3*sss - 2*a*r^2*sss + 
     (10*I)*a^3*r*w + (2*I)*a*r^3*w + 4*a^3*m*x + 6*a*m*r^2*x + 
     I*a^2*r*sss*x + I*r^3*sss*x + 2*a^4*w*x + 10*a^2*r^2*w*x - 
     (10*I)*a^2*m*r*x^2 + a^3*sss*x^2 + a*r^2*sss*x^2 - (14*I)*a^3*r*w*x^2 - 
     (6*I)*a*r^3*w*x^2 + 2*a^4*w*x^3 - 6*a^2*r^2*w*x^3)*rn[r, x]^3*rp[r, x]^2*
    Y[x] - (4*I)*w^2*(-(a^2*m^3) - (3*I)*a*m^2*r + 3*a^3*m^2*w + 
     2*a*m^2*r^2*w - 3*a^4*m*w^2 - 4*a^2*m*r^2*w^2 - m*r^4*w^2 + a^2*m^2*x - 
     a^4*w^2*x - 2*a^2*r^2*w^2*x - r^4*w^2*x - a^3*m^2*w*x^2 + 
     2*a^4*m*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*Y[x] - 
   (4*I)*cM*(-2*cM*m*r^2*sss + 2*m*r^3*sss - 4*a*cM*r^2*w + 4*a*r^3*w + 
     2*a^2*cM*m*sss*x^2 - 3*a^2*m*r*sss*x^2)*X[r]*Y[x] - 
   (2*I)*m*sss*w^2*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] + 
   4*a*cM*((-2*I)*a^2*cM*r^2*sss*w + (4*I)*cM^2*r^3*sss*w - 
     (6*I)*cM*r^4*sss*w - 4*a^2*cM^2*r^2*w^2 + 2*cM*r^5*sss*w^2 + 
     (5*I)*a^4*cM*r^2*w^3 + (6*I)*a^2*cM*r^4*w^3 + I*cM*r^6*w^3 - 
     6*a^2*m*r^2*sss*x - 5*a*cM*r^3*sss*w*x + (8*I)*a^3*cM^2*r*w^2*x + 
     (16*I)*a*cM^2*r^3*w^2*x + 10*a^5*cM*r*w^3*x + 2*a^3*cM*r^3*w^3*x - 
     33*a^3*r^4*w^3*x + 12*a*cM*r^5*w^3*x + (2*I)*a^4*cM*sss*w*x^2 - 
     (4*I)*a^2*cM^2*r*sss*w*x^2 + (10*I)*a^2*cM*r^2*sss*w*x^2 + 
     4*a^4*cM^2*w^2*x^2 - 2*a^4*cM*r*sss*w^2*x^2 - (5*I)*a^6*cM*w^3*x^2 - 
     (6*I)*a^4*cM*r^2*w^3*x^2 - (21*I)*a^2*cM*r^4*w^3*x^2 - 
     (24*I)*a^3*cM^2*r*w^2*x^3 - 14*a^5*cM*r*w^3*x^3 - 
     10*a^3*cM*r^3*w^3*x^3 + 39*a^3*r^4*w^3*x^3 - (16*I)*a^4*cM*r^2*w^3*x^4 - 
     16*a^5*cM*r*w^3*x^5 + (4*I)*a^6*cM*w^3*x^6)*Y[x]^2 + 
   4*a*cM*(-(a^2*m^2*r*sss) + (2*I)*a^2*r^2*sss*w - 4*a*cM*m*r^2*sss*w + 
     3*a*m*r^3*sss*w + 6*a^4*m^2*r*w^2 + 3*a^4*r^3*w^4 + 4*a^2*r^5*w^4 - 
     4*r^7*w^4 - I*a^2*m*r^2*sss*w*x + 4*a*r^3*sss*w*x + I*a^5*sss*w^2*x - 
     I*a^7*w^4*x - I*a^5*r^2*w^4*x + (6*I)*a^3*r^4*w^4*x - 
     3*a^4*m^2*r*w^2*x^2 - 2*a^4*r^3*w^4*x^2 - 12*a^2*r^5*w^4*x^2 + 
     (10*I)*a^5*r^2*w^4*x^3 - (2*I)*a^3*r^4*w^4*x^3 - 5*a^4*r^3*w^4*x^4 + 
     (5*I)*a^7*w^4*x^5 - I*a^5*r^2*w^4*x^5)*rn[r, x]*Y[x]^2 + 
   4*a*w^3*(5*a*m*r - 2*a^2*r*w - 2*r^3*w - I*a^4*w^2 - (2*I)*a^2*r^2*w^2 - 
     I*r^4*w^2)*rn[r, x]^3*rp[r, x]^3*Y[x]^2 - (2*I)*a^2*cM*r*sss^2*x*X[r]*
    Y[x]^2 + (2*I)*a*sss*w^3*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x]^2 + 
   4*a^3*cM*r*w^2*(2*cM*r*sss - 4*a^3*m*w + a^3*m*w*x^2)*rn[r, x]*Y[x]^3 + 
   4*a^7*cM*r*w^4*rn[r, x]*Y[x]^4, 
 E11[r, x] -> 4*cM*m*(a^2*cM*m*r^2 + 2*cM*m*r^4 + I*a*m^2*r^4 - 
     (3*I)*a^4*m*r^2*w - (4*I)*a^2*m*r^4*w - I*m*r^6*w + a^2*cM*r^2*x - 
     a^2*r^3*x + 2*cM*r^4*x - 3*r^5*x + 2*a^3*m*r^3*w*x + 2*a*m*r^5*w*x - 
     I*a^5*m^2*x^2 + a^2*cM*m*r^2*x^2 + (3*I)*a^6*m*w*x^2 + 
     (6*I)*a^4*m*r^2*w*x^2 + (3*I)*a^2*m*r^4*w*x^2 + a^4*r*x^3 + 
     a^2*cM*r^2*x^3 - 3*a^2*r^3*x^3 + 2*a^5*m*r*w*x^3 + 2*a^3*m*r^3*w*x^3 - 
     (2*I)*a^6*m*w*x^4 - (2*I)*a^4*m*r^2*w*x^4 - 2*a^4*r*x^5)*X[r]*Y[x] + 
   4*cM*m*(-(a^2*m*r^2) - 3*m*r^4 + a^3*r^2*w + 5*a*r^4*w - (2*I)*a*m*r^3*x - 
     (2*I)*a^4*r*w*x + I*a^2*r^3*w*x - I*r^5*w*x + a^4*m*x^2 - 
     a^2*m*r^2*x^2 - a^5*w*x^2 + 3*a^3*r^2*w*x^2 - 2*a*r^4*w*x^2 - 
     (2*I)*a^3*m*r*x^3 + (7*I)*a^4*r*w*x^3 + I*a^2*r^3*w*x^3 - 
     2*a^3*r^2*w*x^4 - (2*I)*a^4*r*w*x^5)*rn[r, x]*X[r]*Y[x] - 
   4*m*(-(a^2*m^3) - m*r^2 + a^3*w + 3*a^3*m^2*w + 2*a*r^2*w + 
     2*a*m^2*r^2*w - 3*a^4*m*w^2 - 4*a^2*m*r^2*w^2 - m*r^4*w^2 - a^2*m^2*x - 
     r^2*x + 3*a^3*m*w*x + 3*a*m*r^2*w*x - a^3*m^2*w*x^2 - a*r^2*w*x^2 + 
     2*a^4*m*w^2*x^2 + 2*a^2*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   4*m*(a - I*r)*(a + I*r)*w^2*((-I)*a + r*x)*rn[r, x]^2*rp[r, x]^3*X[r]*
    Y[x] - 2*m*sss*(m + x)*rn[r, x]^2*rp[r, x]^2*X[r]^2*Y[x] + 
   4*cM*(I*a^3*m^3*r^2 - (2*I)*a^2*r^4*w - a*cM*m*r^4*w - (2*I)*r^6*w + 
     (3*I)*a^5*m*r^2*w^2 + (5*I)*a^3*m*r^4*w^2 + (2*I)*a*m*r^6*w^2 - 
     2*a^5*r*w*x + 3*a^3*cM*r^2*w*x - 7*a^3*r^3*w*x + 5*a*cM*r^4*w*x - 
     3*a*r^5*w*x - 4*a^4*m*r^3*w^2*x - 4*a^2*m*r^5*w^2*x - a^4*cM*m^2*x^2 + 
     2*a^5*cM*m*w*x^2 - (2*I)*a^4*r^2*w*x^2 - (2*I)*a^2*r^4*w*x^2 - 
     (3*I)*a^7*m*w^2*x^2 - (6*I)*a^5*m*r^2*w^2*x^2 - 
     (3*I)*a^3*m*r^4*w^2*x^2 - a^4*cM*m*x^3 + a^5*cM*w*x^3 - 5*a^5*r*w*x^3 + 
     3*a^3*cM*r^2*w*x^3 - 3*a^3*r^3*w*x^3 - 4*a^6*m*r*w^2*x^3 - 
     4*a^4*m*r^3*w^2*x^3 - a^5*cM*m*w*x^4 + I*a^7*m*w^2*x^4 + 
     I*a^5*m*r^2*w^2*x^4)*X[r]*Y[x]^2 + 
   4*cM*r*w^2*(-(a^2*r^3) + r^5 + (2*I)*a^5*x + (3*I)*a^3*r^2*x + 
     (3*I)*a*r^4*x - 3*a^4*r*x^2 - a^2*r^3*x^2 - (3*I)*a^5*x^3 - 
     I*a^3*r^2*x^3)*rn[r, x]*X[r]*Y[x]^2 + (4*I)*(a^2 + r^2)^2*w*rn[r, x]^2*
    rp[r, x]*X[r]*Y[x]^2 - 4*a*m*(a^2 + r^2)^2*w^3*rn[r, x]^2*rp[r, x]^2*X[r]*
    Y[x]^2 + (4*I)*(a^2 + r^2)^2*w^3*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x]^2 - 
   (2*I)*(a^2 + r^2)*sss*w*rn[r, x]^2*rp[r, x]*X[r]^2*Y[x]^2 + 
   2*a*m*sss*w*rn[r, x]^2*rp[r, x]^2*X[r]^2*Y[x]^2 + 
   4*a^2*cM*w*(-2*a*cM*m*r^2 + a^2*cM*r^2*w - cM*r^4*w - I*a^4*r^2*w^2 - 
     (2*I)*a^2*r^4*w^2 - I*r^6*w^2 + 2*a^3*r^3*w^2*x + 2*a*r^5*w^2*x - 
     a^4*cM*w*x^2 - 3*a^2*cM*r^2*w*x^2 + I*a^6*w^2*x^2 + 
     (2*I)*a^4*r^2*w^2*x^2 + I*a^2*r^4*w^2*x^2 + 2*a^5*r*w^2*x^3 + 
     2*a^3*r^3*w^2*x^3)*X[r]*Y[x]^3, 
 E12[r, x] -> 4*cM*m*(-(a*m*r^3*w) + I*r^4*w + I*m^2*r^4*w + (2*I)*a*cM*r*x - 
     2*a^2*m*r*x + (2*I)*a*cM*m^2*r*x - 2*a^2*m^3*r*x - (2*I)*a*r^2*x - 
     (2*I)*a*m^2*r^2*x + 4*a^3*r*w*x + 8*a^3*m^2*r*w*x + 4*a*r^3*w*x + 
     4*a*m^2*r^3*w*x + (3*I)*m*r^4*w*x + (6*I)*a*cM*m*r*x^2 - 
     6*a^2*m^2*r*x^2 - (6*I)*a*m*r^2*x^2 - I*a^4*w*x^2 + 11*a^3*m*r*w*x^2 + 
     13*a*m*r^3*w*x^2 + I*r^4*w*x^2 + (2*I)*a*cM*r*x^3 - 2*a^2*m*r*x^3 - 
     (2*I)*a*r^2*x^3 - I*a^4*m*w*x^3 + 4*a^3*r*w*x^3 - 4*a^3*m^2*r*w*x^3 + 
     4*a*r^3*w*x^3 - (3*I)*a^4*w*x^4 - I*a^4*m^2*w*x^4 + a^3*m*r*w*x^4 - 
     (2*I)*a^4*m*w*x^5 + (2*I)*a^4*w*x^6)*X[r] + 
   4*m*w^2*(-3*a^2*r - 2*r^3 - (6*I)*a^3*x - (6*I)*a*r^2*x + 4*a^2*r*x^2 + 
     (6*I)*a^3*x^3 + (4*I)*a*r^2*x^3 - 3*a^2*r*x^4 - (2*I)*a^3*x^5)*
    rn[r, x]^2*rp[r, x]*X[r] + 4*m*w*(a*m + a*m^3 - 4*a^2*m^2*w - m^2*r^2*w - 
     2*a*x + 2*a*m^2*x - 4*a^2*m*w*x - 3*m*r^2*w*x - 2*a*m*x^2 + 
     3*a^2*m^2*w*x^2 + a^2*m*w*x^3)*rn[r, x]^2*rp[r, x]^2*X[r] + 
   4*cM*(I*a^2*m*r^2*w - I*m*r^4*sss*w - I*a*r^4*w^2 - (3*I)*a*m^2*r^4*w^2 - 
     I*a*cM*m*r*sss*x + a^2*m^2*r*sss*x + I*a*m*r^2*sss*x - 
     (2*I)*a^2*cM*r*w*x - (6*I)*a^2*cM*m^2*r*w*x + (5*I)*a^2*m^2*r^2*w*x - 
     2*a^3*m*r*sss*w*x - 3*a*m*r^3*sss*w*x - I*r^4*sss*w*x - 2*a^4*r*w^2*x - 
     12*a^4*m^2*r*w^2*x - 4*a^2*r^3*w^2*x - 12*a^2*m^2*r^3*w^2*x + 
     6*r^5*w^2*x + 4*a^3*r*w*x^2 - (2*I)*a^2*cM*m*r*w*x^2 + 
     I*a^2*m*r^2*w*x^2 + 4*a*r^3*w*x^2 - 2*a^3*r*sss*w*x^2 - 
     2*a*r^3*sss*w*x^2 + I*a^5*w^2*x^2 - I*a*r^4*w^2*x^2 - (4*I)*a^4*w*x^3 + 
     (6*I)*a^2*cM*r*w*x^3 + I*a^4*sss*w*x^3 - a^3*m*r*sss*w*x^3 - 
     4*a^4*r*w^2*x^3 + 8*a^2*r^3*w^2*x^3 + I*a^4*m*sss*w*x^4 + 
     (3*I)*a^5*w^2*x^4 + (3*I)*a^5*m^2*w^2*x^4 + 4*a^4*r*w^2*x^5 - 
     (2*I)*a^5*w^2*x^6)*X[r]*Y[x] - 4*cM*m*w^2*(-2*a^2*r^2 - 3*r^4 + 
     (2*I)*a^3*r*x + 2*a^4*x^2 + 8*a^2*r^2*x^2 + (4*I)*a^3*r*x^3 + a^4*x^4)*
    rn[r, x]*X[r]*Y[x] - 2*a*(-2 + sss)*w*(a - I*r*x)^2*rn[r, x]^2*X[r]*
    Y[x] - (4*I)*w^3*x*(-5*a^4 - 6*a^2*r^2 - 2*r^4 + 3*a^4*x^2 + 
     2*a^2*r^2*x^2)*rn[r, x]^2*rp[r, x]*X[r]*Y[x] - 
   2*w*(2*a - a*sss + 2*a*m^2*sss + (4*I)*a*m^2*r*w - 4*a^2*m*sss*w - 
     2*m*r^2*sss*w - 12*a^3*m^2*w^2 - (8*I)*a^2*m*r*w^2 - 6*a*m^2*r^2*w^2 - 
     (2*I)*m*r^3*w^2 - 4*a^3*m*w^2*x - 6*a*m*r^2*w^2*x + 2*a^2*m*sss*w*x^2 + 
     6*a^3*m^2*w^2*x^2 + (6*I)*a^2*m*r*w^2*x^2 - 2*a^3*m*w^2*x^3)*rn[r, x]^2*
    rp[r, x]^2*X[r]*Y[x] + 4*(-2 + sss)*w^2*(I*a + r*x)*rn[r, x]^3*rp[r, x]^2*
    X[r]*Y[x] + 4*a*cM*w*((-I)*a^2*r^2*w + I*r^4*sss*w + (3*I)*a*m*r^4*w^2 + 
     (6*I)*a*r^2*x + I*a*cM*r*sss*x - (2*I)*a*r^2*sss*x + 
     (6*I)*a^2*cM*m*r*w*x + a^3*r*sss*w*x + 3*a*r^3*sss*w*x + 
     8*a^4*m*r*w^2*x + 12*a^2*m*r^3*w^2*x - (4*I)*a^2*cM*r*w*x^2 + 
     (5*I)*a^2*r^2*w*x^2 + 2*a^3*r*sss*w*x^3 + 4*a^4*m*r*w^2*x^3 - 
     I*a^4*sss*w*x^4 - (3*I)*a^5*m*w^2*x^4)*X[r]*Y[x]^2 - 
   4*a*cM*r*w^3*(a^2 + 3*r^2 + 2*a^2*x^2)*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 + 
   4*a*r*w^3*(2*a^2 + 2*r^2 + a^2*x^2)*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 + 
   4*a*w^3*(-(a^2*sss) - r^2*sss - 4*a^3*m*w - (2*I)*a^2*r*w - 3*a*m*r^2*w - 
     I*r^3*w + a^3*m*w*x^2 + I*a^2*r*w*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*
    Y[x]^2 + (4*I)*a^3*cM*w^3*(-(r^4*w) - 2*a*cM*r*x + a*r^2*x + 
     (2*I)*a^3*r*w*x + (4*I)*a*r^3*w*x - a^3*x^3 + (2*I)*a^3*r*w*x^3 + 
     a^4*w*x^4)*X[r]*Y[x]^3 + 4*a^3*(a^2 + r^2)*w^5*rn[r, x]^2*rp[r, x]^2*
    X[r]*Y[x]^3, E13[r, x] -> 
  4*cM*(a^3*m^2*r^2 - 4*a*cM^2*m^2*r^2 - (5*I)*a^2*cM*m^3*r^2 + a^3*m^4*r^2 + 
     6*a*cM*m^2*r^3 + (5*I)*a^2*m^3*r^3 - 3*a*m^2*r^4 - 2*a^4*m*r^2*w + 
     8*a^2*cM^2*m*r^2*w + (15*I)*a^3*cM*m^2*r^2*w - 4*a^4*m^3*r^2*w - 
     8*a^2*cM*m*r^3*w - (11*I)*a^3*m^2*r^3*w + (4*I)*a*cM*r^4*w + 
     5*a^2*m*r^4*w - 12*cM^2*m*r^4*w - (4*I)*a*cM*m^2*r^4*w - 
     6*a^2*m^3*r^4*w - (8*I)*a*r^5*w + 18*cM*m*r^5*w + (3*I)*a*m^2*r^5*w - 
     9*m*r^6*w + a^5*r^2*w^2 - (15*I)*a^4*cM*m*r^2*w^2 + 6*a^5*m^2*r^2*w^2 + 
     2*a^3*cM*r^3*w^2 + (7*I)*a^4*m*r^3*w^2 + 2*a^3*r^4*w^2 + 
     (8*I)*a^2*cM*m*r^4*w^2 + 18*a^3*m^2*r^4*w^2 - 22*a*cM*r^5*w^2 - 
     (13*I)*a^2*m*r^5*w^2 + 17*a*r^6*w^2 + (9*I)*cM*m*r^6*w^2 + 
     3*a*m^2*r^6*w^2 - (8*I)*m*r^7*w^2 - 4*a^6*m*r^2*w^3 - 18*a^4*m*r^4*w^3 - 
     6*a^2*m*r^6*w^3 + 2*m*r^8*w^3 + a^3*m*r^2*x - 4*a*cM^2*m*r^2*x - 
     (5*I)*a^2*cM*m^2*r^2*x + a^3*m^3*r^2*x + 6*a*cM*m*r^3*x + 
     (5*I)*a^2*m^2*r^3*x - 3*a*m*r^4*x + 8*a^4*cM*r*w*x + (2*I)*a^5*m*r*w*x - 
     5*a^4*r^2*w*x - 12*a^2*cM^2*r^2*w*x + (10*I)*a^3*cM*m*r^2*w*x - 
     4*a^4*m^2*r^2*w*x + 26*a^2*cM*r^3*w*x - (11*I)*a^3*m*r^3*w*x - 
     8*a^2*cM*m^2*r^3*w*x - (2*I)*a^3*m^3*r^3*w*x - 14*a^2*r^4*w*x - 
     12*cM^2*r^4*w*x + (4*I)*a*cM*m*r^4*w*x + 6*a^2*m^2*r^4*w*x + 
     18*cM*r^5*w*x - (5*I)*a*m*r^5*w*x - 9*r^6*w*x - (2*I)*a^6*r*w^2*x - 
     (5*I)*a^4*cM*r^2*w^2*x + 5*a^5*m*r^2*w^2*x + (4*I)*a^4*r^3*w^2*x + 
     16*a^3*cM*m*r^3*w^2*x + (6*I)*a^4*m^2*r^3*w^2*x - 
     (4*I)*a^2*cM*r^4*w^2*x - 8*a^3*m*r^4*w^2*x - (2*I)*a^2*r^5*w^2*x + 
     (2*I)*a^2*m^2*r^5*w^2*x + (9*I)*cM*r^6*w^2*x + 3*a*m*r^6*w^2*x - 
     (8*I)*r^7*w^2*x - 2*a^6*r^2*w^3*x + 2*a^4*r^4*w^3*x - 2*a^2*r^6*w^3*x + 
     2*r^8*w^3*x - a^5*m^2*x^2 + 4*a^3*cM^2*m^2*x^2 + (5*I)*a^4*cM*m^3*x^2 - 
     a^5*m^4*x^2 - 6*a^3*cM*m^2*r*x^2 - (5*I)*a^4*m^3*r*x^2 + 
     3*a^3*m^2*r^2*x^2 + 2*a^6*m*w*x^2 - 8*a^4*cM^2*m*w*x^2 - 
     (15*I)*a^5*cM*m^2*w*x^2 + 4*a^6*m^3*w*x^2 - (8*I)*a^5*r*w*x^2 + 
     16*a^4*cM*m*r*w*x^2 + (13*I)*a^5*m^2*r*w*x^2 + (12*I)*a^3*cM*r^2*w*x^2 - 
     4*a^4*m*r^2*w*x^2 - 24*a^2*cM^2*m*r^2*w*x^2 - (13*I)*a^3*cM*m^2*r^2*w*
      x^2 - 4*a^4*m^3*r^2*w*x^2 - (24*I)*a^3*r^3*w*x^2 + 
     40*a^2*cM*m*r^3*w*x^2 + (21*I)*a^3*m^2*r^3*w*x^2 + 
     (4*I)*a*cM*r^4*w*x^2 - 22*a^2*m*r^4*w*x^2 - a^7*w^2*x^2 + 
     (15*I)*a^6*cM*m*w^2*x^2 - 6*a^7*m^2*w^2*x^2 - 10*a^5*cM*r*w^2*x^2 - 
     (11*I)*a^6*m*r*w^2*x^2 + 9*a^5*r^2*w^2*x^2 + (26*I)*a^4*cM*m*r^2*w^2*
      x^2 + 12*a^5*m^2*r^2*w^2*x^2 - 44*a^3*cM*r^3*w^2*x^2 - 
     (36*I)*a^4*m*r^3*w^2*x^2 + 33*a^3*r^4*w^2*x^2 - I*a^2*cM*m*r^4*w^2*x^2 - 
     5*a^3*m^2*r^4*w^2*x^2 + 22*a*cM*r^5*w^2*x^2 - (5*I)*a^2*m*r^5*w^2*x^2 - 
     17*a*r^6*w^2*x^2 + 4*a^8*m*w^3*x^2 - 12*a^6*m*r^2*w^3*x^2 + 
     10*a^4*m*r^4*w^3*x^2 + 8*a^2*m*r^6*w^3*x^2 - a^5*m*x^3 + 
     4*a^3*cM^2*m*x^3 + (5*I)*a^4*cM*m^2*x^3 - a^5*m^3*x^3 - 
     6*a^3*cM*m*r*x^3 - (5*I)*a^4*m^2*r*x^3 + 3*a^3*m*r^2*x^3 - 3*a^6*w*x^3 - 
     4*a^4*cM^2*w*x^3 - (6*I)*a^5*cM*m*w*x^3 + 2*a^6*m^2*w*x^3 + 
     14*a^4*cM*r*w*x^3 - I*a^5*m*r*w*x^3 - 8*a^4*cM*m^2*r*w*x^3 - 
     (2*I)*a^5*m^3*r*w*x^3 - 18*a^4*r^2*w*x^3 - 4*a^2*cM^2*r^2*w*x^3 + 
     12*a^4*m^2*r^2*w*x^3 + 14*a^2*cM*r^3*w*x^3 + (7*I)*a^3*m*r^3*w*x^3 - 
     15*a^2*r^4*w*x^3 + I*a^6*cM*w^2*x^3 - a^7*m*w^2*x^3 + 
     (6*I)*a^6*r*w^2*x^3 + 16*a^5*cM*m*r*w^2*x^3 + (6*I)*a^6*m^2*r*w^2*x^3 - 
     (4*I)*a^4*cM*r^2*w^2*x^3 - 12*a^5*m*r^2*w^2*x^3 - 
     (12*I)*a^4*r^3*w^2*x^3 - 16*a^3*cM*m*r^3*w^2*x^3 - 
     (2*I)*a^4*m^2*r^3*w^2*x^3 + (11*I)*a^2*cM*r^4*w^2*x^3 + 
     21*a^3*m*r^4*w^2*x^3 - (18*I)*a^2*r^5*w^2*x^3 - 20*a^4*r^4*w^3*x^3 + 
     4*a^2*r^6*w^3*x^3 - a^6*m*w*x^4 + 4*a^4*cM^2*m*w*x^4 + 
     (9*I)*a^5*cM*m^2*w*x^4 - 6*a^6*m^3*w*x^4 - 2*a^4*cM*m*r*w*x^4 - 
     (6*I)*a^5*m^2*r*w*x^4 - (4*I)*a^3*cM*r^2*w*x^4 - a^4*m*r^2*w*x^4 + 
     (8*I)*a^3*r^3*w*x^4 + 5*a^7*w^2*x^4 - (18*I)*a^6*cM*m*w^2*x^4 + 
     18*a^7*m^2*w^2*x^4 + 2*a^5*cM*r*w^2*x^4 + (13*I)*a^6*m*r*w^2*x^4 + 
     2*a^5*r^2*w^2*x^4 - (12*I)*a^4*cM*m*r^2*w^2*x^4 - a^5*m^2*r^2*w^2*x^4 + 
     42*a^3*cM*r^3*w^2*x^4 + (17*I)*a^4*m*r^3*w^2*x^4 - 35*a^3*r^4*w^2*x^4 - 
     18*a^8*m*w^3*x^4 + 2*a^6*m*r^2*w^3*x^4 + 2*a^4*m*r^4*w^3*x^4 + 
     8*a^7*m*w^2*x^5 - (8*I)*a^6*r*w^2*x^5 - 16*a^5*cM*m*r*w^2*x^5 - 
     (4*I)*a^6*m^2*r*w^2*x^5 + (8*I)*a^4*cM*r^2*w^2*x^5 + 
     24*a^5*m*r^2*w^2*x^5 - (8*I)*a^4*r^3*w^2*x^5 - 8*a^8*w^3*x^5 - 
     20*a^6*r^2*w^3*x^5 + 12*a^4*r^4*w^3*x^5 - 4*a^7*w^2*x^6 + 
     (4*I)*a^6*cM*m*w^2*x^6 - 5*a^7*m^2*w^2*x^6 + 8*a^5*cM*r*w^2*x^6 - 
     (4*I)*a^6*m*r*w^2*x^6 - 12*a^5*r^2*w^2*x^6 + 10*a^8*m*w^3*x^6 + 
     4*a^6*m*r^2*w^3*x^6 + 4*a^8*w^3*x^7 + 12*a^6*r^2*w^3*x^7)*Y[x] + 
   4*(a - I*r)*(a + I*r)*w*((-I)*a^3 + (3*I)*a*r^2 - 6*a^2*r*x + 2*r^3*x - 
     I*a^3*x^2 + (3*I)*a*r^2*x^2)*rn[r, x]^2*Y[x] + 
   4*w^2*((6*I)*a^4*m*r + (4*I)*a^2*m*r^3 + (2*I)*m*r^5 - (5*I)*a^5*r*w - 
     (6*I)*a^3*r^3*w - I*a*r^5*w - 3*a^5*m*x - 6*a^3*m*r^2*x - 7*a*m*r^4*x + 
     5*a^4*r^2*w*x + 4*a^2*r^4*w*x + r^6*w*x - (10*I)*a^4*m*r*x^2 - 
     (6*I)*a^2*m*r^3*x^2 + (10*I)*a^5*r*w*x^2 + (12*I)*a^3*r^3*w*x^2 + 
     (2*I)*a*r^5*w*x^2 + 2*a^5*m*x^3 - 2*a^3*m*r^2*x^3 - 4*a^4*r^2*w*x^3 - 
     2*a^2*r^4*w*x^3 - (4*I)*a^5*r*w*x^4 - (4*I)*a^3*r^3*w*x^4)*rn[r, x]^2*
    rp[r, x]*Y[x] + 4*w*((-I)*a^3*m^2 - I*a^3*m^4 - 2*a^2*m*r + 4*a^2*m^3*r - 
     (2*I)*a*m^2*r^2 + 2*m*r^3 + (4*I)*a^4*m^3*w - 10*a^3*m^2*r*w + 
     (3*I)*a^2*m^3*r^2*w - 5*a*m^2*r^3*w - (6*I)*a^5*m^2*w^2 + 
     8*a^4*m*r*w^2 - (9*I)*a^3*m^2*r^2*w^2 + 9*a^2*m*r^3*w^2 - 
     (3*I)*a*m^2*r^4*w^2 + m*r^5*w^2 + (4*I)*a^6*m*w^3 + 
     (9*I)*a^4*m*r^2*w^3 + (6*I)*a^2*m*r^4*w^3 + I*m*r^6*w^3 + 
     (2*I)*a^4*w*x + (2*I)*a^4*m^2*w*x + (4*I)*a^2*r^2*w*x + 
     (2*I)*a^2*m^2*r^2*w*x + (2*I)*r^4*w*x - (4*I)*a^5*m*w^2*x - 
     (7*I)*a^3*m*r^2*w^2*x - (3*I)*a*m*r^4*w^2*x - I*a^4*m^3*w*x^2 + 
     5*a^3*m^2*r*w*x^2 + (3*I)*a^5*m^2*w^2*x^2 - 7*a^4*m*r*w^2*x^2 + 
     (3*I)*a^3*m^2*r^2*w^2*x^2 - 7*a^2*m*r^3*w^2*x^2 - (3*I)*a^6*m*w^3*x^2 - 
     (6*I)*a^4*m*r^2*w^3*x^2 - (3*I)*a^2*m*r^4*w^3*x^2 + I*a^5*m*w^2*x^3 + 
     I*a^3*m*r^2*w^2*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   4*(a - I*r)^2*(a + I*r)^2*w^4*(-2*a + I*r*x + a*x^2)*rn[r, x]^3*rp[r, x]^2*
    Y[x] + 2*cM*sss*(-(a*m^2*r^2) + 2*a^2*m*r^2*w + (2*I)*a*r^3*w + m*r^4*w - 
     a*m*r^2*x + a^2*r^2*w*x + (4*I)*a*m*r^3*w*x + r^4*w*x + a^3*m^2*x^2 - 
     2*a^4*m*w*x^2 + (6*I)*a^3*r*w*x^2 + 2*a^2*m*r^2*w*x^2 + 
     (2*I)*a*r^3*w*x^2 + a^3*m*x^3 + 3*a^4*w*x^3 + (4*I)*a^3*m*r*w*x^3 + 
     3*a^2*r^2*w*x^3 + 5*a^4*m*w*x^4 - (2*I)*a^3*r*w*x^4)*X[r]*Y[x] + 
   2*sss*w*(I*a^3 - (3*I)*a*r^2 + 6*a^2*r*x - 2*r^3*x + I*a^3*x^2 - 
     (3*I)*a*r^2*x^2)*rn[r, x]^2*X[r]*Y[x] + 
   (4*I)*sss*w*(a*m^2 + I*m*r - 2*a^2*m*w - m*r^2*w - a^2*w*x - r^2*w*x + 
     a^2*m*w*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   4*a*cM*w^2*(-4*a^2*cM^2*r^2 + 12*cM^2*r^4 + (5*I)*a^4*cM*r^2*w - 
     I*a^4*r^3*w - (4*I)*a^2*cM*r^4*w + (10*I)*a^2*r^5*w - (9*I)*cM*r^6*w + 
     (11*I)*r^7*w + a^6*r^2*w^2 + 6*a^4*r^4*w^2 + 3*a^2*r^6*w^2 - 2*r^8*w^2 + 
     4*a^4*cM^2*x^2 + 20*a^2*cM^2*r^2*x^2 - (5*I)*a^6*cM*w*x^2 + 
     (3*I)*a^6*r*w*x^2 - (8*I)*a^4*cM*r^2*w*x^2 + (14*I)*a^4*r^3*w*x^2 - 
     (3*I)*a^2*cM*r^4*w*x^2 + (11*I)*a^2*r^5*w*x^2 - a^8*w^2*x^2 + 
     5*a^6*r^2*w^2*x^2 + a^4*r^4*w^2*x^2 - 5*a^2*r^6*w^2*x^2 + 
     (4*I)*a^6*cM*w*x^4 - (4*I)*a^6*r*w*x^4 + (4*I)*a^4*cM*r^2*w*x^4 - 
     (4*I)*a^4*r^3*w*x^4 + 5*a^8*w^2*x^4 + 4*a^6*r^2*w^2*x^4 - 
     a^4*r^4*w^2*x^4)*Y[x]^2 + (8*I)*a^3*cM*m*r*w^3*x*
    (-3*a^2 - 2*r^2 + a^2*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   8*a^6*w^3*x*rn[r, x]^2*rp[r, x]*Y[x]^2 + 4*a*(a - I*r)*((-I)*a + r)*w^2*
    ((-4*I)*r + a^4*w^3 + 2*a^2*r^2*w^3 + r^4*w^3)*rn[r, x]^2*rp[r, x]^2*
    Y[x]^2 - 2*a*cM*sss*w^2*(a^2*r^2 + r^4 + (4*I)*a*r^3*x - a^4*x^2 + 
     3*a^2*r^2*x^2 + (4*I)*a^3*r*x^3 + 4*a^4*x^4)*X[r]*Y[x]^2 + 
   4*a*sss*w^2*(2*r + I*a^2*w + I*r^2*w)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 + 
   (8*I)*a^4*cM*r*w^3*((4*I)*cM + a^2*w + r^2*w)*x*rn[r, x]*rp[r, x]*Y[x]^3, 
 E14[r, x] -> 4*m*((2*I)*a^2*cM*r*sss - 6*a^4*r*w - 16*a^2*cM*r^2*w + 
     18*a^2*r^3*w - 6*cM*r^4*w + 2*r^5*w - (3*I)*a^5*w*x - 
     (2*I)*a^3*cM*r*w*x - (4*I)*a^3*r^2*w*x + (10*I)*a*cM*r^3*w*x - 
     I*a*r^4*w*x - (7*I)*a^2*cM*r*sss*x^2 - I*cM*r^3*sss*x^2 - 
     29*a^4*cM*w*x^2 + 34*a^4*r*w*x^2 + 30*a^2*cM*r^2*w*x^2 - 
     24*a^2*r^3*w*x^2 + 5*cM*r^4*w*x^2 - 4*r^5*w*x^2 + (3*I)*a^5*w*x^3 + 
     (2*I)*a^3*cM*r*w*x^3 + (4*I)*a^3*r^2*w*x^3 - (10*I)*a*cM*r^3*w*x^3 + 
     I*a*r^4*w*x^3 + (4*I)*a^2*cM*r*sss*x^4 + 44*a^4*cM*w*x^4 - 
     40*a^4*r*w*x^4 - 10*a^2*cM*r^2*w*x^4 + 2*a^2*r^3*w*x^4 - 
     10*a^4*cM*w*x^6 + 10*a^4*r*w*x^6)*Y[x] + 
   2*m*(2*a^3*m + 12*a*cM*m*r + (12*I)*a^2*m^2*r - 6*a*m*r^2 + 
     (12*I)*cM*m^2*r^2 - (6*I)*m^2*r^3 - (6*I)*a^2*r*sss + (2*I)*r^3*sss - 
     (38*I)*a^3*m*r*w + 32*a^2*m^2*r^2*w + (20*I)*a*m*r^3*w + 4*m^2*r^4*w + 
     (40*I)*a^4*r*w^2 - (4*I)*a^2*r^3*w^2 + 2*a^3*x - 8*a*cM^2*x - 
     (10*I)*a^2*cM*m*x + 12*a*cM*r*x + (10*I)*a^2*m*r*x + 12*a*cM*m^2*r*x - 
     6*a*r^2*x - 6*a*m^2*r^2*x - 3*a^3*sss*x + 5*a*r^2*sss*x - 20*a^4*m*w*x - 
     (40*I)*a^3*m^2*r*w*x + 38*a^2*m*r^2*w*x - (4*I)*a*m^2*r^3*w*x + 
     28*a^5*w^2*x - 32*a^3*r^2*w^2*x - 6*a*r^4*w^2*x - 2*a^3*m*x^2 - 
     (2*I)*a^2*r*x^2 + (8*I)*cM^2*r*x^2 - 22*a*cM*m*r*x^2 - 
     (12*I)*a^2*m^2*r*x^2 - (12*I)*cM*r^2*x^2 + 16*a*m*r^2*x^2 + 
     (6*I)*r^3*x^2 + (7*I)*a^2*r*sss*x^2 - I*r^3*sss*x^2 + 
     (46*I)*a^3*m*r*w*x^2 - 28*a^2*m^2*r^2*w*x^2 - (16*I)*a*m*r^3*w*x^2 - 
     (54*I)*a^4*r*w^2*x^2 + (22*I)*a^2*r^3*w^2*x^2 - (2*I)*r^5*w^2*x^2 - 
     4*a^3*x^3 + 16*a*cM^2*x^3 + (20*I)*a^2*cM*m*x^3 - 24*a*cM*r*x^3 - 
     (20*I)*a^2*m*r*x^3 + 12*a*r^2*x^3 + 4*a^3*sss*x^3 - 4*a*r^2*sss*x^3 + 
     28*a^4*m*w*x^3 + (36*I)*a^3*m^2*r*w*x^3 - 34*a^2*m*r^2*w*x^3 - 
     46*a^5*w^2*x^3 + 66*a^3*r^2*w^2*x^3 + 4*a*r^4*w^2*x^3 - 
     (4*I)*a^3*m*r*w*x^4 + (2*I)*a^4*r*w^2*x^4 - (22*I)*a^2*r^3*w^2*x^4 - 
     4*a^4*m*w*x^5 + 16*a^5*w^2*x^5 - 38*a^3*r^2*w^2*x^5 + 
     (10*I)*a^4*r*w^2*x^6)*rp[r, x]*Y[x] + 
   2*m^3*((-8*I)*cM^2 + 10*a*cM*m + (2*I)*a^2*m^2 - 10*a*m*r - 
     (3*I)*a^2*sss + (2*I)*cM*r*sss - I*r^2*sss - 40*a^2*cM*w - 
     (10*I)*a^3*m*w + 2*cM*r^2*w - (4*I)*a*m*r^2*w + (20*I)*a^4*w^2 + 
     (16*I)*a^2*r^2*w^2 + (2*I)*r^4*w^2 + (2*I)*a^2*sss*x^2 + 
     30*a^2*cM*w*x^2 + (6*I)*a^3*m*w*x^2 - (24*I)*a^4*w^2*x^2 - 
     (12*I)*a^2*r^2*w^2*x^2 + (6*I)*a^4*w^2*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   2*(-6*a*cM*m^2*r^2*sss + (8*I)*a^3*cM*r*w + 16*a^2*cM^2*m*r*w + 
     (30*I)*a^3*cM*m^2*r*w - (40*I)*a*cM*m^2*r^3*w - (4*I)*a^3*cM*r*sss*w + 
     12*a^2*cM*m*r^2*sss*w - (4*I)*a*cM*r^3*sss*w - 2*cM*m*r^4*sss*w + 
     10*a^5*r*w^2 - (30*I)*a^4*cM*m*r*w^2 + 20*a^3*cM*r^2*w^2 - 
     16*a^3*r^3*w^2 + (44*I)*a^2*cM*m*r^3*w^2 + 4*a*cM*r^4*w^2 - 
     10*a*r^5*w^2 - (10*I)*cM*m*r^5*w^2 - I*a^4*sss*x + 
     (4*I)*a^2*cM^2*sss*x - 5*a^3*cM*m*sss*x - (2*I)*a^2*cM*r*sss*x + 
     (2*I)*a^2*cM*m^2*r*sss*x - (2*I)*a^2*r^2*sss*x - (4*I)*cM^2*r^2*sss*x - 
     a*cM*m*r^2*sss*x + (6*I)*cM*r^3*sss*x - I*r^4*sss*x - 8*a^4*cM*w*x + 
     (16*I)*a^3*cM^2*m*w*x - 30*a^4*cM*m^2*w*x + 8*a^2*cM^2*r*w*x - 
     4*a^2*cM*r^2*w*x - (16*I)*a*cM^2*m*r^2*w*x - 10*a^2*cM*m^2*r^2*w*x - 
     12*cM*r^4*w*x + 5*a^4*cM*sss*w*x - (4*I)*a^3*cM*m*r*sss*w*x + 
     4*a^2*cM*r^2*sss*w*x - (4*I)*a*cM*m*r^3*sss*w*x - cM*r^4*sss*w*x + 
     (4*I)*a^6*w^2*x + 30*a^5*cM*m*w^2*x + (2*I)*a^4*cM*r*w^2*x + 
     (18*I)*a^4*r^2*w^2*x + 20*a^3*cM*m*r^2*w^2*x - (28*I)*a^2*cM*r^3*w^2*x + 
     (6*I)*a^2*r^4*w^2*x - 12*a*cM*m*r^4*w^2*x - (10*I)*cM*r^5*w^2*x + 
     (8*I)*a^2*cM^2*m*sss*x^2 - 10*a^3*cM*m^2*sss*x^2 + 
     (32*I)*a^3*cM^2*w*x^2 - (40*I)*a^3*cM*r*w*x^2 - 8*a^2*cM^2*m*r*w*x^2 - 
     (62*I)*a^3*cM*m^2*r*w*x^2 - (16*I)*a*cM^2*r^2*w*x^2 + 
     (24*I)*a*cM*r^3*w*x^2 + 20*a^4*cM*m*sss*w*x^2 + 
     (8*I)*a^3*cM*r*sss*w*x^2 - 4*a^2*cM*m*r^2*sss*w*x^2 + 
     48*a^5*cM*w^2*x^2 - 34*a^5*r*w^2*x^2 + (88*I)*a^4*cM*m*r*w^2*x^2 - 
     16*a^3*cM*r^2*w^2*x^2 + 4*a^3*r^3*w^2*x^2 - (48*I)*a^2*cM*m*r^3*w^2*
      x^2 - 16*a*cM*r^4*w^2*x^2 + 6*a*r^5*w^2*x^2 + (16*I)*a^4*cM*r*w^2*x^3 - 
     (20*I)*a^4*r^2*w^2*x^3 - 12*a^3*cM*m*r^2*w^2*x^3 + 
     (24*I)*a^2*cM*r^3*w^2*x^3 - (4*I)*a^2*r^4*w^2*x^3 - 
     (16*I)*a^3*cM^2*w*x^4 + (24*I)*a^3*cM*r*w*x^4 - 10*a^4*cM*m*sss*w*x^4 - 
     (8*I)*a^3*cM*r*sss*w*x^4 - 28*a^5*cM*w^2*x^4 + 20*a^5*r*w^2*x^4 - 
     (52*I)*a^4*cM*m*r*w^2*x^4 + 4*a^3*cM*r^2*w^2*x^4 + 4*a^3*r^3*w^2*x^4 - 
     (2*I)*a^6*w^2*x^5 - 10*a^5*cM*m*w^2*x^5 - (12*I)*a^4*cM*r*w^2*x^5 + 
     (6*I)*a^4*r^2*w^2*x^5)*Y[x]^2 + 2*(-8*a*cM^2*m^2 - (10*I)*a^2*cM*m^3 + 
     2*a^3*m^4 - 2*a^3*m^2*sss + 8*a*m^2*r^2*sss - 8*a^4*m^3*w - 
     (12*I)*a^3*r*w + (4*I)*a*r^3*w + 4*a^4*m*sss*w + (8*I)*a^3*r*sss*w - 
     4*m*r^4*sss*w + 12*a^5*m^2*w^2 - 36*a^3*m^2*r^2*w^2 - 14*a*m^2*r^4*w^2 - 
     2*a^5*sss*w^2 + 2*a^3*r^2*sss*w^2 + 4*a*r^4*sss*w^2 - 8*a^6*m*w^3 - 
     (14*I)*a^5*r*w^3 + 16*a^4*m*r^2*w^3 - (10*I)*a^3*r^3*w^3 - 
     (4*I)*a*r^5*w^3 + 2*m*r^6*w^3 + 4*a^3*m^3*x - (10*I)*a^2*m^2*r*sss*x - 
     8*a^4*w*x + 4*r^4*w*x + 6*a^4*sss*w*x + (18*I)*a^3*m*r*sss*w*x + 
     (8*I)*a*m*r^3*sss*w*x - 2*r^4*sss*w*x + (60*I)*a^4*m^2*r*w^2*x + 
     (24*I)*a^2*m^2*r^3*w^2*x - (8*I)*a^4*r*sss*w^2*x - 
     (9*I)*a^2*r^3*sss*w^2*x - I*r^5*sss*w^2*x - 12*a^6*w^3*x - 
     (40*I)*a^5*m*r*w^3*x - (36*I)*a^3*m*r^3*w^3*x - (6*I)*a*m*r^5*w^3*x + 
     2*r^6*w^3*x + (4*I)*a^3*r*w*x^2 - (12*I)*a*r^3*w*x^2 - 
     (4*I)*a^3*r*sss*w*x^2 + (4*I)*a*r^3*sss*w*x^2 + 32*a^3*m^2*r^2*w^2*x^2 - 
     5*a^3*r^2*sss*w^2*x^2 - 5*a*r^4*sss*w^2*x^2 + (6*I)*a^5*r*w^3*x^2 - 
     36*a^4*m*r^2*w^3*x^2 - (12*I)*a^3*r^3*w^3*x^2 - (2*I)*a*r^5*w^3*x^2 + 
     4*a^4*w*x^3 - 4*a^4*sss*w*x^3 - (10*I)*a^3*m*r*sss*w*x^3 - 
     (36*I)*a^4*m^2*r*w^2*x^3 + (7*I)*a^4*r*sss*w^2*x^3 + 
     (7*I)*a^2*r^3*sss*w^2*x^3 + 10*a^6*w^3*x^3 + (44*I)*a^5*m*r*w^3*x^3 - 
     12*a^4*r^2*w^3*x^3 + (24*I)*a^3*m*r^3*w^3*x^3 - 2*a^5*m^2*w^2*x^4 + 
     a^5*sss*w^2*x^4 + a^3*r^2*sss*w^2*x^4 + 4*a^6*m*w^3*x^4 + 
     (2*I)*a^5*r*w^3*x^4 + 14*a^4*m*r^2*w^3*x^4 + (10*I)*a^3*r^3*w^3*x^4 - 
     2*a^6*w^3*x^5 - (10*I)*a^5*m*r*w^3*x^5 + 6*a^4*r^2*w^3*x^5)*rp[r, x]*
    Y[x]^2 + 2*m*w*((24*I)*a*cM^2*m + (9*I)*a^3*m*sss - (6*I)*a*cM*m*r*sss + 
     (7*I)*a*m*r^2*sss + 60*a^3*cM*m*w - 6*a*cM*m*r^2*w - (9*I)*a^4*sss*w - 
     (11*I)*a^2*r^2*sss*w - (2*I)*r^4*sss*w - (20*I)*a^5*m*w^2 - 
     (24*I)*a^3*m*r^2*w^2 - (6*I)*a*m*r^4*w^2 - (2*I)*a^3*m*sss*x^2 - 
     30*a^3*cM*m*w*x^2 + (7*I)*a^4*sss*w*x^2 + (7*I)*a^2*r^2*sss*w*x^2 + 
     (16*I)*a^5*m*w^2*x^2 + (12*I)*a^3*m*r^2*w^2*x^2 - (2*I)*a^5*m*w^2*x^4)*
    rn[r, x]*rp[r, x]*Y[x]^2 + I*(a^2 + r^2)*sss^2*x*X[r]*Y[x]^2 + 
   (2*I)*m*sss^2*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 - 
   4*a*cM*w*(4*a^2*cM*r*w + 3*a^2*r^2*sss*w - r^4*sss*w - (5*I)*a^4*r*w^2 + 
     (8*I)*a^2*r^3*w^2 - (5*I)*r^5*w^2 + (4*I)*a^3*cM*w*x - 
     (8*I)*a*cM*r^2*w*x - I*a^3*r*sss*w*x - (2*I)*a*r^3*sss*w*x + 
     5*a^5*w^2*x + 5*a^3*r^2*w^2*x - 6*a*r^4*w^2*x + (4*I)*a^2*cM*sss*x^2 + 
     5*a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + (14*I)*a^4*r*w^2*x^2 - 
     (10*I)*a^2*r^3*w^2*x^2 + (4*I)*a^3*cM*w*x^3 - I*a^3*r*sss*w*x^3 + 
     5*a^5*w^2*x^3 - a^3*r^2*w^2*x^3 - (6*I)*a^4*r*w^2*x^4)*Y[x]^3 + 
   4*a*w*(-5*a*m*r^2*sss + 8*a*m*r^4*w^2 + a^6*w^3 - a^4*r^2*w^3 - r^6*w^3 + 
     6*a*r^2*x - 2*a*r^2*sss*x + 3*a*r^4*w^2*x + (5*I)*a^5*r*w^3*x + 
     (8*I)*a^3*r^3*w^3*x + (3*I)*a*r^5*w^3*x + a^6*w^3*x^2 + 
     4*a^4*r^2*w^3*x^2 - (2*I)*a^5*r*w^3*x^3 - (2*I)*a^3*r^3*w^3*x^3)*
    rp[r, x]*Y[x]^3 + 2*a*w^2*((-24*I)*a*cM^2*m + (6*I)*a*cM*m*r*sss - 
     40*a^3*cM*m*w + 6*a*cM*m*r^2*w + (3*I)*a^4*sss*w + (5*I)*a^2*r^2*sss*w + 
     (2*I)*r^4*sss*w + (10*I)*a^5*m*w^2 + (16*I)*a^3*m*r^2*w^2 + 
     (6*I)*a*m*r^4*w^2 + 10*a^3*cM*m*w*x^2 - I*a^4*sss*w*x^2 - 
     I*a^2*r^2*sss*w*x^2 - (4*I)*a^5*m*w^2*x^2 - (4*I)*a^3*m*r^2*w^2*x^2)*
    rn[r, x]*rp[r, x]*Y[x]^3 - (2*I)*a*sss^2*w*rn[r, x]*rp[r, x]*X[r]*
    Y[x]^3 - 12*a^3*r^4*w^4*rp[r, x]*Y[x]^4 + 
   4*a^3*w^3*((4*I)*cM^2 - I*cM*r*sss + 5*a^2*cM*w - cM*r^2*w - I*a^4*w^2 - 
     (2*I)*a^2*r^2*w^2 - I*r^4*w^2)*rn[r, x]*rp[r, x]*Y[x]^4, 
 E15[r, x] -> -2*cM*(-(a*m*r^3*sss) - (2*I)*cM*m^2*r^3*sss + I*r^4*sss + 
     2*a^2*cM*r^2*w + (6*I)*a^3*m*r^2*w + 6*a^2*cM*m^2*r^2*w - 4*a^2*r^3*w - 
     (4*I)*a*cM*m*r^3*w - 8*a^2*m^2*r^3*w + 6*cM*r^4*w + (6*I)*a*m*r^4*w + 
     6*cM*m^2*r^4*w - 4*r^5*w - 4*m^2*r^5*w - (4*I)*a^4*r^2*w^2 + 
     10*a^3*m*r^3*w^2 - (12*I)*a^2*r^4*w^2 + (4*I)*r^6*w^2 - 
     (4*I)*a^2*cM*m*r*sss*x - (6*I)*cM*m*r^3*sss*x + (3*I)*m*r^4*sss*x - 
     (16*I)*a^3*cM*r*w*x + 24*a^4*m*r*w*x - (12*I)*a^3*cM*m^2*r*w*x + 
     (24*I)*a^3*r^2*w*x + 6*a^2*cM*m*r^2*w*x + (36*I)*a^3*m^2*r^2*w*x - 
     (16*I)*a*cM*r^3*w*x - 12*a^2*m*r^3*w*x - (8*I)*a*cM*m^2*r^3*w*x + 
     (8*I)*a*r^4*w*x + 18*cM*m*r^4*w*x + (16*I)*a*m^2*r^4*w*x - 
     12*m*r^5*w*x - 20*a^5*r*w^2*x - (42*I)*a^4*m*r^2*w^2*x - 
     36*a^3*r^3*w^2*x - (8*I)*a^2*m*r^4*w^2*x - 8*a*r^5*w^2*x + 
     (12*I)*m*r^6*w^2*x - I*a^4*sss*x^2 - a^3*cM*m*sss*x^2 + 
     5*a^3*m*r*sss*x^2 + (2*I)*a^2*cM*m^2*r*sss*x^2 - (2*I)*cM*r^3*sss*x^2 + 
     a*m*r^3*sss*x^2 + I*r^4*sss*x^2 - 2*a^4*cM*w*x^2 - (6*I)*a^5*m*w*x^2 - 
     6*a^4*cM*m^2*w*x^2 + 12*a^4*r*w*x^2 - (12*I)*a^3*cM*m*r*w*x^2 + 
     36*a^4*m^2*r*w*x^2 - 4*a^2*cM*r^2*w*x^2 + (40*I)*a^3*m*r^2*w*x^2 - 
     10*a^2*cM*m^2*r^2*w*x^2 - 8*a^2*r^3*w*x^2 - (20*I)*a*cM*m*r^3*w*x^2 + 
     20*a^2*m^2*r^3*w*x^2 + 6*cM*r^4*w*x^2 + (14*I)*a*m*r^4*w*x^2 - 
     4*r^5*w*x^2 - 30*a^5*m*r*w^2*x^2 + (24*I)*a^4*r^2*w^2*x^2 - 
     28*a^3*m*r^3*w^2*x^2 + (48*I)*a^2*r^4*w^2*x^2 + 24*a*m*r^5*w^2*x^2 + 
     (4*I)*r^6*w^2*x^2 - (3*I)*a^4*m*sss*x^3 + (10*I)*a^2*cM*m*r*sss*x^3 - 
     (8*I)*a^5*w*x^3 - 6*a^4*cM*m*w*x^3 - (16*I)*a^5*m^2*w*x^3 + 
     (32*I)*a^3*cM*r*w*x^3 - 4*a^4*m*r*w*x^3 + (20*I)*a^3*cM*m^2*r*w*x^3 - 
     (24*I)*a^3*r^2*w*x^3 - 18*a^2*cM*m*r^2*w*x^3 - 
     (36*I)*a^3*m^2*r^2*w*x^3 + 20*a^2*m*r^3*w*x^3 + 48*a^5*r*w^2*x^3 + 
     (92*I)*a^4*m*r^2*w^2*x^3 + 88*a^3*r^3*w^2*x^3 + 
     (32*I)*a^2*m*r^4*w^2*x^3 + 24*a*r^5*w^2*x^3 - I*a^4*sss*x^4 + 
     a^3*cM*m*sss*x^4 + (6*I)*a^2*cM*r*sss*x^4 - 5*a^3*m*r*sss*x^4 - 
     2*a^4*cM*w*x^4 - (14*I)*a^5*m*w*x^4 + 4*a^4*cM*m^2*w*x^4 - 
     4*a^4*r*w*x^4 + (36*I)*a^3*cM*m*r*w*x^4 - 20*a^4*m^2*r*w*x^4 - 
     6*a^2*cM*r^2*w*x^4 - (46*I)*a^3*m*r^2*w*x^4 + 12*a^2*r^3*w*x^4 + 
     52*a^5*m*r*w^2*x^4 - (16*I)*a^4*r^2*w^2*x^4 + 66*a^3*m*r^3*w^2*x^4 - 
     (20*I)*a^2*r^4*w^2*x^4 - 12*a^5*r*w^2*x^5 - (38*I)*a^4*m*r^2*w^2*x^5 - 
     20*a^3*r^3*w^2*x^5 + 2*a^5*m*r*w^2*x^6 + (4*I)*a^4*r^2*w^2*x^6)*X[r] + 
   2*cM*m^2*((-2*I)*a^2*r*sss - I*r^3*sss - (4*I)*a*m*r^3*w + 
     (12*I)*a^4*r*w^2 + (12*I)*a^2*r^3*w^2 - (4*I)*r^5*w^2 - 2*a^3*sss*x + 
     a*r^2*sss*x - 8*a^4*m*w*x - 4*a*r^4*w^2*x + (3*I)*a^2*r*sss*x^2 - 
     (24*I)*a^4*r*w^2*x^2 - (24*I)*a^2*r^3*w^2*x^2 + a^3*sss*x^3 + 
     4*a^4*m*w*x^3 - 4*a^3*r^2*w^2*x^3 + (4*I)*a^4*r*w^2*x^4)*rn[r, x]*X[r] + 
   4*a*cM*m*(cM + I*a*m - r)*(1 + m^2 + 3*m*x + x^2)*rn[r, x]^2*X[r] + 
   (4*I)*w^2*(a - I*r*x)^2*(-3*a^2 - r^2 + I*a*r*x + a^2*x^2)*rn[r, x]^3*
    X[r] + (4*I)*cM^2*r*sss*rn[r, x]*rp[r, x]*X[r] + 
   4*w^2*((3*I)*a^2 - 2*a*m*r + I*r^2 - a^2*r*w + r^3*w + (4*I)*a^2*m*x + 
     a*r*x + (3*I)*m*r^2*x + (5*I)*a^3*w*x + (5*I)*a*r^2*w*x - I*a^2*x^2 + 
     3*a*m*r*x^2 + 5*a^2*r*w*x^2 + r^3*w*x^2 - (3*I)*a^3*w*x^3 - 
     (3*I)*a*r^2*w*x^3 - 2*a^2*r*w*x^4)*rn[r, x]^3*rp[r, x]^2*X[r] - 
   4*m*w^2*(a*m^2 - 3*a^2*m*w - m*r^2*w - a^2*w*x - 3*r^2*w*x + 
     2*a^2*m*w*x^2 - 2*a^2*w*x^3)*rn[r, x]^3*rp[r, x]^3*X[r] + 
   (4*I)*m^2*w^2*rn[r, x]^3*rp[r, x]^4*X[r] + 
   2*cM*((-I)*a^2*r^2*sss - a*cM*m*r^2*sss + a^2*cM*r^2*sss*w - 
     (4*I)*a*cM*m*r^3*sss*w + 3*cM*r^4*sss*w + 6*a^3*cM*m*r^2*w^2 + 
     12*a*cM*m*r^4*w^2 - (7*I)*a^2*m*r^2*sss*x - (4*I)*a^3*cM*r*sss*w*x - 
     (4*I)*a*cM*r^3*sss*w*x - (12*I)*a^4*cM*m*r*w^2*x - 
     (16*I)*a^2*cM*m*r^3*w^2*x - (5*I)*a^2*r^2*sss*x^2 - a^4*cM*sss*w*x^2 + 
     (4*I)*a^3*cM*m*r*sss*w*x^2 - 3*a^2*cM*r^2*sss*w*x^2 - 
     6*a^5*cM*m*w^2*x^2 - 14*a^3*cM*m*r^2*w^2*x^2 + 
     (8*I)*a^3*cM*r*sss*w*x^3 - (14*I)*a^6*m*w^2*x^3 + 
     (28*I)*a^4*cM*m*r*w^2*x^3 + 2*a^5*cM*m*w^2*x^4 - (2*I)*a^6*m*w^2*x^5)*
    X[r]*Y[x] + 2*cM*w*((-8*I)*a^3*m^3*r - 2*a^2*r^2*sss + 
     (4*I)*a*m*r^3*sss - 2*r^4*sss - (2*I)*a^4*r*sss*w - 
     (3*I)*a^2*r^3*sss*w + (2*I)*r^5*sss*w - (8*I)*a^5*m*r*w^2 - 
     (12*I)*a^3*m*r^3*w^2 + (8*I)*a*m*r^5*w^2 + 4*a^4*m*sss*x + 
     (4*I)*a^3*r*sss*x + 12*a^5*m^2*w*x - a^3*r^2*sss*w*x + 2*a*r^4*sss*w*x + 
     8*a^2*m*r^4*w^2*x + 2*a^4*sss*x^2 + 6*a^2*r^2*sss*x^2 + 
     (3*I)*a^4*r*sss*w*x^2 + (9*I)*a^2*r^3*sss*w*x^2 + 
     (16*I)*a^5*m*r*w^2*x^2 + (36*I)*a^3*m*r^3*w^2*x^2 + 
     3*a^3*r^2*sss*w*x^3 + 8*a^4*m*r^2*w^2*x^3 + (3*I)*a^4*r*sss*w*x^4 + 
     (8*I)*a^5*m*r*w^2*x^4)*rn[r, x]*X[r]*Y[x] - 
   (2*I)*sss*w^2*(2*a^2 + r^2 - I*a*r*x)*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 
   2*w^2*(a*m*sss - a^2*sss*w - r^2*sss*w - 6*a^3*m*w^2 - 4*a*m*r^2*w^2 + 
     2*a^3*m*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] + 
   I*cM*sss^2*(r - a*x)*(r + a*x)*X[r]^2*Y[x] + 
   4*a^2*cM*w^2*((-2*I)*cM*r^3 + I*cM*r^3*sss - a^2*cM*r^2*w + 2*a^2*r^3*w - 
     3*cM*r^4*w - 2*r^5*w + (2*I)*a^3*cM*r*w*x - (8*I)*a^3*r^2*w*x + 
     (4*I)*a*cM*r^3*w*x + (4*I)*a*r^4*w*x - (2*I)*a^4*x^2 - 
     I*a^2*cM*r*sss*x^2 + a^4*cM*w*x^2 - 4*a^4*r*w*x^2 + 3*a^2*cM*r^2*w*x^2 + 
     (2*I)*a^5*w*x^3 - (6*I)*a^3*cM*r*w*x^3 + (12*I)*a^3*r^2*w*x^3 + 
     8*a^4*r*w*x^4 - (2*I)*a^5*w*x^5)*X[r]*Y[x]^2 - 
   2*a^2*cM*w*((-4*I)*a*m*r*sss - (2*I)*a^4*r*w^3 - (4*I)*a^2*r^3*w^3 + 
     (4*I)*r^5*w^3 + 2*a^3*sss*w*x + 8*a^4*m*w^2*x + 4*a*r^4*w^3*x + 
     (4*I)*a^4*r*w^3*x^2 + (16*I)*a^2*r^3*w^3*x^2 + a^3*sss*w*x^3 + 
     4*a^4*m*w^2*x^3 + 4*a^3*r^2*w^3*x^3 + (6*I)*a^4*r*w^3*x^4)*rn[r, x]*X[r]*
    Y[x]^2 + 4*a^2*w^4*((-I)*r + a^2*w + r^2*w)*rn[r, x]^3*rp[r, x]^3*X[r]*
    Y[x]^2 + 4*a^7*cM*w^4*x*(1 + x^2)*rn[r, x]*X[r]*Y[x]^3, 
 E16[r, x] -> 2*cM*(2*a*cM*m*r^2 + (2*I)*a^2*m^2*r^2 + 2*a*cM*m^3*r^2 + 
     (2*I)*a^2*m^4*r^2 - 2*a*m*r^3 - 2*a*m^3*r^3 - 2*a^2*cM*r^2*w - 
     (4*I)*a^3*m*r^2*w - 6*a^2*cM*m^2*r^2*w + 2*a^2*r^3*w + 4*a^2*m^2*r^3*w + 
     6*cM*r^4*w - (6*I)*a*m*r^4*w + 6*cM*m^2*r^4*w - (2*I)*a*m^3*r^4*w - 
     6*r^5*w - 6*m^2*r^5*w - a^2*r^3*sss*w + 5*r^5*sss*w + 6*a*cM*m^2*r^2*x + 
     (6*I)*a^2*m^3*r^2*x - 6*a*m^2*r^3*x - 4*a^4*m*r*w*x - 
     (8*I)*a^3*r^2*w*x + 2*a^2*cM*m*r^2*w*x - (14*I)*a^3*m^2*r^2*w*x - 
     6*a^2*m*r^3*w*x + 4*a^2*m^3*r^3*w*x - (8*I)*a*r^4*w*x + 
     18*cM*m*r^4*w*x - (6*I)*a*m^2*r^4*w*x - 18*m*r^5*w*x - 2*a^3*cM*m*x^2 - 
     (2*I)*a^4*m^2*x^2 - 2*a^3*cM*m^3*x^2 - (2*I)*a^4*m^4*x^2 + 
     2*a^3*m*r*x^2 + 2*a^3*m^3*r*x^2 + 2*a*cM*m*r^2*x^2 + 
     (2*I)*a^2*m^2*r^2*x^2 - 2*a*m*r^3*x^2 + 2*a^4*cM*w*x^2 + 
     (4*I)*a^5*m*w*x^2 + 6*a^4*cM*m^2*w*x^2 + (8*I)*a^5*m^3*w*x^2 - 
     18*a^4*r*w*x^2 - 8*a^4*m^2*r*w*x^2 + 24*a^2*cM*r^2*w*x^2 - 
     (8*I)*a^3*m*r^2*w*x^2 + 14*a^2*cM*m^2*r^2*w*x^2 - 40*a^2*r^3*w*x^2 - 
     8*a^2*m^2*r^3*w*x^2 + 6*cM*r^4*w*x^2 + (2*I)*a*m*r^4*w*x^2 - 
     6*r^5*w*x^2 + 5*a^4*r*sss*w*x^2 + 18*a^2*r^3*sss*w*x^2 - r^5*sss*w*x^2 - 
     6*a^3*cM*m^2*x^3 - (6*I)*a^4*m^3*x^3 + 6*a^3*m^2*r*x^3 + 
     6*a^4*cM*m*w*x^3 + (10*I)*a^5*m^2*w*x^3 - 10*a^4*m*r*w*x^3 + 
     4*a^4*m^3*r*w*x^3 + (8*I)*a^3*r^2*w*x^3 + 22*a^2*cM*m*r^2*w*x^3 + 
     (14*I)*a^3*m^2*r^2*w*x^3 - 34*a^2*m*r^3*w*x^3 + (8*I)*a*r^4*w*x^3 - 
     2*a^3*cM*m*x^4 - (2*I)*a^4*m^2*x^4 + 2*a^3*m*r*x^4 + 2*a^4*cM*w*x^4 - 
     (2*I)*a^5*m*w*x^4 - 4*a^4*cM*m^2*w*x^4 - (6*I)*a^5*m^3*w*x^4 - 
     2*a^4*r*w*x^4 + 10*a^4*m^2*r*w*x^4 - 6*a^2*cM*r^2*w*x^4 + 
     (12*I)*a^3*m*r^2*w*x^4 + 6*a^2*r^3*w*x^4 + a^4*r*sss*w*x^4 - 
     9*a^2*r^3*sss*w*x^4 - (4*I)*a^5*m^2*w*x^5 - 8*a^4*m*r*w*x^5 + 
     (2*I)*a^5*m*w*x^6 - 2*a^4*r*sss*w*x^6)*X[r] - 
   2*w*(2*a^4 - a^4*sss + 2*r^4*sss - (4*I)*a^3*r*x - (4*I)*a*r^3*x + 
     (6*I)*a^3*r*sss*x + (6*I)*a*r^3*sss*x - 2*r^4*x^2 - 2*a^4*sss*x^2 - 
     (2*I)*a^3*r*sss*x^3 - (2*I)*a*r^3*sss*x^3 + a^4*sss*x^4)*rn[r, x]^2*
    X[r] + 4*w^2*(-3*a^3*m*r - 4*a*m*r^3 + 2*a^4*r*w + 3*a^2*r^3*w + r^5*w - 
     (6*I)*a^4*m*x - (6*I)*a^2*m*r^2*x + (5*I)*a^5*w*x + (8*I)*a^3*r^2*w*x + 
     (3*I)*a*r^4*w*x - 2*a^3*m*r*x^2 - a^4*r*w*x^2 + r^5*w*x^2 + 
     (2*I)*a^4*m*x^3 + (2*I)*a^2*m*r^2*x^3 - (5*I)*a^5*w*x^3 - 
     (6*I)*a^3*r^2*w*x^3 - I*a*r^4*w*x^3 + a^3*m*r*x^4 + a^4*r*w*x^4 + 
     a^2*r^3*w*x^4 + (2*I)*a^5*w*x^5 + (2*I)*a^3*r^2*w*x^5)*rn[r, x]^2*
    rp[r, x]*X[r] + 2*w*(2*a^2 + 2*a^2*m^4 + 2*r^2 + 2*m^2*r^2 - 
     2*a^2*m^2*sss + 2*cM*m^2*r*sss - m^2*r^2*sss - 8*a^3*m^3*w - 
     4*a*m^3*r^2*w + 12*a^4*m^2*w^2 + 12*a^2*m^2*r^2*w^2 + 2*m^2*r^4*w^2 + 
     2*a^2*m*x + 4*a^2*m^3*x + 6*m*r^2*x - 3*a^2*m*sss*x + 6*cM*m*r*sss*x - 
     3*m*r^2*sss*x - 10*a^3*m^2*w*x - 12*a*m^2*r^2*w*x + 8*a^4*m*w^2*x + 
     14*a^2*m*r^2*w^2*x + 6*m*r^4*w^2*x + a^2*m^2*sss*x^2 + 4*a^3*m^3*w*x^2 - 
     12*a^4*m^2*w^2*x^2 - 8*a^2*m^2*r^2*w^2*x^2 - 2*a^3*m^2*w*x^3 - 
     2*a^4*m*w^2*x^3 - 2*a^2*m*r^2*w^2*x^3 + 2*a^4*m^2*w^2*x^4)*rn[r, x]^2*
    rp[r, x]^2*X[r] + 2*cM*(-(a*cM*m*r^2*sss) - I*a^2*m^2*r^2*sss + 
     a*m*r^3*sss - (8*I)*a^3*m^3*r^2*w + a^2*cM*r^2*sss*w + 
     (2*I)*a^3*m*r^2*sss*w - 3*cM*r^4*sss*w + (3*I)*a*m*r^4*sss*w + 
     (2*I)*a^4*r^2*w^2 + 6*a^3*cM*m*r^2*w^2 + (6*I)*a^2*r^4*w^2 - 
     12*a*cM*m*r^4*w^2 + (6*I)*a^2*m^2*r^4*w^2 + (4*I)*a^3*r^2*sss*w*x + 
     (4*I)*a*r^4*sss*w*x + 4*a^5*r*w^2*x - 12*a^3*m^2*r^3*w^2*x + 
     4*a*r^5*w^2*x + a^3*cM*m*sss*x^2 + I*a^4*m^2*sss*x^2 - a^3*m*r*sss*x^2 - 
     a^4*cM*sss*w*x^2 - (2*I)*a^5*m*sss*w*x^2 - 5*a^2*cM*r^2*sss*w*x^2 - 
     6*a^5*cM*m*w^2*x^2 - (12*I)*a^6*m^2*w^2*x^2 + (8*I)*a^4*r^2*w^2*x^2 - 
     22*a^3*cM*m*r^2*w^2*x^2 + (2*I)*a^2*r^4*w^2*x^2 - 8*a^5*r*w^2*x^3 - 
     12*a^5*m^2*r*w^2*x^3 + I*a^5*m*sss*w*x^4 + 2*a^5*cM*m*w^2*x^4 + 
     (6*I)*a^6*m^2*w^2*x^4 - (2*I)*a^4*r^2*w^2*x^4)*X[r]*Y[x] + 
   4*a*cM*m*w^2*(-(a^2*r^2) + 7*r^4 + (4*I)*a^3*r*x + (11*I)*a*r^3*x + 
     a^4*x^2 + 2*a^2*r^2*x^2 - I*a^3*r*x^3 + a^4*x^4)*rn[r, x]*X[r]*Y[x] - 
   4*a^2*r^2*w*rn[r, x]^2*X[r]*Y[x] + 
   2*w*(2*a^2*m^2 + (2*I)*a*m*r - I*a*m*r*sss - (2*I)*a^2*m^2*r*w + 
     4*a^3*m*sss*w - 4*a*cM*m*r*sss*w + 4*a*m*r^2*sss*w + (4*I)*a^3*m*r*w^2 + 
     (2*I)*a*m*r^3*w^2 - 2*a^4*sss*w^2 - 3*a^2*r^2*sss*w^2 - r^4*sss*w^2 - 
     8*a^5*m*w^3 - 12*a^3*m*r^2*w^3 - 4*a*m*r^4*w^3 - (2*I)*a^3*m*r*w^2*x^2 + 
     a^4*sss*w^2*x^2 + a^2*r^2*sss*w^2*x^2 + 4*a^5*m*w^3*x^2 + 
     4*a^3*m*r^2*w^3*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   sss^2*w*rn[r, x]^2*rp[r, x]^2*X[r]^2*Y[x] + 
   2*a^2*cM*w^2*((12*I)*a^2*m^2*r^2 - I*a^2*r^2*sss - (3*I)*r^4*sss - 
     2*a^2*cM*r^2*w + 6*cM*r^4*w - (6*I)*a*m*r^4*w - 8*r^5*w - 8*a*cM*r^2*x - 
     (2*I)*a^3*r^2*w*x + 12*a^2*m*r^3*w*x - (2*I)*a*r^4*w*x - (2*I)*a^4*x^2 + 
     I*a^4*sss*x^2 - I*a^2*r^2*sss*x^2 + 2*a^4*cM*w*x^2 + (8*I)*a^5*m*w*x^2 - 
     4*a^4*r*w*x^2 + 10*a^2*cM*r^2*w*x^2 - 20*a^2*r^3*w*x^2 - 
     (2*I)*a^5*w*x^3 + 12*a^4*m*r*w*x^3 - (2*I)*a^3*r^2*w*x^3 - 
     (2*I)*a^5*m*w*x^4 - 8*a^4*r*w*x^4)*X[r]*Y[x]^2 - 
   2*a^2*r^2*sss*w*rn[r, x]^2*X[r]*Y[x]^2 + 
   4*a^2*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*
    rp[r, x]^2*X[r]*Y[x]^2 - (4*I)*a^2*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^2*
    X[r]*Y[x]^2 - (4*I)*a^4*cM*w^3*(4*a*m*r^2 - r^4*w - (2*I)*a*r^3*w*x + 
     a^4*w*x^2 - (2*I)*a^3*r*w*x^3)*X[r]*Y[x]^3 + 
   (4*I)*a^6*cM*r^2*w^4*X[r]*Y[x]^4, 
 E17[r, x] -> 4*cM*m*(-4*cM*m^2*r^4 + 6*m^2*r^5 - 3*r^5*sss + I*a^4*r^2*w - 
     I*a^2*r^4*w + (10*I)*a^3*cM*m^2*r*x - (10*I)*a^3*m^2*r^2*x - 
     2*a^4*r*x^2 - 2*a^4*m^2*r*x^2 - 12*a^2*cM*r^2*x^2 - 
     (10*I)*a^3*m*r^2*x^2 - 8*a^2*cM*m^2*r^2*x^2 + 6*a^2*r^3*x^2 + 
     12*a^2*m^2*r^3*x^2 + 4*cM*r^4*x^2 + (5*I)*a*m*r^4*x^2 - 6*r^5*x^2 + 
     a^4*r*sss*x^2 - 5*a^2*r^3*sss*x^2 + 2*r^5*sss*x^2 - I*a^6*w*x^2 + 
     (13*I)*a^4*r^2*w*x^2 + (13*I)*a^2*r^4*w*x^2 + I*r^6*w*x^2 - 
     (10*I)*a^3*cM*m^2*r*x^3 + (10*I)*a^3*m^2*r^2*x^3 - 4*a^4*cM*m^2*x^4 + 
     2*a^4*r*x^4 + 8*a^4*m^2*r*x^4 + 20*a^2*cM*r^2*x^4 + 
     (20*I)*a^3*m*r^2*x^4 - 18*a^2*r^3*x^4 - 4*a^4*r*sss*x^4 + 
     3*a^2*r^3*sss*x^4 + (6*I)*a^6*w*x^4 - (19*I)*a^4*r^2*w*x^4 - 
     (15*I)*a^2*r^4*w*x^4 + 4*a^4*cM*x^6 + (5*I)*a^5*m*x^6 - 6*a^4*r*x^6 + 
     2*a^4*r*sss*x^6 - (10*I)*a^6*w*x^6 - (4*I)*a^4*r^2*w*x^6)*Y[x] - 
   (4*I)*cM*m^3*w*(-17*a^2*r^2 + r^4 - 15*a^4*x^2 + 13*a^2*r^2*x^2 + 
     10*a^4*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   4*m*w^2*(-(a^4*r) - 5*a^2*r^3 + (2*I)*a^5*x - (3*I)*a^3*r^2*x - 
     I*a*r^4*x + 3*a^4*r*x^2 + 10*a^2*r^3*x^2 - r^5*x^2 - (4*I)*a^5*x^3 + 
     (4*I)*a^3*r^2*x^3 - 3*a^4*r*x^4 - 7*a^2*r^3*x^4 + I*a^5*x^5 - 
     (3*I)*a^3*r^2*x^5)*rn[r, x]^2*rp[r, x]*Y[x] + 
   2*m*((-10*I)*a*cM*m^3 + 2*a^2*m^4 + (10*I)*a*m^3*r - 6*m^2*r^2 - a^2*sss - 
     2*a^2*m^2*sss + 2*cM*m^2*r*sss + 3*r^2*sss - m^2*r^2*sss - 6*a^3*m*w - 
     8*a^3*m^3*w - (8*I)*a^2*r*w - (26*I)*a^2*m^2*r*w + 20*a*m*r^2*w - 
     4*a*m^3*r^2*w - (4*I)*m^2*r^3*w + 12*a^4*m^2*w^2 + 12*a^2*m^2*r^2*w^2 + 
     2*m^2*r^4*w^2 - 2*a^2*x^2 - (10*I)*a*m*r*x^2 + 6*r^2*x^2 + 
     2*a^2*sss*x^2 + a^2*m^2*sss*x^2 - 2*r^2*sss*x^2 + 10*a^3*m*w*x^2 + 
     4*a^3*m^3*w*x^2 + (12*I)*a^2*r*w*x^2 + (22*I)*a^2*m^2*r*w*x^2 - 
     16*a*m*r^2*w*x^2 + (4*I)*r^3*w*x^2 - 12*a^4*m^2*w^2*x^2 - 
     8*a^2*m^2*r^2*w^2*x^2 + 2*a^4*m^2*w^2*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   2*cM*m*((8*I)*a^2*cM*r^3*w - 2*a^3*m*r^3*w + 32*a*cM*m*r^4*w - 
     48*a*m*r^5*w - (5*I)*a^2*r^4*sss*w + I*r^6*sss*w + 4*a^4*r^3*w^2 - 
     (42*I)*a^3*m*r^4*w^2 + 64*a^2*r^5*w^2 - 4*a^4*m*r*x + 
     16*a^2*cM^2*m*r*x - 4*a^4*m^3*r*x - 24*a^2*cM*m*r^2*x + 12*a^2*m*r^3*x + 
     8*a^5*r*w*x - (60*I)*a^4*cM*m*r*w*x + 16*a^5*m^2*r*w*x + 
     (46*I)*a^4*m*r^2*w*x - 16*a^3*r^3*w*x - (12*I)*a^2*cM*m*r^3*w*x + 
     12*a^3*m^2*r^3*w*x + 8*a*cM*r^4*w*x + (26*I)*a^2*m*r^4*w*x - 
     12*a*r^5*w*x - 4*a^5*r*sss*w*x - 4*a^3*r^3*sss*w*x + 2*a*r^5*sss*w*x - 
     24*a^6*m*r*w^2*x - (32*I)*a^5*r^2*w^2*x - 36*a^4*m*r^3*w^2*x - 
     (54*I)*a^3*r^4*w^2*x - 8*a^2*m*r^5*w^2*x - (6*I)*a*r^6*w^2*x + 
     16*a^2*cM^2*r*x^2 + (20*I)*a^3*cM*m*r*x^2 - 4*a^2*cM*r^2*sss*x^2 - 
     (24*I)*a^4*cM*r*w*x^2 + 10*a^5*m*r*w*x^2 + 48*a^3*cM*m*r^2*w*x^2 - 
     (20*I)*a^2*cM*r^3*w*x^2 - 66*a^3*m*r^3*w*x^2 - 
     (10*I)*a^4*r^2*sss*w*x^2 + (2*I)*a^2*r^4*sss*w*x^2 - 8*a^6*r*w^2*x^2 - 
     (72*I)*a^5*m*r^2*w^2*x^2 + 52*a^4*r^3*w^2*x^2 + 
     (22*I)*a^3*m*r^4*w^2*x^2 - 72*a^2*r^5*w^2*x^2 - 8*a^5*cM*w*x^3 - 
     (2*I)*a^6*m*w*x^3 + (24*I)*a^4*cM*m*r*w*x^3 - 4*a^5*m^2*r*w*x^3 - 
     (22*I)*a^4*m*r^2*w*x^3 + 8*a^3*r^3*w*x^3 + 4*a^5*r*sss*w*x^3 + 
     8*a^3*r^3*sss*w*x^3 + (4*I)*a^7*w^2*x^3 + 12*a^6*m*r*w^2*x^3 + 
     (24*I)*a^5*r^2*w^2*x^3 + 20*a^4*m*r^3*w^2*x^3 + (52*I)*a^3*r^4*w^2*x^3 + 
     16*a^5*cM*m*w*x^4 - (12*I)*a^4*cM*r*w*x^4 - 30*a^5*m*r*w*x^4 - 
     (5*I)*a^6*sss*w*x^4 + I*a^4*r^2*sss*w*x^4 - (30*I)*a^7*m*w^2*x^4 + 
     12*a^6*r*w^2*x^4 + (32*I)*a^5*m*r^2*w^2*x^4 - 72*a^4*r^3*w^2*x^4 - 
     4*a^5*r*w*x^5 + 2*a^5*r*sss*w*x^5 + (6*I)*a^7*w^2*x^5 + 
     4*a^6*m*r*w^2*x^5 + (22*I)*a^5*r^2*w^2*x^5 + (10*I)*a^7*m*w^2*x^6 - 
     12*a^6*r*w^2*x^6)*Y[x]^2 + 2*m*(2*a^2*m^2 + 4*cM^2*sss + 
     (5*I)*a*cM*m*sss - (5*I)*a*m*r*sss + 4*a^3*m*sss*w + (2*I)*a^2*r*sss*w - 
     4*a*cM*m*r*sss*w + 4*a*m*r^2*sss*w + (2*I)*r^3*sss*w + 
     (20*I)*a^3*m*r*w^2 + (10*I)*a*m*r^3*w^2 - 2*a^4*sss*w^2 - 
     3*a^2*r^2*sss*w^2 - r^4*sss*w^2 - 8*a^5*m*w^3 - 12*a^3*m*r^2*w^3 - 
     4*a*m*r^4*w^3 + 2*a^3*w*x + 2*a*r^2*w*x - a^3*sss*w*x - a*r^2*sss*w*x - 
     2*a^4*m*w^2*x - 2*a^2*m*r^2*w^2*x + 4*a^5*w^3*x + 6*a^3*r^2*w^3*x + 
     2*a*r^4*w^3*x - (10*I)*a^3*m*r*w^2*x^2 + a^4*sss*w^2*x^2 + 
     a^2*r^2*sss*w^2*x^2 + 4*a^5*m*w^3*x^2 + 4*a^3*m*r^2*w^3*x^2 - 
     2*a^5*w^3*x^3 - 2*a^3*r^2*w^3*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 + 
   4*a^2*cM*m^2*r*sss*x*X[r]*Y[x]^2 + m*sss^2*rn[r, x]^2*rp[r, x]^2*X[r]*
    Y[x]^2 + 4*a*cM*w*(4*a^2*cM*r^2 - 6*a^2*r^3 + 4*cM*r^4 - 6*r^5 - 
     I*a^4*r^2*w - (4*I)*a^2*cM*r^3*w - (2*I)*a^2*r^4*w - 20*a*cM*m*r^4*w + 
     (7*I)*r^6*w - a^4*r^3*w^2 + (11*I)*a^3*m*r^4*w^2 - 14*a^2*r^5*w^2 + 
     (3*I)*a*m*r^6*w^2 - 5*r^7*w^2 - 16*a^2*cM^2*m*r*x - (4*I)*a^3*r^2*x + 
     20*a^2*cM*m*r^2*x + (4*I)*a*r^4*x + 4*a^2*cM*m*r^2*sss*x - 2*a^5*r*w*x + 
     (30*I)*a^4*cM*m*r*w*x - 8*a^3*cM*r^2*w*x + 2*a^3*r^3*w*x + 
     (12*I)*a^2*cM*m*r^3*w*x - 4*a*cM*r^4*w*x + 4*a*r^5*w*x + 
     8*a^6*m*r*w^2*x + (3*I)*a^5*r^2*w^2*x + 18*a^4*m*r^3*w^2*x + 
     (14*I)*a^3*r^4*w^2*x + 8*a^2*m*r^5*w^2*x + (3*I)*a*r^6*w^2*x - 
     4*a^4*cM*x^2 - 4*a^4*r*x^2 + 8*a^2*cM^2*r*x^2 - 12*a^2*r^3*x^2 + 
     I*a^6*w*x^2 + (2*I)*a^4*cM*r*w*x^2 - (2*I)*a^4*r^2*w*x^2 - 
     24*a^3*cM*m*r^2*w*x^2 - (6*I)*a^2*cM*r^3*w*x^2 + (5*I)*a^2*r^4*w*x^2 + 
     a^6*r*w^2*x^2 + (16*I)*a^5*m*r^2*w^2*x^2 - 6*a^4*r^3*w^2*x^2 + 
     9*a^2*r^5*w^2*x^2 + (4*I)*a^5*x^3 - (8*I)*a^3*cM*r*x^3 + 
     (12*I)*a^3*r^2*x^3 + 4*a^5*cM*w*x^3 - 2*a^5*r*w*x^3 + 
     (6*I)*a^4*cM*m*r*w*x^3 + 8*a^3*cM*r^2*w*x^3 - 2*a^3*r^3*w*x^3 - 
     I*a^7*w^2*x^3 + 2*a^6*m*r*w^2*x^3 + (2*I)*a^5*r^2*w^2*x^3 - 
     2*a^4*m*r^3*w^2*x^3 - (13*I)*a^3*r^4*w^2*x^3 - 4*a^5*cM*m*w*x^4 + 
     (5*I)*a^7*m*w^2*x^4 + 4*a^6*r*w^2*x^4 - (3*I)*a^5*m*r^2*w^2*x^4 + 
     12*a^4*r^3*w^2*x^4 - (4*I)*a^7*w^2*x^5 - 2*a^6*m*r*w^2*x^5 - 
     (12*I)*a^5*r^2*w^2*x^5)*Y[x]^3 - 4*a*(a - I*r)*(a + I*r)*w*
    (a^2 - 3*r^2 - (4*I)*a*r*x)*rn[r, x]^2*Y[x]^3 - 
   4*a*r*(a^2 + r^2)*w^3*(-3*a^2 + r^2 + 4*a^2*x^2)*rn[r, x]^2*rp[r, x]*
    Y[x]^3 + 4*a^2*m*w^2*(cM*r*sss - I*a^2*r*w - I*r^3*w + a^4*w^2 + 
     2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*rp[r, x]^2*Y[x]^3 - 
   (4*I)*a*(a^2 + r^2)^2*w^4*rn[r, x]^3*rp[r, x]^2*Y[x]^3 + 
   4*a*cM*sss*w*(2*r^3 + 3*a^2*r*x^2 - (2*I)*a^3*x^3)*X[r]*Y[x]^3 + 
   2*a*sss*w*(a^2 - 3*r^2 - (4*I)*a*r*x)*rn[r, x]^2*X[r]*Y[x]^3 - 
   8*a^3*cM*r*w^2*(-4*cM*r^3*w + I*a^2*r^3*w^2 + I*r^5*w^2 - 4*a*cM^2*x + 
     (5*I)*a^3*cM*w*x + (3*I)*a*cM*r^2*w*x + a^5*w^2*x + 3*a^3*r^2*w^2*x + 
     2*a*r^4*w^2*x - 4*a^2*cM*r*w*x^2 + I*a^4*r*w^2*x^2 + I*a^2*r^3*w^2*x^2 + 
     (4*I)*a^3*cM*w*x^3 + a^5*w^2*x^3 + a^3*r^2*w^2*x^3)*Y[x]^4 + 
   4*a^4*cM*r*sss*w^2*x*X[r]*Y[x]^4, 
 E18[r, x] -> -8*m*w*x*(-3*a^4 - 6*a^2*r^2 - r^4 + 2*a^4*x^2 + 
     8*a^2*r^2*x^2 + 2*r^4*x^2 + 2*a^4*x^4)*X[r] + 
   4*m*(a*cM + I*a^2*m + a*cM*m^2 + I*a^2*m^3 - a*r + I*cM*m*r - 2*a*m^2*r - 
     I*m^3*r^2 - (4*I)*a^3*m^2*w + 10*a^2*m*r*w + (4*I)*a*m^2*r^2*w + 
     2*m*r^3*w + 4*a*cM*m*x + (4*I)*a^2*m^2*x - I*cM*r*x - 3*a*m*r*x + 
     (2*I)*cM*m^2*r*x - 3*a*m^3*r*x + I*r^2*x - (2*I)*m^2*r^2*x - 
     (13*I)*a^3*m*w*x + 12*a^2*m^2*r*w*x + I*a*m*r^2*w*x + 2*m^2*r^3*w*x - 
     a*cM*x^2 + a*cM*m^2*x^2 + I*a^2*m^3*x^2 + a*r*x^2 - (2*I)*cM*m*r*x^2 + 
     a*m^2*r*x^2 + (2*I)*m*r^2*x^2 - 5*a^2*m*r*w*x^2 - 
     (6*I)*a*m^2*r^2*w*x^2 - 3*m*r^3*w*x^2 - 5*a*cM*m*x^3 - 
     (5*I)*a^2*m^2*x^3 - I*cM*r*x^3 + 6*a*m*r*x^3 + I*r^2*x^3 + 
     (14*I)*a^3*m*w*x^3 - 10*a^2*m^2*r*w*x^3 - 2*a*cM*x^4 - (2*I)*a^2*m*x^4 + 
     2*a*r*x^4 + (2*I)*a^3*m^2*w*x^4 - 6*a^2*m*r*w*x^4)*rp[r, x]*X[r] + 
   4*m^4*(I*cM - a*m + 5*a^2*w + r^2*w - 4*a^2*w*x^2)*rn[r, x]*rp[r, x]*
    X[r] - (4*I)*m^2*rn[r, x]*rp[r, x]^2*X[r] - 
   2*(I*cM*m^2*r^2*sss + 2*a^2*cM*r*w + (6*I)*a^3*m*r*w + 6*a^2*cM*m^2*r*w + 
     (4*I)*a*cM*m*r^2*w + 6*cM*r^3*w - (10*I)*a*m*r^3*w + 6*cM*m^2*r^3*w - 
     (4*I)*a^4*r*w^2 + (14*I)*a^2*r^3*w^2 + (6*I)*r^5*w^2 + 
     (2*I)*a^2*cM*m*sss*x - (2*I)*cM*m*r^2*sss*x + (8*I)*a^3*cM*w*x + 
     (6*I)*a^3*cM*m^2*w*x + 6*a^2*cM*m*r*w*x - (8*I)*a*cM*r^2*w*x + 
     (2*I)*a*cM*m^2*r^2*w*x + 18*cM*m*r^3*w*x + 10*a^5*w^2*x + 
     14*a^3*r^2*w^2*x + 8*a*r^4*w^2*x + (4*I)*a^2*cM*sss*x^2 + 
     (3*I)*a^2*cM*m^2*sss*x^2 + (16*I)*a^3*cM*m*w*x^2 + 2*a^2*cM*r*w*x^2 - 
     (18*I)*a^3*m*r*w*x^2 - 4*a^2*cM*m^2*r*w*x^2 - (12*I)*a*cM*m*r^2*w*x^2 + 
     6*cM*r^3*w*x^2 + (6*I)*a*m*r^3*w*x^2 + (32*I)*a^4*r*w^2*x^2 - 
     (2*I)*a^2*r^3*w^2*x^2 - (2*I)*r^5*w^2*x^2 + (2*I)*a^2*cM*m*sss*x^3 + 
     (4*I)*a^3*cM*m^2*w*x^3 - 4*a^5*w^2*x^3 + 4*a^3*r^2*w^2*x^3 + 
     (8*I)*a^3*m*r*w*x^4 - (32*I)*a^4*r*w^2*x^4 - (4*I)*a^2*r^3*w^2*x^4 + 
     2*a^5*w^2*x^5 - 2*a^3*r^2*w^2*x^5 + (8*I)*a^4*r*w^2*x^6)*X[r]*Y[x] + 
   2*m*((-2*I)*a^2*m*sss + 3*a*r*sss + (2*I)*m*r^2*sss + (4*I)*a^3*sss*w - 
     (6*I)*a*r^2*sss*w + (12*I)*a^4*m*w^2 - (12*I)*a^2*m*r^2*w^2 - 
     (2*I)*m*r^4*w^2 - (4*I)*a^2*sss*x + 6*a*m*r*sss*x + I*r^2*sss*x - 
     14*a^2*r*sss*w*x - 4*r^3*sss*w*x - 36*a^3*m*r*w^2*x - 12*a*m*r^3*w^2*x - 
     (2*I)*a^2*m*sss*x^2 + (10*I)*a*r^2*sss*w*x^2 + 
     (20*I)*a^2*m*r^2*w^2*x^2 + (2*I)*a^2*sss*x^3 + 10*a^2*r*sss*w*x^3 + 
     24*a^3*m*r*w^2*x^3 - (2*I)*a^4*m*w^2*x^4)*rp[r, x]*X[r]*Y[x] + 
   2*(3*a*m^3*sss + 8*a^2*w - (8*I)*a*cM*m^3*w - 6*a^2*sss*w - 
     9*a^2*m^2*sss*w - 2*r^2*sss*w - 3*m^2*r^2*sss*w - 28*a^3*m*w^2 - 
     20*a^3*m^3*w^2 - 6*a*m*r^2*w^2 - 8*a*m^3*r^2*w^2 - (4*I)*a^2*m*r*w^2*x - 
     (6*I)*m*r^3*w^2*x + (2*I)*cM*sss*x^2 - 4*a^2*w*x^2 + 4*r^2*w*x^2 + 
     4*a^2*sss*w*x^2 + 6*a^2*m^2*sss*w*x^2 + 20*a^3*m*w^2*x^2 + 
     12*a^3*m^3*w^2*x^2 - 10*a*m*r^2*w^2*x^2 - (2*I)*a^2*m*r*w^2*x^3 - 
     8*a^3*m*w^2*x^4)*rn[r, x]*rp[r, x]*X[r]*Y[x] + 
   ((-2*I)*a^2*r*sss - 2*a*cM*m*r*sss + (2*I)*r^3*sss + I*a^2*r*sss^2 - 
     I*r^3*sss^2 + 2*a^2*cM*r*sss*w + (4*I)*a*cM*m*r^2*sss*w + 
     6*cM*r^3*sss*w + 12*a^3*cM*m*r*w^2 + (4*I)*a^2*cM*r^2*w^2 + 
     24*a*cM*m*r^3*w^2 + (12*I)*cM*r^4*w^2 + (4*I)*a^3*cM*sss*w*x - 
     (4*I)*a*cM*r^2*sss*w*x + (12*I)*a^4*cM*m*w^2*x - 
     (16*I)*a^2*cM*m*r^2*w^2*x + (4*I)*a^2*r*sss*x^2 + 
     (2*I)*a^2*cM*sss^2*x^2 - (2*I)*a^2*r*sss^2*x^2 + 
     (12*I)*a^3*cM*m*sss*w*x^2 - 4*a^3*cM*m*r*w^2*x^2 + 
     (8*I)*a^2*cM*r^2*w^2*x^2 + (4*I)*a^4*cM*m*w^2*x^3)*X[r]*Y[x]^2 - 
   2*w^2*((2*I)*a^4*sss - (4*I)*a^2*r^2*sss - (3*I)*r^4*sss + (8*I)*a^5*m*w - 
     (8*I)*a^3*m*r^2*w - 2*a^2*r^3*w - (4*I)*a*m*r^4*w + 6*r^5*w - 
     8*a^3*r*sss*x - 5*a*r^3*sss*x - 24*a^4*m*r*w*x - 12*a^2*m*r^3*w*x - 
     (6*I)*a*r^4*w*x + (3*I)*a^2*r^2*sss*x^2 + (12*I)*a^3*m*r^2*w*x^2 + 
     8*a^2*r^3*w*x^2 + 3*a^3*r*sss*x^3 + 12*a^4*m*r*w*x^3 - 
     (6*I)*a^3*r^2*w*x^3)*rp[r, x]*X[r]*Y[x]^2 - 
   2*(a*m*sss^2 - a^2*sss^2*w - r^2*sss^2*w - (12*I)*a^2*cM*m^2*w^2 - 
     9*a^3*m*sss*w^2 - 6*a*m*r^2*sss*w^2 - 20*a^4*m^2*w^3 - 
     12*a^2*m^2*r^2*w^3 + 3*a^3*m*sss*w^2*x^2 + 8*a^4*m^2*w^3*x^2)*rn[r, x]*
    rp[r, x]*X[r]*Y[x]^2 - (2*I)*a^2*cM*w^2*(r^2*sss - (2*I)*a^2*r*w - 
     (6*I)*r^3*w + 2*a^3*w*x - 6*a*r^2*w*x - 8*a^2*x^2 + 3*a^2*sss*x^2)*X[r]*
    Y[x]^3 + 4*a^2*w^3*(6*a^2*r + I*a^4*w - I*r^4*w - (5*I)*a^3*x - 
     3*a^3*r*w*x - 2*a*r^3*w*x + a^3*r*w*x^3)*rp[r, x]*X[r]*Y[x]^3 + 
   2*a^2*w^3*((-8*I)*a*cM*m - 3*a^2*sss - 3*r^2*sss - 10*a^3*m*w - 
     8*a*m*r^2*w + 2*a^3*m*w*x^2)*rn[r, x]*rp[r, x]*X[r]*Y[x]^3 - 
   (4*I)*a^4*r^2*w^4*rp[r, x]*X[r]*Y[x]^4 + 4*a^4*w^4*(I*cM + a^2*w + r^2*w)*
    rn[r, x]*rp[r, x]*X[r]*Y[x]^4, 
 E19[r, x] -> 2*m*(-8*a^2*cM^2*m*r - (10*I)*a^3*cM*m^2*r + 8*a^2*cM*m*r^2 + 
     16*cM^3*m*r^2 + (12*I)*a*cM^2*m^2*r^2 + 6*a^2*cM*m^3*r^2 - 
     32*cM^2*m*r^3 - (18*I)*a*cM*m^2*r^3 + 24*cM*m*r^4 + (5*I)*a^3*cM*r*sss - 
     (6*I)*a*cM^2*r^2*sss - 3*a^2*cM*m*r^2*sss + (9*I)*a*cM*r^3*sss + 
     4*cM^2*m*r^3*sss - 8*cM*m*r^4*sss - 6*a^5*r*w + 16*a^3*cM^2*r*w + 
     (30*I)*a^4*cM*m*r*w - 20*a^3*cM*r^2*w - (36*I)*a^2*cM^2*m*r^2*w - 
     24*a^3*cM*m^2*r^2*w + 18*a^3*r^3*w + 72*a*cM^2*r^3*w + 
     (58*I)*a^2*cM*m*r^3*w - 64*a*cM*r^4*w - (12*I)*cM^2*m*r^4*w + 
     16*a*r^5*w + (18*I)*cM*m*r^5*w - (30*I)*a^5*cM*r*w^2 + 
     36*a^4*cM*m*r^2*w^2 - (62*I)*a^3*cM*r^3*w^2 - (36*I)*a*cM*r^5*w^2 - 
     6*cM*m*r^6*w^2 - (8*I)*a^3*cM^2*m*x + 10*a^4*cM*m^2*x - 8*a^2*cM^2*r*x + 
     (2*I)*a^3*cM*m*r*x + 8*a^2*cM*r^2*x + 16*cM^3*r^2*x + 
     (12*I)*a*cM^2*m*r^2*x + 6*a^2*cM*m^2*r^2*x - 32*cM^2*r^3*x - 
     (18*I)*a*cM*m*r^3*x + 24*cM*r^4*x - 4*a^4*cM*sss*x + 
     8*a^2*cM^2*r*sss*x + (4*I)*a^3*cM*m*r*sss*x - 12*a^2*cM*r^2*sss*x + 
     4*cM^2*r^3*sss*x + (4*I)*a*cM*m*r^3*sss*x - 8*cM*r^4*sss*x - 
     (12*I)*a^6*w*x + (16*I)*a^4*cM^2*w*x - 30*a^5*cM*m*w*x + 
     (26*I)*a^4*cM*r*w*x - (30*I)*a^4*r^2*w*x - (44*I)*a^2*cM^2*r^2*w*x - 
     34*a^3*cM*m*r^2*w*x + (64*I)*a^2*cM*r^3*w*x + 16*a*cM^2*m*r^3*w*x + 
     (4*I)*a^2*cM*m^2*r^3*w*x - (22*I)*a^2*r^4*w*x - (12*I)*cM^2*r^4*w*x - 
     24*a*cM*m*r^4*w*x + (18*I)*cM*r^5*w*x - (4*I)*r^6*w*x - 
     (8*I)*a^4*cM*r*sss*w*x - (14*I)*a^2*cM*r^3*sss*w*x - 
     (4*I)*cM*r^5*sss*w*x + 30*a^6*cM*w^2*x + 50*a^4*cM*r^2*w^2*x - 
     (12*I)*a^3*cM*m*r^3*w^2*x + 50*a^2*cM*r^4*w^2*x - 
     (4*I)*a*cM*m*r^5*w^2*x - 6*cM*r^6*w^2*x + 10*a^4*cM*m*x^2 - 
     (8*I)*a^3*cM^2*m^2*x^2 + 10*a^4*cM*m^3*x^2 + (12*I)*a^3*cM*r*x^2 + 
     (12*I)*a^3*cM*m^2*r*x^2 + (4*I)*a^3*cM^2*sss*x^2 - 9*a^4*cM*m*sss*x^2 - 
     (7*I)*a^3*cM*r*sss*x^2 + 8*a^2*cM^2*m*r*sss*x^2 + 
     (6*I)*a*cM^2*r^2*sss*x^2 - 9*a^2*cM*m*r^2*sss*x^2 - 
     (9*I)*a*cM*r^3*sss*x^2 - 28*a^5*cM*w*x^2 + (24*I)*a^4*cM^2*m*w*x^2 - 
     40*a^5*cM*m^2*w*x^2 + 32*a^5*r*w*x^2 - 8*a^3*cM^2*r*w*x^2 - 
     (38*I)*a^4*cM*m*r*w*x^2 - 12*a^3*cM*r^2*w*x^2 + 
     (8*I)*a^2*cM^2*m*r^2*w*x^2 + 4*a^3*cM*m^2*r^2*w*x^2 + 8*a^3*r^3*w*x^2 - 
     56*a*cM^2*r^3*w*x^2 - (14*I)*a^2*cM*m*r^3*w*x^2 + 40*a*cM*r^4*w*x^2 - 
     8*a*r^5*w*x^2 + 60*a^6*cM*m*w^2*x^2 + (40*I)*a^5*cM*r*w^2*x^2 - 
     12*a^4*cM*m*r^2*w^2*x^2 + (52*I)*a^3*cM*r^3*w^2*x^2 - 
     2*a^2*cM*m*r^4*w^2*x^2 + (32*I)*a*cM*r^5*w^2*x^2 + (2*I)*a^6*w*x^3 - 
     (8*I)*a^4*cM^2*w*x^3 + 2*a^5*cM*m*w*x^3 + 16*a^3*cM^2*m*r*w*x^3 + 
     (4*I)*a^4*cM*m^2*r*w*x^3 + (8*I)*a^4*r^2*w*x^3 + 
     (16*I)*a^2*cM^2*r^2*w*x^3 - 18*a^3*cM*m*r^2*w*x^3 - 
     (24*I)*a^2*cM*r^3*w*x^3 + (6*I)*a^2*r^4*w*x^3 + 
     (2*I)*a^4*cM*r*sss*w*x^3 + (6*I)*a^2*cM*r^3*sss*w*x^3 - 
     4*a^6*cM*w^2*x^3 - (12*I)*a^5*cM*m*r*w^2*x^3 + 16*a^4*cM*r^2*w^2*x^3 + 
     (4*I)*a^3*cM*m*r^3*w^2*x^3 - 52*a^2*cM*r^4*w^2*x^3 - 10*a^4*cM*m*x^4 - 
     (12*I)*a^3*cM*r*x^4 - (4*I)*a^3*cM^2*sss*x^4 + 5*a^4*cM*m*sss*x^4 + 
     (2*I)*a^3*cM*r*sss*x^4 + 20*a^5*cM*w*x^4 - (16*I)*a^4*cM^2*m*w*x^4 + 
     20*a^5*cM*m^2*w*x^4 - 18*a^5*r*w*x^4 + 8*a^3*cM^2*r*w*x^4 + 
     (34*I)*a^4*cM*m*r*w*x^4 - 10*a^3*r^3*w*x^4 - 60*a^6*cM*m*w^2*x^4 - 
     (26*I)*a^5*cM*r*w^2*x^4 - 10*a^4*cM*m*r^2*w^2*x^4 + 
     (2*I)*a^3*cM*r^3*w^2*x^4 + (2*I)*a^4*cM*r*sss*w*x^5 - 
     16*a^6*cM*w^2*x^5 + (8*I)*a^5*cM*m*r*w^2*x^5 - 52*a^4*cM*r^2*w^2*x^5 + 
     10*a^6*cM*m*w^2*x^6 + (12*I)*a^5*cM*r*w^2*x^6)*Y[x] - 
   2*m*(-2*a^4*m - 2*a^4*m^3 - (12*I)*a^3*m^2*r + 4*a^2*m*r^2 + 
     8*a^2*m^3*r^2 - (4*I)*a*m^2*r^3 + 6*m*r^4 + 2*a^4*m*sss + 
     (6*I)*a^3*r*sss - 6*a^2*m*r^2*sss + (2*I)*a*r^3*sss - 3*m*r^4*sss + 
     8*a^5*m^2*w + (38*I)*a^4*m*r*w - 24*a^3*m^2*r^2*w + (16*I)*a^2*m*r^3*w - 
     10*a*m^2*r^4*w + (4*I)*m*r^5*w - 4*a^5*sss*w + 9*a^3*r^2*sss*w + 
     13*a*r^4*sss*w - 12*a^6*m*w^2 - (40*I)*a^5*r*w^2 + 24*a^4*m*r^2*w^2 - 
     (30*I)*a^3*r^3*w^2 + 28*a^2*m*r^4*w^2 + (2*I)*a*r^5*w^2 + 2*m*r^6*w^2 + 
     8*a^7*w^3 - 8*a^5*r^2*w^3 - 26*a^3*r^4*w^3 - 10*a*r^6*w^3 - 
     4*a^4*m^2*x - (10*I)*a^3*m^3*r*x + 4*a^2*r^2*x + 4*a^2*m^2*r^2*x - 
     (10*I)*a*m*r^3*x + 6*r^4*x + (10*I)*a^3*m*r*sss*x - 4*a^2*r^2*sss*x + 
     (5*I)*a*m*r^3*sss*x - 3*r^4*sss*x + 20*a^5*m*w*x + 
     (40*I)*a^4*m^2*r*w*x - 20*a^3*m*r^2*w*x + (18*I)*a^2*m^2*r^3*w*x - 
     14*a*m*r^4*w*x - (20*I)*a^4*r*sss*w*x - (22*I)*a^2*r^3*sss*w*x - 
     (2*I)*r^5*sss*w*x - 28*a^6*w^2*x - (60*I)*a^5*m*r*w^2*x + 
     14*a^4*r^2*w^2*x - (60*I)*a^3*m*r^3*w^2*x + 36*a^2*r^4*w^2*x - 
     (10*I)*a*m*r^5*w^2*x + 2*r^6*w^2*x + (40*I)*a^6*r*w^3*x + 
     (66*I)*a^4*r^3*w^3*x + (28*I)*a^2*r^5*w^3*x + (2*I)*r^7*w^3*x + 
     (2*I)*a^3*r*x^2 + (2*I)*a^3*m^2*r*x^2 - 10*a^2*m*r^2*x^2 - 
     (6*I)*a*r^3*x^2 - (3*I)*a^3*r*sss*x^2 + 5*a^2*m*r^2*sss*x^2 + 
     I*a*r^3*sss*x^2 - (10*I)*a^4*m*r*w*x^2 + 22*a^3*m^2*r^2*w*x^2 + 
     (16*I)*a^2*m*r^3*w*x^2 + a^5*sss*w*x^2 - 14*a^3*r^2*sss*w*x^2 - 
     15*a*r^4*sss*w*x^2 + (20*I)*a^5*r*w^2*x^2 - 52*a^4*m*r^2*w^2*x^2 - 
     (2*I)*a^3*r^3*w^2*x^2 - 32*a^2*m*r^4*w^2*x^2 - (6*I)*a*r^5*w^2*x^2 + 
     38*a^5*r^2*w^3*x^2 + 50*a^3*r^4*w^3*x^2 + 12*a*r^6*w^3*x^2 + 
     2*a^4*m^2*x^3 - 6*a^2*r^2*x^3 - (5*I)*a^3*m*r*sss*x^3 + 
     a^2*r^2*sss*x^3 - 10*a^5*m*w*x^3 - (22*I)*a^4*m^2*r*w*x^3 + 
     16*a^3*m*r^2*w*x^3 + (18*I)*a^4*r*sss*w*x^3 + (18*I)*a^2*r^3*sss*w*x^3 + 
     28*a^6*w^2*x^3 + (60*I)*a^5*m*r*w^2*x^3 - 22*a^4*r^2*w^2*x^3 + 
     (40*I)*a^3*m*r^3*w^2*x^3 - 34*a^2*r^4*w^2*x^3 - (54*I)*a^6*r*w^3*x^3 - 
     (76*I)*a^4*r^3*w^3*x^3 - (22*I)*a^2*r^5*w^3*x^3 + a^5*sss*w*x^4 + 
     a^3*r^2*sss*w*x^4 + 4*a^6*m*w^2*x^4 + (16*I)*a^5*r*w^2*x^4 + 
     14*a^4*m*r^2*w^2*x^4 + (24*I)*a^3*r^3*w^2*x^4 - 8*a^7*w^3*x^4 - 
     26*a^5*r^2*w^3*x^4 - 18*a^3*r^4*w^3*x^4 - 2*a^6*w^2*x^5 - 
     (10*I)*a^5*m*r*w^2*x^5 + 6*a^4*r^2*w^2*x^5 + (16*I)*a^6*r*w^3*x^5 + 
     (16*I)*a^4*r^3*w^3*x^5 + 2*a^7*w^3*x^6 + 2*a^5*r^2*w^3*x^6)*rp[r, x]*
    Y[x] - (2*I)*m^2*(-2*a^3*m^3 + 3*a^3*m*sss - 4*a*cM*m*r*sss + 
     2*a*m*r^2*sss + 10*a^4*m^2*w + 6*a^2*m^2*r^2*w - 9*a^4*sss*w + 
     12*a^2*cM*r*sss*w - 11*a^2*r^2*sss*w + 4*cM*r^3*sss*w - 2*r^4*sss*w - 
     20*a^5*m*w^2 - 24*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + 20*a^6*w^3 + 
     36*a^4*r^2*w^3 + 18*a^2*r^4*w^3 + 2*r^6*w^3 - a^3*m*sss*x^2 - 
     4*a^4*m^2*w*x^2 + 7*a^4*sss*w*x^2 - 8*a^2*cM*r*sss*w*x^2 + 
     7*a^2*r^2*sss*w*x^2 + 16*a^5*m*w^2*x^2 + 12*a^3*m*r^2*w^2*x^2 - 
     24*a^6*w^3*x^2 - 36*a^4*r^2*w^3*x^2 - 12*a^2*r^4*w^3*x^2 - 
     2*a^5*m*w^2*x^4 + 6*a^6*w^3*x^4 + 6*a^4*r^2*w^3*x^4)*rn[r, x]*rp[r, x]*
    Y[x] + (4*I)*a^4*m*w*x^5*X[r]*Y[x] + 
   2*((8*I)*a^4*cM*r*w - (16*I)*a^2*cM^2*r^2*w - 32*a*cM^3*m*r^2*w + 
     (32*I)*a^2*cM*r^3*w - (8*I)*cM*r^5*w - (5*I)*a^4*cM*r*sss*w + 
     (6*I)*a^2*cM^2*r^2*sss*w + 6*a^3*cM*m*r^2*sss*w - 
     (18*I)*a^2*cM*r^3*sss*w - 8*a*cM^2*m*r^3*sss*w + (6*I)*cM^2*r^4*sss*w + 
     20*a*cM*m*r^4*sss*w - (5*I)*cM*r^5*sss*w + 4*a^6*r*w^2 - 
     8*a^4*cM^2*r*w^2 + 12*a^4*cM*r^2*w^2 + (36*I)*a^3*cM^2*m*r^2*w^2 - 
     12*a^4*r^3*w^2 - 40*a^2*cM^2*r^3*w^2 + 44*a^2*cM*r^4*w^2 + 
     (24*I)*a*cM^2*m*r^4*w^2 - 20*a^2*r^5*w^2 - 8*cM^2*r^5*w^2 + 
     16*cM*r^6*w^2 - 4*r^7*w^2 - 3*a^4*cM*r^2*sss*w^2 - 
     12*a^2*cM*r^4*sss*w^2 - cM*r^6*sss*w^2 + (10*I)*a^6*cM*r*w^3 - 
     24*a^5*cM*m*r^2*w^3 + (22*I)*a^4*cM*r^3*w^3 + (18*I)*a^2*cM*r^5*w^3 + 
     12*a*cM*m*r^6*w^3 + (6*I)*cM*r^7*w^3 - 8*a^5*cM*w*x + 
     32*a^3*cM^2*r*w*x - 40*a^3*cM*r^2*w*x - 32*a*cM^3*r^2*w*x + 
     64*a*cM^2*r^3*w*x - 48*a*cM*r^4*w*x + 4*a^5*cM*sss*w*x - 
     8*a^3*cM^2*r*sss*w*x + 12*a^3*cM*r^2*sss*w*x - 8*a*cM^2*r^3*sss*w*x + 
     16*a*cM*r^4*sss*w*x + (10*I)*a^7*w^2*x - (8*I)*a^5*cM^2*w^2*x - 
     (28*I)*a^5*cM*r*w^2*x + (32*I)*a^5*r^2*w^2*x + 
     (32*I)*a^3*cM^2*r^2*w^2*x - (68*I)*a^3*cM*r^3*w^2*x - 
     32*a^2*cM^2*m*r^3*w^2*x + (26*I)*a^3*r^4*w^2*x + 
     (24*I)*a*cM^2*r^4*w^2*x - (24*I)*a*cM*r^5*w^2*x + (4*I)*a*r^6*w^2*x + 
     (4*I)*a^5*cM*r*sss*w^2*x + (10*I)*a^3*cM*r^3*sss*w^2*x + 
     (6*I)*a*cM*r^5*sss*w^2*x - 10*a^7*cM*w^3*x - 22*a^5*cM*r^2*w^3*x + 
     (12*I)*a^4*cM*m*r^3*w^3*x - 26*a^3*cM*r^4*w^3*x + 
     (8*I)*a^2*cM*m*r^5*w^3*x + 2*a*cM*r^6*w^3*x - (8*I)*a^3*cM^2*m*x^2 + 
     (8*I)*a^4*cM^2*w*x^2 + (4*I)*a^4*cM*r*w*x^2 - (12*I)*a^2*cM*r^3*w*x^2 - 
     (4*I)*a^4*cM^2*sss*w*x^2 + 18*a^5*cM*m*sss*w*x^2 - 
     (6*I)*a^4*cM*r*sss*w*x^2 - 16*a^3*cM^2*m*r*sss*w*x^2 + 
     32*a^3*cM*m*r^2*sss*w*x^2 + (2*I)*a^2*cM*r^3*sss*w*x^2 + 
     18*a^6*cM*w^2*x^2 - (24*I)*a^5*cM^2*m*w^2*x^2 - 18*a^6*r*w^2*x^2 + 
     24*a^4*cM*r^2*w^2*x^2 + (20*I)*a^3*cM^2*m*r^2*w^2*x^2 - 
     20*a^4*r^3*w^2*x^2 + 24*a^2*cM^2*r^3*w^2*x^2 - 10*a^2*cM*r^4*w^2*x^2 - 
     2*a^2*r^5*w^2*x^2 - 9*a^6*cM*sss*w^2*x^2 - 20*a^4*cM*r^2*sss*w^2*x^2 + 
     5*a^2*cM*r^4*sss*w^2*x^2 - 40*a^7*cM*m*w^3*x^2 - 
     (4*I)*a^6*cM*r*w^3*x^2 - 12*a^5*cM*m*r^2*w^3*x^2 - 
     (16*I)*a^4*cM*r^3*w^3*x^2 + 4*a^3*cM*m*r^4*w^3*x^2 - 
     (12*I)*a^2*cM*r^5*w^3*x^2 - 8*a^5*cM*w*x^3 + 16*a^3*cM^2*r*w*x^3 - 
     24*a^3*cM*r^2*w*x^3 + 4*a^5*cM*sss*w*x^3 - 8*a^3*cM^2*r*sss*w*x^3 + 
     12*a^3*cM*r^2*sss*w*x^3 - 32*a^4*cM^2*m*r*w^2*x^3 + 
     (2*I)*a^5*cM*r*sss*w^2*x^3 + (2*I)*a^3*cM*r^3*sss*w^2*x^3 - 
     8*a^7*cM*w^3*x^3 + (12*I)*a^6*cM*m*r*w^3*x^3 - 20*a^5*cM*r^2*w^3*x^3 + 
     (4*I)*a^4*cM*m*r^3*w^3*x^3 + 20*a^3*cM*r^4*w^3*x^3 + 
     (8*I)*a^5*cM^2*m*w^2*x^4 + 4*a^6*cM*sss*w^2*x^4 + 
     12*a^4*cM*r^2*sss*w^2*x^4 + 20*a^7*cM*m*w^3*x^4 - 
     (12*I)*a^6*cM*r*w^3*x^4 + 8*a^5*cM*m*r^2*w^3*x^4 - 
     (12*I)*a^4*cM*r^3*w^3*x^4 + 8*a^7*cM*w^3*x^5 - 
     (4*I)*a^6*cM*m*r*w^3*x^5 + 24*a^5*cM*r^2*w^3*x^5)*Y[x]^2 - 
   2*((12*I)*a^4*r*w + (8*I)*a^2*r^3*w - (4*I)*r^5*w - (8*I)*a^4*r*sss*w - 
     (8*I)*a^2*r^3*sss*w + 2*a^6*sss*w^2 - 3*a^4*r^2*sss*w^2 - 
     8*a^2*r^4*sss*w^2 - 3*r^6*sss*w^2 + (14*I)*a^6*r*w^3 + 
     (18*I)*a^4*r^3*w^3 + (2*I)*a^2*r^5*w^3 - (2*I)*r^7*w^3 - 2*a^8*w^4 + 
     8*a^2*r^6*w^4 + 2*r^8*w^4 - 2*a^4*m*x - (10*I)*a^3*m^2*r*x + 
     3*a^4*m*sss*x + 8*a^5*w*x - 8*a^3*r^2*w*x - 16*a*r^4*w*x - 
     6*a^5*sss*w*x + 6*a*r^4*sss*w*x + (10*I)*a^5*r*sss*w^2*x + 
     (16*I)*a^3*r^3*sss*w^2*x + (6*I)*a*r^5*sss*w^2*x + 12*a^7*w^3*x + 
     2*a^5*r^2*w^3*x - 16*a^3*r^4*w^3*x - 6*a*r^6*w^3*x - 
     (10*I)*a^7*r*w^4*x - (24*I)*a^5*r^3*w^4*x - (18*I)*a^3*r^5*w^4*x - 
     (4*I)*a*r^7*w^4*x + (8*I)*a^4*r*w*x^2 + (8*I)*a^2*r^3*w*x^2 - 
     (4*I)*a^4*r*sss*w*x^2 - (4*I)*a^2*r^3*sss*w*x^2 + a^6*sss*w^2*x^2 + 
     6*a^4*r^2*sss*w^2*x^2 + 5*a^2*r^4*sss*w^2*x^2 + (2*I)*a^6*r*w^3*x^2 + 
     (4*I)*a^4*r^3*w^3*x^2 + (2*I)*a^2*r^5*w^3*x^2 - 2*a^8*w^4*x^2 - 
     8*a^6*r^2*w^4*x^2 - 4*a^2*r^6*w^4*x^2 - (4*I)*a^5*r*sss*w^2*x^3 - 
     (4*I)*a^3*r^3*sss*w^2*x^3 - 8*a^7*w^3*x^3 + 8*a^3*r^4*w^3*x^3 + 
     (6*I)*a^7*r*w^4*x^3 + (12*I)*a^5*r^3*w^4*x^3 + (6*I)*a^3*r^5*w^4*x^3 - 
     (8*I)*a^6*r*w^3*x^4 - (8*I)*a^4*r^3*w^3*x^4 + 2*a^8*w^4*x^4 + 
     4*a^6*r^2*w^4*x^4)*rp[r, x]*Y[x]^2 - 
   (2*I)*w^2*(9*a^5*m*sss - 12*a^3*cM*m*r*sss + 16*a^3*m*r^2*sss - 
     8*a*cM*m*r^3*sss + 7*a*m*r^4*sss - 3*a^6*sss*w - 7*a^4*r^2*sss*w - 
     5*a^2*r^4*sss*w - r^6*sss*w - 10*a^7*m*w^2 - 24*a^5*m*r^2*w^2 - 
     18*a^3*m*r^4*w^2 - 4*a*m*r^6*w^2 + 2*a^6*sss*w*x^2 + 
     4*a^4*r^2*sss*w*x^2 + 2*a^2*r^4*sss*w*x^2 + 6*a^7*m*w^2*x^2 + 
     12*a^5*m*r^2*w^2*x^2 + 6*a^3*m*r^4*w^2*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   (-2*a^2*r*sss + 8*cM^2*r*sss - 12*cM*r^2*sss + 6*r^3*sss + a^2*r*sss^2 + 
     2*cM*r^2*sss^2 - 3*r^3*sss^2 - 8*a^2*cM*sss*x^2 + 8*a^2*r*sss*x^2 + 
     4*a^2*cM*sss^2*x^2 - 4*a^2*r*sss^2*x^2 + (4*I)*a^5*w^2*x^3 + 
     (16*I)*a^3*cM*r*w^2*x^3 - (12*I)*a^3*r^2*w^2*x^3)*X[r]*Y[x]^2 + 
   (2*I)*sss*(a*m*sss - a^2*sss*w - r^2*sss*w + 2*a^3*m*w^2*x^2)*rn[r, x]*
    rp[r, x]*X[r]*Y[x]^2 + 4*a^2*cM*w^2*(8*cM^2*r^2 + 2*cM*r^3*sss - 
     (6*I)*a^2*cM*r^2*w - (6*I)*cM*r^4*w + 3*a^4*r^2*w^2 - 3*r^6*w^2 + 
     8*a*cM*r^3*w*x - (2*I)*a^3*r^3*w^2*x - (2*I)*a*r^5*w^2*x + 
     4*a^2*cM*r*sss*x^2 + (4*I)*a^4*cM*w*x^2 - (8*I)*a^2*cM*r^2*w*x^2 + 
     5*a^6*w^2*x^2 + 4*a^4*r^2*w^2*x^2 - a^2*r^4*w^2*x^2 + 8*a^3*cM*r*w*x^3 - 
     (2*I)*a^5*r*w^2*x^3 - (2*I)*a^3*r^3*w^2*x^3)*Y[x]^3 + 
   4*a^4*r^4*w^4*(-2 + x)*(2 + x)*rp[r, x]*Y[x]^3 - 
   (4*I)*a^2*(a^2 + r^2)*w^3*(2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]*rp[r, x]*Y[x]^3, E20[r, x] -> 
  4*w*((4*I)*a^5*cM*r - 6*a^6*m*r + 8*a^4*cM^2*m*r + (15*I)*a^5*cM*m^2*r - 
     (12*I)*a^3*cM^2*r^2 + 2*a^4*cM*m*r^2 - 24*a^2*cM^3*m*r^2 - 
     (33*I)*a^3*cM^2*m^2*r^2 + (24*I)*a^3*cM*r^3 + (8*I)*a*cM^3*r^3 + 
     8*a^4*m*r^3 + 50*a^2*cM^2*m*r^3 + (55*I)*a^3*cM*m^2*r^3 - 
     (20*I)*a*cM^2*r^4 - 66*a^2*cM*m*r^4 + (6*I)*a*cM^2*m^2*r^4 + 
     (12*I)*a*cM*r^5 + 22*a^2*m*r^5 + 18*cM^2*m*r^5 - (4*I)*a*cM*m^2*r^5 - 
     16*cM*m*r^6 + 4*m*r^7 + 5*a^7*r*w - 4*a^5*cM^2*r*w - 
     (15*I)*a^6*cM*m*r*w - 5*a^5*cM*r^2*w + (33*I)*a^4*cM^2*m*r^2*w - 
     3*a^5*r^3*w - 24*a^3*cM^2*r^3*w - (53*I)*a^4*cM*m*r^3*w + 
     34*a^3*cM*r^4*w - (12*I)*a^2*cM^2*m*r^4*w - 13*a^3*r^5*w - 
     12*a*cM^2*r^5*w - (23*I)*a^2*cM*m*r^5*w + 15*a*cM*r^6*w + 
     (19*I)*cM^2*m*r^6*w - 5*a*r^7*w - (13*I)*cM*m*r^7*w + 
     (5*I)*a^7*cM*r*w^2 + (17*I)*a^5*cM*r^3*w^2 + (27*I)*a^3*cM*r^5*w^2 + 
     (15*I)*a*cM*r^7*w^2 - 4*a^6*cM*x - (3*I)*a^7*m*x + (8*I)*a^5*cM^2*m*x - 
     15*a^6*cM*m^2*x + 12*a^4*cM^2*r*x + (4*I)*a^5*cM*m*r*x - 
     (16*I)*a^3*cM^3*m*r*x + 30*a^4*cM^2*m^2*r*x - 10*a^4*cM*r^2*x - 
     12*a^2*cM^3*r^2*x - (12*I)*a^5*m*r^2*x + (2*I)*a^3*cM^2*m*r^2*x - 
     50*a^4*cM*m^2*r^2*x + 18*a^2*cM^2*r^3*x + (32*I)*a^3*cM*m*r^3*x + 
     (16*I)*a*cM^3*m*r^3*x + 10*a^2*cM^2*m^2*r^3*x - 30*a^2*cM*r^4*x - 
     (13*I)*a^3*m*r^4*x - (34*I)*a*cM^2*m*r^4*x - 29*a^2*cM*m^2*r^4*x + 
     18*cM^2*r^5*x + (20*I)*a*cM*m*r^5*x - 16*cM*r^6*x - (4*I)*a*m*r^6*x + 
     (2*I)*a^8*w*x - (4*I)*a^6*cM^2*w*x + 15*a^7*cM*m*w*x - 
     (3*I)*a^6*cM*r*w*x - 30*a^5*cM^2*m*r*w*x + (18*I)*a^6*r^2*w*x + 
     (3*I)*a^4*cM^2*r^2*w*x + 49*a^5*cM*m*r^2*w*x - (55*I)*a^4*cM*r^3*w*x - 
     20*a^3*cM^2*m*r^3*w*x + (28*I)*a^4*r^4*w*x + (54*I)*a^2*cM^2*r^4*w*x + 
     44*a^3*cM*m*r^4*w*x - (57*I)*a^2*cM*r^5*w*x + 12*a*cM^2*m*r^5*w*x + 
     (14*I)*a^2*r^6*w*x + (19*I)*cM^2*r^6*w*x - (13*I)*cM*r^7*w*x + 
     (2*I)*r^8*w*x - 5*a^8*cM*w^2*x - 16*a^6*cM*r^2*w^2*x - 
     15*a^4*cM*r^4*w^2*x - 4*a^2*cM*r^6*w^2*x + (12*I)*a^5*cM^2*x^2 - 
     23*a^6*cM*m*x^2 - 8*a^4*cM^3*m*x^2 - (3*I)*a^5*cM^2*m^2*x^2 - 
     (4*I)*a^5*cM*r*x^2 - (24*I)*a^3*cM^3*r*x^2 + 24*a^6*m*r*x^2 + 
     64*a^4*cM^2*m*r*x^2 + (11*I)*a^5*cM*m^2*r*x^2 + 
     (32*I)*a^3*cM^2*r^2*x^2 - 90*a^4*cM*m*r^2*x^2 + 12*a^2*cM^3*m*r^2*x^2 + 
     (29*I)*a^3*cM^2*m^2*r^2*x^2 - (8*I)*a^3*cM*r^3*x^2 + 
     (8*I)*a*cM^3*r^3*x^2 + 32*a^4*m*r^3*x^2 - 16*a^2*cM^2*m*r^3*x^2 - 
     (39*I)*a^3*cM*m^2*r^3*x^2 - (20*I)*a*cM^2*r^4*x^2 + 5*a^2*cM*m*r^4*x^2 + 
     (12*I)*a*cM*r^5*x^2 + 19*a^7*cM*w*x^2 + (3*I)*a^6*cM^2*m*w*x^2 - 
     17*a^7*r*w*x^2 - 44*a^5*cM^2*r*w*x^2 - (4*I)*a^6*cM*m*r*w*x^2 + 
     61*a^5*cM*r^2*w*x^2 - (58*I)*a^4*cM^2*m*r^2*w*x^2 - 15*a^5*r^3*w*x^2 + 
     12*a^3*cM^2*r^3*w*x^2 + (24*I)*a^4*cM*m*r^3*w*x^2 - 
     23*a^3*cM*r^4*w*x^2 + (35*I)*a^2*cM^2*m*r^4*w*x^2 + 5*a^3*r^5*w*x^2 + 
     24*a*cM^2*r^5*w*x^2 - (28*I)*a^2*cM*m*r^5*w*x^2 - 17*a*cM*r^6*w*x^2 + 
     3*a*r^7*w*x^2 - I*a^7*cM*r*w^2*x^2 + (15*I)*a^5*cM*r^3*w^2*x^2 + 
     (5*I)*a^3*cM*r^5*w^2*x^2 - (11*I)*a*cM*r^7*w^2*x^2 - 4*a^4*cM^3*x^3 - 
     (5*I)*a^7*m*x^3 - (2*I)*a^5*cM^2*m*x^3 - 12*a^6*cM*m^2*x^3 + 
     10*a^4*cM^2*r*x^3 + (16*I)*a^5*cM*m*r*x^3 - 14*a^4*cM*r^2*x^3 - 
     (8*I)*a^5*m*r^2*x^3 - (6*I)*a^3*cM^2*m*r^2*x^3 - 6*a^4*cM*m^2*r^2*x^3 + 
     6*a^2*cM^2*r^3*x^3 + (8*I)*a^3*cM*m*r^3*x^3 - 6*a^2*cM*r^4*x^3 - 
     (3*I)*a^3*m*r^4*x^3 + (7*I)*a^8*w*x^3 + I*a^6*cM^2*w*x^3 + 
     12*a^7*cM*m*w*x^3 - (16*I)*a^6*cM*r*w*x^3 + (4*I)*a^6*r^2*w*x^3 - 
     (6*I)*a^4*cM^2*r^2*w*x^3 + 10*a^5*cM*m*r^2*w*x^3 + 
     (16*I)*a^4*cM*r^3*w*x^3 + 12*a^3*cM^2*m*r^3*w*x^3 - 
     (5*I)*a^4*r^4*w*x^3 - (31*I)*a^2*cM^2*r^4*w*x^3 - 
     22*a^3*cM*m*r^4*w*x^3 + (16*I)*a^2*cM*r^5*w*x^3 - (2*I)*a^2*r^6*w*x^3 - 
     4*a^8*cM*w^2*x^3 - 4*a^6*cM*r^2*w^2*x^3 - (4*I)*a^5*cM^2*x^4 + 
     4*a^6*cM*m*x^4 + 4*a^4*cM^3*m*x^4 + I*a^5*cM^2*m^2*x^4 + 
     (8*I)*a^5*cM*r*x^4 + (8*I)*a^3*cM^3*r*x^4 - 4*a^6*m*r*x^4 - 
     20*a^4*cM^2*m*r*x^4 - (6*I)*a^5*cM*m^2*r*x^4 - (20*I)*a^3*cM^2*r^2*x^4 + 
     24*a^4*cM*m*r^2*x^4 + (16*I)*a^3*cM*r^3*x^4 - 8*a^4*m*r^3*x^4 - 
     9*a^7*cM*w*x^4 - (2*I)*a^6*cM^2*m*w*x^4 + 10*a^7*r*w*x^4 + 
     28*a^5*cM^2*r*w*x^4 - (6*I)*a^6*cM*m*r*w*x^4 - 38*a^5*cM*r^2*w*x^4 + 
     (30*I)*a^4*cM^2*m*r^2*w*x^4 + 12*a^5*r^3*w*x^4 + 4*a^3*cM^2*r^3*w*x^4 - 
     (34*I)*a^4*cM*m*r^3*w*x^4 - 5*a^3*cM*r^4*w*x^4 + 2*a^3*r^5*w*x^4 + 
     (12*I)*a^7*cM*r*w^2*x^4 - (8*I)*a^5*cM*r^3*w^2*x^4 - 
     (20*I)*a^3*cM*r^5*w^2*x^4 - (3*I)*a^8*w*x^5 + (4*I)*a^6*cM^2*w*x^5 - 
     5*a^7*cM*m*w*x^5 + (4*I)*a^6*cM*r*w*x^5 + 10*a^5*cM^2*m*r*w*x^5 - 
     (2*I)*a^6*r^2*w*x^5 + (8*I)*a^4*cM^2*r^2*w*x^5 - 15*a^5*cM*m*r^2*w*x^5 - 
     (4*I)*a^4*cM*r^3*w*x^5 + I*a^4*r^4*w*x^5 + 5*a^8*cM*w^2*x^5 + 
     8*a^6*cM*r^2*w^2*x^5 + 3*a^4*cM*r^4*w^2*x^5 - (12*I)*a^7*cM*r*w^2*x^6 - 
     (12*I)*a^5*cM*r^3*w^2*x^6)*Y[x] - 
   4*(-(a^5*m^2) + 4*a^3*cM^2*m^2 + (5*I)*a^4*cM*m^3 - a^5*m^4 - 
     3*a^3*cM*m^2*r - 12*a*cM^3*m^2*r - (6*I)*a^4*m^3*r - 
     (11*I)*a^2*cM^2*m^3*r - 2*a^3*cM*m^4*r + a^3*m^2*r^2 + 
     26*a*cM^2*m^2*r^2 + (19*I)*a^2*cM*m^3*r^2 + 3*a^3*m^4*r^2 - 
     21*a*cM*m^2*r^3 - (7*I)*a^2*m^3*r^3 + 6*a*m^2*r^4 + 4*a^6*m^3*w + 
     (6*I)*a^5*r*w + (19*I)*a^5*m^2*r*w + 8*a^4*cM*m^3*r*w - 
     8*a^4*m^3*r^2*w + (8*I)*a^3*r^3*w + (20*I)*a^3*m^2*r^3*w + 
     4*a^2*cM*m^3*r^3*w - 8*a^2*m^3*r^4*w + (2*I)*a*r^5*w - 6*a^7*m^2*w^2 - 
     (20*I)*a^6*m*r*w^2 - 12*a^5*cM*m^2*r*w^2 + 6*a^5*m^2*r^2*w^2 - 
     (30*I)*a^4*m*r^3*w^2 - 12*a^3*cM*m^2*r^3*w^2 + 19*a^3*m^2*r^4*w^2 - 
     (12*I)*a^2*m*r^5*w^2 - 2*a*cM*m^2*r^5*w^2 + 7*a*m^2*r^6*w^2 - 
     (2*I)*m*r^7*w^2 + 4*a^8*m*w^3 + (7*I)*a^7*r*w^3 + 8*a^6*cM*m*r*w^3 + 
     (17*I)*a^5*r^3*w^3 + 12*a^4*cM*m*r^3*w^3 - 14*a^4*m*r^4*w^3 + 
     (13*I)*a^3*r^5*w^3 + 4*a^2*cM*m*r^5*w^3 - 12*a^2*m*r^6*w^3 + 
     (3*I)*a*r^7*w^3 - 2*m*r^8*w^3 - a^9*w^4 - a^7*r^2*w^4 + 3*a^5*r^4*w^4 + 
     5*a^3*r^6*w^4 + 2*a*r^8*w^4 - a^5*m*x + 4*a^3*cM^2*m*x + 
     (4*I)*a^4*cM*m^2*x + (4*I)*a^2*cM^3*m^2*x - 2*a^5*m^3*x - 
     a^3*cM^2*m^3*x + (4*I)*a^4*cM*m^4*x - 3*a^3*cM*m*r*x - 12*a*cM^3*m*r*x - 
     (5*I)*a^4*m^2*r*x - (21*I)*a^2*cM^2*m^2*r*x + 2*a^3*cM*m^3*r*x - 
     (5*I)*a^4*m^4*r*x + a^3*m*r^2*x + 26*a*cM^2*m*r^2*x + 
     (28*I)*a^2*cM*m^2*r^2*x + a^3*m^3*r^2*x - 21*a*cM*m*r^3*x - 
     (10*I)*a^2*m^2*r^3*x + 6*a*m*r^4*x + 4*a^6*w*x + 10*a^6*m^2*w*x - 
     (16*I)*a^5*cM*m^3*w*x + (20*I)*a^5*m^3*r*w*x - 7*a^4*m^2*r^2*w*x - 
     (12*I)*a^3*cM*m^3*r^2*w*x + (16*I)*a^3*m^3*r^3*w*x - 8*a^2*r^4*w*x - 
     18*a^2*m^2*r^4*w*x - 4*r^6*w*x - 14*a^7*m*w^2*x + 
     (24*I)*a^6*cM*m^2*w^2*x - (30*I)*a^6*m^2*r*w^2*x - 4*a^5*m*r^2*w^2*x + 
     (36*I)*a^4*cM*m^2*r^2*w^2*x - (48*I)*a^4*m^2*r^3*w^2*x + 
     17*a^3*m*r^4*w^2*x + (12*I)*a^2*cM*m^2*r^4*w^2*x - 
     (18*I)*a^2*m^2*r^5*w^2*x + 7*a*m*r^6*w^2*x + 6*a^8*w^3*x - 
     (16*I)*a^7*cM*m*w^3*x + (20*I)*a^7*m*r*w^3*x + 10*a^6*r^2*w^3*x - 
     (36*I)*a^5*cM*m*r^2*w^3*x + (48*I)*a^5*m*r^3*w^3*x - 
     (24*I)*a^3*cM*m*r^4*w^3*x + (36*I)*a^3*m*r^5*w^3*x - 6*a^2*r^6*w^3*x - 
     (4*I)*a*cM*m*r^6*w^3*x + (8*I)*a*m*r^7*w^3*x - 2*r^8*w^3*x - 
     (5*I)*a^8*r*w^4*x - (16*I)*a^6*r^3*w^4*x - (18*I)*a^4*r^5*w^4*x - 
     (8*I)*a^2*r^7*w^4*x - I*r^9*w^4*x - I*a^4*cM*m*x^2 + 
     (4*I)*a^2*cM^3*m*x^2 - a^5*m^2*x^2 - a^3*cM^2*m^2*x^2 + 
     (4*I)*a^4*cM*m^3*x^2 - a^5*m^4*x^2 + I*a^4*m*r*x^2 - 
     (10*I)*a^2*cM^2*m*r*x^2 + 4*a^3*cM*m^2*r*x^2 - (4*I)*a^4*m^3*r*x^2 + 
     (9*I)*a^2*cM*m*r^2*x^2 - 2*a^3*m^2*r^2*x^2 - (3*I)*a^2*m*r^3*x^2 + 
     4*a^6*m^3*w*x^2 + (2*I)*a^5*r*w*x^2 + (7*I)*a^5*m^2*r*w*x^2 - 
     4*a^4*cM*m^3*r*w*x^2 + 8*a^4*m^3*r^2*w*x^2 + (8*I)*a^3*r^3*w*x^2 + 
     (6*I)*a^3*m^2*r^3*w*x^2 + (6*I)*a*r^5*w*x^2 - 6*a^7*m^2*w^2*x^2 - 
     (5*I)*a^6*m*r*w^2*x^2 + 12*a^5*cM*m^2*r*w^2*x^2 - 
     22*a^5*m^2*r^2*w^2*x^2 - (17*I)*a^4*m*r^3*w^2*x^2 + 
     8*a^3*cM*m^2*r^3*w^2*x^2 - 16*a^3*m^2*r^4*w^2*x^2 - 
     (12*I)*a^2*m*r^5*w^2*x^2 + 4*a^8*m*w^3*x^2 + (2*I)*a^7*r*w^3*x^2 - 
     12*a^6*cM*m*r*w^3*x^2 + 20*a^6*m*r^2*w^3*x^2 + (5*I)*a^5*r^3*w^3*x^2 - 
     16*a^4*cM*m*r^3*w^3*x^2 + 28*a^4*m*r^4*w^3*x^2 + (4*I)*a^3*r^5*w^3*x^2 - 
     4*a^2*cM*m*r^5*w^3*x^2 + 12*a^2*m*r^6*w^3*x^2 + I*a*r^7*w^3*x^2 - 
     a^9*w^4*x^2 - 6*a^7*r^2*w^4*x^2 - 12*a^5*r^4*w^4*x^2 - 
     10*a^3*r^6*w^4*x^2 - 3*a*r^8*w^4*x^2 - 2*a^6*m^2*w*x^3 + 
     (4*I)*a^5*cM*m^3*w*x^3 - (4*I)*a^5*m^3*r*w*x^3 + 4*a^4*r^2*w*x^3 - 
     3*a^4*m^2*r^2*w*x^3 + 4*a^2*r^4*w*x^3 + 3*a^7*m*w^2*x^3 - 
     (12*I)*a^6*cM*m^2*w^2*x^3 + (12*I)*a^6*m^2*r*w^2*x^3 - 
     11*a^5*m*r^2*w^2*x^3 - (12*I)*a^4*cM*m^2*r^2*w^2*x^3 + 
     (12*I)*a^4*m^2*r^3*w^2*x^3 - 14*a^3*m*r^4*w^2*x^3 - a^8*w^3*x^3 + 
     (12*I)*a^7*cM*m*w^3*x^3 - (12*I)*a^7*m*r*w^3*x^3 + 
     (24*I)*a^5*cM*m*r^2*w^3*x^3 - (24*I)*a^5*m*r^3*w^3*x^3 + 
     (12*I)*a^3*cM*m*r^4*w^3*x^3 - (12*I)*a^3*m*r^5*w^3*x^3 + 
     2*a^2*r^6*w^3*x^3 + (4*I)*a^8*r*w^4*x^3 + (12*I)*a^6*r^3*w^4*x^3 + 
     (12*I)*a^4*r^5*w^4*x^3 + (4*I)*a^2*r^7*w^4*x^3 + (5*I)*a^6*m*r*w^2*x^4 + 
     (5*I)*a^4*m*r^3*w^2*x^4 - (5*I)*a^7*r*w^3*x^4 - (10*I)*a^5*r^3*w^3*x^4 - 
     (5*I)*a^3*r^5*w^3*x^4 + a^9*w^4*x^4 + 3*a^7*r^2*w^4*x^4 + 
     3*a^5*r^4*w^4*x^4 + a^3*r^6*w^4*x^4 - 3*a^8*w^3*x^5 - 6*a^6*r^2*w^3*x^5)*
    rp[r, x]*Y[x] - (4*I)*m*(-(a^4*m^4) + 5*a^5*m^3*w + 4*a^3*m^3*r^2*w - 
     10*a^6*m^2*w^2 - 16*a^4*m^2*r^2*w^2 - 6*a^2*m^2*r^4*w^2 + 10*a^7*m*w^3 + 
     24*a^5*m*r^2*w^3 + 18*a^3*m*r^4*w^3 + 4*a*m*r^6*w^3 - 5*a^8*w^4 - 
     16*a^6*r^2*w^4 - 18*a^4*r^4*w^4 - 8*a^2*r^6*w^4 - r^8*w^4 - 
     a^5*m^3*w*x^2 + 4*a^6*m^2*w^2*x^2 + 4*a^4*m^2*r^2*w^2*x^2 - 
     6*a^7*m*w^3*x^2 - 12*a^5*m*r^2*w^3*x^2 - 6*a^3*m*r^4*w^3*x^2 + 
     4*a^8*w^4*x^2 + 12*a^6*r^2*w^4*x^2 + 12*a^4*r^4*w^4*x^2 + 
     4*a^2*r^6*w^4*x^2)*rn[r, x]*rp[r, x]*Y[x] - 
   2*sss*((-4*I)*a^2*cM*m*r + (4*I)*cM^2*m*r^2 + 4*a*cM*m^2*r^2 - 
     (8*I)*cM*m*r^3 + (4*I)*a^3*cM*r*w - 8*a^2*cM*m*r^2*w + 
     (12*I)*a*cM*r^3*w + I*a^4*x - (4*I)*a^2*cM^2*x + 5*a^3*cM*m*x + 
     (2*I)*a^2*cM*r*x - (2*I)*a^2*cM*m^2*r*x + (3*I)*a^2*r^2*x + 
     (4*I)*cM^2*r^2*x + 4*a*cM*m*r^2*x - (8*I)*cM*r^3*x + (2*I)*r^4*x - 
     5*a^4*cM*w*x + (4*I)*a^3*cM*m*r*w*x - 7*a^2*cM*r^2*w*x + 
     (8*I)*a*cM*m*r^3*w*x - (4*I)*a^2*cM^2*m*x^2 + 8*a^3*cM*m^2*x^2 + 
     (2*I)*a^2*cM*m*r*x^2 - 16*a^4*cM*m*w*x^2 - (4*I)*a*cM*r^3*w*x^2 + 
     3*a^3*cM*m*x^3 - 3*a^4*cM*w*x^3 + (4*I)*a^3*cM*m*r*w*x^3 - 
     a^2*cM*r^2*w*x^3 + 8*a^4*cM*m*w*x^4 + (4*I)*a^3*cM*r*w*x^4)*X[r]*Y[x] + 
   2*(-2*a^3*m^2*sss - (6*I)*a^2*m*r*sss + 6*a*m^2*r^2*sss - 
     (2*I)*m*r^3*sss + 4*a^4*m*sss*w + (8*I)*a^3*r*sss*w - 
     8*a^2*m*r^2*sss*w + (4*I)*a*r^3*sss*w - 4*m*r^4*sss*w - 2*a^5*sss*w^2 + 
     2*a^3*r^2*sss*w^2 + 4*a*r^4*sss*w^2 - 3*a^3*m*sss*x - 
     (10*I)*a^2*m^2*r*sss*x + 4*a*m*r^2*sss*x + 6*a^4*sss*w*x + 
     (22*I)*a^3*m*r*sss*w*x + (14*I)*a*m*r^3*sss*w*x - 4*r^4*sss*w*x - 
     (12*I)*a^4*r*sss*w^2*x - (15*I)*a^2*r^3*sss*w^2*x - 
     (3*I)*r^5*sss*w^2*x - 2*a^3*m^2*sss*x^2 - (3*I)*a^2*m*r*sss*x^2 + 
     6*a^4*m*sss*w*x^2 + 14*a^2*m*r^2*sss*w*x^2 + (4*I)*a*r^3*sss*w*x^2 - 
     4*a^5*sss*w^2*x^2 - 11*a^3*r^2*sss*w^2*x^2 - 7*a*r^4*sss*w^2*x^2 - 
     2*a^4*sss*w*x^3 - (8*I)*a^3*m*r*sss*w*x^3 + (9*I)*a^4*r*sss*w^2*x^3 + 
     (9*I)*a^2*r^3*sss*w^2*x^3 - 2*a^5*m^2*w^2*x^4 + 3*a^5*sss*w^2*x^4 + 
     3*a^3*r^2*sss*w^2*x^4 + 4*a^6*m*w^3*x^4 + 4*a^4*m*r^2*w^3*x^4)*rp[r, x]*
    X[r]*Y[x] + (6*I)*m*sss*(-(a^2*m^2) + 3*a^3*m*w + 2*a*m*r^2*w - 
     3*a^4*w^2 - 4*a^2*r^2*w^2 - r^4*w^2 - a^3*m*w*x^2 + 2*a^4*w^2*x^2 + 
     2*a^2*r^2*w^2*x^2)*rn[r, x]*rp[r, x]*X[r]*Y[x] + 
   I*sss*x*(a^2*sss + 2*r^2*sss - 2*a^2*x^2 + a^2*sss*x^2)*X[r]^2*Y[x] + 
   (2*I)*m*sss^2*rn[r, x]*rp[r, x]*X[r]^2*Y[x] + 
   4*a*cM^2*w^2*(12*a^2*cM*r^2 - (11*I)*a^4*r^2*w + (6*I)*a^2*r^4*w - 
     (19*I)*r^6*w + (8*I)*a^3*cM*r*x - (16*I)*a*cM*r^3*x + 10*a^5*r*w*x + 
     10*a^3*r^3*w*x - 12*a*r^5*w*x + 4*a^4*cM*x^2 - I*a^6*w*x^2 + 
     (18*I)*a^4*r^2*w*x^2 - (29*I)*a^2*r^4*w*x^2 + (8*I)*a^3*cM*r*x^3 + 
     10*a^5*r*w*x^3 - 2*a^3*r^3*w*x^3 - (12*I)*a^4*r^2*w*x^4)*Y[x]^2 - 
   (4*I)*a^2*w^3*x*(4*a^6*cM*w + 12*a^4*cM*r^2*w + 12*a^2*cM*r^4*w + 
     4*cM*r^6*w - (3*I)*a^2*r^4*x^2)*rp[r, x]*Y[x]^2 - 
   (4*I)*a*(a^2 + r^2)^4*w^5*rn[r, x]*rp[r, x]*Y[x]^2 - 
   4*a*cM*sss*w*((-2*I)*cM*r^2 + 2*a^2*r^2*w - I*a^3*r*w*x - 
     (4*I)*a*r^3*w*x + (2*I)*a^2*cM*x^2 + 4*a^4*w*x^2 + 2*a^2*r^2*w*x^2 - 
     (3*I)*a^3*r*w*x^3)*X[r]*Y[x]^2 - 4*a^2*r^2*sss*w*x*rp[r, x]*X[r]*
    Y[x]^2 + (6*I)*a*(a^2 + r^2)^2*sss*w^3*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 - 
   (2*I)*a*sss^2*w*rn[r, x]*rp[r, x]*X[r]^2*Y[x]^2 + 
   8*a^3*cM*r*(a^2 + r^2)^2*w^4*rp[r, x]*Y[x]^3, 
 E21[r, x] -> 4*cM*m*((4*I)*a^2*cM*r^2*w - a^3*m*r^2*w - (2*I)*a^2*r^3*w - 
     4*a*cM*m*r^3*w - I*a^2*m^2*r^3*w + (4*I)*cM*r^4*w + 9*a*m*r^4*w + 
     (4*I)*cM*m^2*r^4*w + 3*a*m^3*r^4*w - (6*I)*r^5*w - (6*I)*m^2*r^5*w - 
     I*a^2*r^3*sss*w + (7*I)*r^5*sss*w + 2*a^4*r^2*w^2 + 
     (3*I)*a^3*m*r^3*w^2 - 15*a^2*r^4*w^2 - 12*a^2*m^2*r^4*w^2 + 
     (20*I)*a*m*r^5*w^2 - 3*r^6*w^2 + 3*m^2*r^6*w^2 - (2*I)*a^3*r*x + 
     (8*I)*a*cM^2*r*x - 10*a^2*cM*m*r*x - (4*I)*a^3*m^2*r*x + 
     (8*I)*a*cM^2*m^2*r*x - 10*a^2*cM*m^3*r*x - (2*I)*a^3*m^4*r*x - 
     (12*I)*a*cM*r^2*x + 10*a^2*m*r^2*x - (12*I)*a*cM*m^2*r^2*x + 
     10*a^2*m^3*r^2*x + (6*I)*a*r^3*x + (6*I)*a*m^2*r^3*x + 
     (2*I)*a^3*r*sss*x + (2*I)*a^3*m^2*r*sss*x + (4*I)*a*cM*r^2*sss*x - 
     (2*I)*a*cM*m^2*r^2*sss*x - (2*I)*a*r^3*sss*x + I*a*m^2*r^3*sss*x + 
     20*a^3*cM*r*w*x + (12*I)*a^4*m*r*w*x + 40*a^3*cM*m^2*r*w*x + 
     (10*I)*a^4*m^3*r*w*x - 10*a^3*r^2*w*x + (32*I)*a^2*cM*m*r^2*w*x - 
     33*a^3*m^2*r^2*w*x - 2*a*cM*r^3*w*x - (10*I)*a^2*m*r^3*w*x + 
     6*a*cM*m^2*r^3*w*x + (6*I)*a^2*m^3*r^3*w*x - 8*a*r^4*w*x + 
     (12*I)*cM*m*r^4*w*x - 7*a*m^2*r^4*w*x - (18*I)*m*r^5*w*x - 
     (6*I)*a^4*m*r*sss*w*x - (6*I)*a^2*m*r^3*sss*w*x + (3*I)*m*r^5*sss*w*x - 
     (12*I)*a^5*r*w^2*x - (20*I)*a^5*m^2*r*w^2*x + 39*a^4*m*r^2*w^2*x - 
     (10*I)*a^3*r^3*w^2*x - (24*I)*a^3*m^2*r^3*w^2*x + 31*a^2*m*r^4*w^2*x + 
     (16*I)*a*r^5*w^2*x - (4*I)*a*m^2*r^5*w^2*x + 9*m*r^6*w^2*x - 
     (6*I)*a^3*m*r*x^2 + (24*I)*a*cM^2*m*r*x^2 - 30*a^2*cM*m^2*r*x^2 - 
     (6*I)*a^3*m^3*r*x^2 - (36*I)*a*cM*m*r^2*x^2 + 30*a^2*m^2*r^2*x^2 + 
     (18*I)*a*m*r^3*x^2 - (4*I)*a^4*cM*w*x^2 + a^5*m*w*x^2 + 
     (8*I)*a^4*r*w*x^2 + 52*a^3*cM*m*r*w*x^2 + (17*I)*a^4*m^2*r*w*x^2 + 
     (4*I)*a^2*cM*r^2*w*x^2 - 22*a^3*m*r^2*w*x^2 + 8*a^3*m^3*r^2*w*x^2 - 
     (10*I)*a^2*r^3*w*x^2 + 22*a*cM*m*r^3*w*x^2 + (15*I)*a^2*m^2*r^3*w*x^2 + 
     (4*I)*cM*r^4*w*x^2 - 51*a*m*r^4*w*x^2 - (6*I)*r^5*w*x^2 - 
     (2*I)*a^4*r*sss*w*x^2 + (9*I)*a^2*r^3*sss*w*x^2 - (5*I)*r^5*sss*w*x^2 - 
     2*a^6*w^2*x^2 - (15*I)*a^5*m*r*w^2*x^2 - 44*a^4*r^2*w^2*x^2 - 
     32*a^4*m^2*r^2*w^2*x^2 - (32*I)*a^3*m*r^3*w^2*x^2 + 47*a^2*r^4*w^2*x^2 + 
     13*a^2*m^2*r^4*w^2*x^2 - (32*I)*a*m*r^5*w^2*x^2 + 9*r^6*w^2*x^2 - 
     (2*I)*a^3*r*x^3 + (8*I)*a*cM^2*r*x^3 - 10*a^2*cM*m*r*x^3 - 
     (2*I)*a^3*m^2*r*x^3 - (12*I)*a*cM*r^2*x^3 + 10*a^2*m*r^2*x^3 + 
     (6*I)*a*r^3*x^3 - I*a^3*m^2*r*sss*x^3 - (8*I)*a*cM*r^2*sss*x^3 + 
     (4*I)*a*r^3*sss*x^3 + 4*a^5*w*x^3 - (4*I)*a^4*cM*m*w*x^3 + 
     a^5*m^2*w*x^3 + 10*a^3*cM*r*w*x^3 + (2*I)*a^4*m*r*w*x^3 - 
     22*a^3*cM*m^2*r*w*x^3 - (4*I)*a^4*m^3*r*w*x^3 - 20*a^3*r^2*w*x^3 - 
     (32*I)*a^2*cM*m*r^2*w*x^3 + 37*a^3*m^2*r^2*w*x^3 + 14*a*cM*r^3*w*x^3 + 
     (10*I)*a^2*m*r^3*w*x^3 - 24*a*r^4*w*x^3 + (6*I)*a^4*m*r*sss*w*x^3 + 
     (12*I)*a^2*m*r^3*sss*w*x^3 - 3*a^6*m*w^2*x^3 - (10*I)*a^5*r*w^2*x^3 + 
     (16*I)*a^5*m^2*r*w^2*x^3 - 70*a^4*m*r^2*w^2*x^3 - 
     (8*I)*a^3*r^3*w^2*x^3 + (16*I)*a^3*m^2*r^3*w^2*x^3 - 
     28*a^2*m*r^4*w^2*x^3 - (24*I)*a*r^5*w^2*x^3 - (12*I)*a^4*cM*w*x^4 + 
     7*a^5*m*w*x^4 - (4*I)*a^4*cM*m^2*w*x^4 + 5*a^5*m^3*w*x^4 + 
     2*a^3*cM*m*r*w*x^4 + (3*I)*a^4*m^2*r*w*x^4 - (8*I)*a^2*cM*r^2*w*x^4 - 
     21*a^3*m*r^2*w*x^4 + (4*I)*a^2*r^3*w*x^4 + (4*I)*a^4*r*sss*w*x^4 - 
     (4*I)*a^2*r^3*sss*w*x^4 - 29*a^6*w^2*x^4 - 20*a^6*m^2*w^2*x^4 - 
     (16*I)*a^5*m*r*w^2*x^4 + 69*a^4*r^2*w^2*x^4 + 25*a^4*m^2*r^2*w^2*x^4 + 
     (5*I)*a^3*m*r^3*w^2*x^4 - 30*a^2*r^4*w^2*x^4 - 12*a^5*w*x^5 - 
     (8*I)*a^4*cM*m*w*x^5 + 10*a^5*m^2*w*x^5 + 6*a^3*cM*r*w*x^5 + 
     (4*I)*a^4*m*r*w*x^5 - 10*a^3*r^2*w*x^5 + (3*I)*a^4*m*r*sss*w*x^5 - 
     17*a^6*m*w^2*x^5 + (12*I)*a^5*r*w^2*x^5 + 10*a^4*m*r^2*w^2*x^5 + 
     (2*I)*a^3*r^3*w^2*x^5 + (8*I)*a^4*cM*w*x^6 - 10*a^5*m*w*x^6 - 
     (4*I)*a^4*r*w*x^6 + 31*a^6*w^2*x^6 + 15*a^6*m^2*w^2*x^6 + 
     (19*I)*a^5*m*r*w^2*x^6 - 41*a^4*r^2*w^2*x^6 + 5*a^6*m*w^2*x^7 + 
     (2*I)*a^5*r*w^2*x^7 - 10*a^6*w^2*x^8) + 
   2*m*w*(-2*a^3*m - (2*I)*a^2*r - 10*a*m*r^2 + (2*I)*r^3 + a^3*m*sss - 
     I*a^2*r*sss + 9*a*m*r^2*sss - (3*I)*r^3*sss + 4*a^4*w + 6*r^4*w - 
     6*a^3*x - (6*I)*a^2*m*r*x + 6*a*r^2*x + (6*I)*m*r^3*x + 5*a^3*sss*x + 
     (5*I)*a^2*m*r*sss*x + 7*a*r^2*sss*x - (3*I)*m*r^3*sss*x + 
     (24*I)*a^3*r*w*x + (20*I)*a*r^3*w*x + (22*I)*a^2*r*x^2 + 
     12*a*m*r^2*x^2 + (2*I)*r^3*x^2 + 2*a^3*m*sss*x^2 - I*a^2*r*sss*x^2 - 
     6*a*m*r^2*sss*x^2 + I*r^3*sss*x^2 - 2*a^4*w*x^2 - 2*r^4*w*x^2 + 
     2*a^3*x^3 + (16*I)*a^2*m*r*x^3 + 6*a*r^2*x^3 - 3*a^3*sss*x^3 - 
     (8*I)*a^2*m*r*sss*x^3 - 5*a*r^2*sss*x^3 - (36*I)*a^3*r*w*x^3 - 
     (12*I)*a*r^3*w*x^3 - 6*a^4*w*x^4 + (20*I)*a^3*r*w*x^5)*rn[r, x]^2*
    rp[r, x] + 2*m*w*((2*I)*a^2*m^4 - 8*a*m^3*r + (2*I)*m^2*r^2 - 
     (3*I)*a^2*m^2*sss + (2*I)*cM*m^2*r*sss - I*m^2*r^2*sss - 
     (20*I)*a^3*m*w - (10*I)*a^3*m^3*w + 30*a^2*m^2*r*w - (2*I)*a*m*r^2*w - 
     (4*I)*a*m^3*r^2*w + 2*m^2*r^3*w + (28*I)*a^4*w^2 + (20*I)*a^4*m^2*w^2 + 
     (6*I)*a^2*r^2*w^2 + (16*I)*a^2*m^2*r^2*w^2 + (2*I)*r^4*w^2 + 
     (2*I)*m^2*r^4*w^2 + (4*I)*a^2*m^3*x - 16*a*m^2*r*x - 
     (12*I)*a^3*m^2*w*x + 16*a^2*m*r*w*x - (10*I)*a*m^2*r^2*w*x + 
     6*m*r^3*w*x + (12*I)*a^4*m*w^2*x + (20*I)*a^2*m*r^2*w^2*x + 
     (6*I)*m*r^4*w^2*x + (2*I)*a^2*m^2*sss*x^2 + (22*I)*a^3*m*w*x^2 + 
     (6*I)*a^3*m^3*w*x^2 - 28*a^2*m^2*r*w*x^2 - (40*I)*a^4*w^2*x^2 - 
     (24*I)*a^4*m^2*w^2*x^2 + (10*I)*a^2*r^2*w^2*x^2 - 
     (12*I)*a^2*m^2*r^2*w^2*x^2 + (2*I)*r^4*w^2*x^2 + (2*I)*a^3*m^2*w*x^3 - 
     10*a^2*m*r*w*x^3 - (4*I)*a^4*m*w^2*x^3 - (8*I)*a^2*m*r^2*w^2*x^3 - 
     (4*I)*a^3*m*w*x^4 + (16*I)*a^4*w^2*x^4 + (6*I)*a^4*m^2*w^2*x^4 - 
     (8*I)*a^2*r^2*w^2*x^4 - (2*I)*a^4*m*w^2*x^5)*rn[r, x]^2*rp[r, x]^2 + 
   (12*I)*a*cM*m^2*r*sss*x^2*X[r] - 4*cM*(-4*a^3*r^2*w + 2*a^3*r^2*sss*w + 
     2*a*r^4*sss*w + (4*I)*cM*m*r^4*sss*w + 4*a*m^2*r^4*sss*w + 
     (4*I)*a^3*cM*r^2*w^2 - (2*I)*a^3*r^3*w^2 - 8*a^2*cM*m*r^3*w^2 + 
     (4*I)*a*cM*r^4*w^2 + (12*I)*a*cM*m^2*r^4*w^2 - (10*I)*a*r^5*w^2 + 
     a^5*r^2*w^3 + (3*I)*a^4*m*r^3*w^3 - 6*a^3*r^4*w^3 - 18*a^3*m^2*r^4*w^3 + 
     (22*I)*a^2*m*r^5*w^3 - 3*a*r^6*w^3 + 9*a*m^2*r^6*w^3 + (5*I)*m*r^7*w^3 + 
     (4*I)*a*cM^2*m*r*sss*x - 5*a^2*cM*m^2*r*sss*x + 5*a^2*m^2*r^2*sss*x + 
     (6*I)*a^4*r*w*x + (8*I)*a^2*cM^2*r*w*x + (24*I)*a^2*cM^2*m^2*r*w*x - 
     (28*I)*a^2*cM*r^2*w*x + (30*I)*a^2*r^3*w*x - (2*I)*a^4*r*sss*w*x + 
     10*a^3*cM*m*r*sss*w*x + (8*I)*a^2*cM*r^2*sss*w*x - 4*a^3*m*r^2*sss*w*x - 
     (6*I)*a^2*cM*m^2*r^2*sss*w*x - (12*I)*a^2*r^3*sss*w*x + 
     3*a*cM*m*r^3*sss*w*x + (4*I)*cM*r^4*sss*w*x - 5*a*m*r^4*sss*w*x - 
     (6*I)*r^5*sss*w*x + 10*a^4*cM*r*w^2*x + 60*a^4*cM*m^2*r*w^2*x - 
     2*a^2*cM*r^3*w^2*x + 18*a^2*cM*m^2*r^3*w^2*x - 20*a^2*r^4*w^2*x + 
     (12*I)*a*cM*m*r^4*w^2*x + 12*r^6*w^2*x - (4*I)*a^6*r*w^3*x - 
     (20*I)*a^6*m^2*r*w^3*x + 19*a^5*m*r^2*w^3*x - (14*I)*a^4*r^3*w^3*x - 
     (36*I)*a^4*m^2*r^3*w^3*x + 41*a^3*m*r^4*w^3*x - (2*I)*a^2*r^5*w^3*x - 
     (12*I)*a^2*m^2*r^5*w^3*x + 9*a*m*r^6*w^3*x + (10*I)*r^7*w^3*x + 
     4*a^5*w*x^2 - 16*a^3*cM*r*w*x^2 + (8*I)*a^2*cM^2*m*r*w*x^2 + 
     20*a^3*r^2*w*x^2 + 8*a*r^4*w*x^2 - 2*a^5*sss*w*x^2 + 
     8*a^3*cM*r*sss*w*x^2 - 8*a^3*r^2*sss*w*x^2 - (2*I)*a^2*cM*m*r^2*sss*w*
      x^2 + 9*a^3*m^2*r^2*sss*w*x^2 - 6*a*r^4*sss*w*x^2 - 
     (4*I)*a^5*cM*w^2*x^2 + (2*I)*a^5*r*w^2*x^2 + 14*a^4*cM*m*r*w^2*x^2 - 
     (32*I)*a^3*cM*r^2*w^2*x^2 + (16*I)*a^3*r^3*w^2*x^2 + 
     10*a^2*cM*m*r^3*w^2*x^2 + (4*I)*a*cM*r^4*w^2*x^2 + (2*I)*a*r^5*w^2*x^2 - 
     a^7*w^3*x^2 - (3*I)*a^6*m*r*w^3*x^2 - 35*a^5*r^2*w^3*x^2 - 
     48*a^5*m^2*r^2*w^3*x^2 - (16*I)*a^4*m*r^3*w^3*x^2 - 13*a^3*r^4*w^3*x^2 + 
     21*a^3*m^2*r^4*w^3*x^2 - (25*I)*a^2*m*r^5*w^3*x^2 + 9*a*r^6*w^3*x^2 + 
     (16*I)*a^4*cM*w*x^3 - (10*I)*a^4*r*w*x^3 - (24*I)*a^2*cM^2*r*w*x^3 + 
     (36*I)*a^2*cM*r^2*w*x^3 - (18*I)*a^2*r^3*w*x^3 - 
     (4*I)*a^4*cM*sss*w*x^3 + a^5*m*sss*w*x^3 - (2*I)*a^4*r*sss*w*x^3 + 
     3*a^3*cM*m*r*sss*w*x^3 - (4*I)*a^2*cM*r^2*sss*w*x^3 + 
     (2*I)*a^2*r^3*sss*w*x^3 + 4*a^6*w^2*x^3 - (8*I)*a^5*cM*m*w^2*x^3 + 
     10*a^4*cM*r*w^2*x^3 - 6*a^4*cM*m^2*r*w^2*x^3 - 12*a^4*r^2*w^2*x^3 - 
     18*a^2*cM*r^3*w^2*x^3 + 32*a^2*r^4*w^2*x^3 - 3*a^7*m*w^3*x^3 - 
     (14*I)*a^6*r*w^3*x^3 + (4*I)*a^6*m^2*r*w^3*x^3 - 10*a^5*m*r^2*w^3*x^3 + 
     (12*I)*a^4*m^2*r^3*w^3*x^3 - 38*a^3*m*r^4*w^3*x^3 + 
     (12*I)*a^2*r^5*w^3*x^3 + 4*a^5*w*x^4 - 2*a^5*sss*w*x^4 - 
     (4*I)*a^4*cM*m*sss*w*x^4 + 5*a^5*m^2*sss*w*x^4 - 2*a^3*r^2*sss*w*x^4 - 
     (12*I)*a^5*cM*w^2*x^4 - (12*I)*a^5*cM*m^2*w^2*x^4 + 
     (18*I)*a^5*r*w^2*x^4 + 24*a^4*cM*m*r*w^2*x^4 + 
     (28*I)*a^3*cM*r^2*w^2*x^4 - (14*I)*a^3*r^3*w^2*x^4 - 23*a^7*w^3*x^4 - 
     30*a^7*m^2*w^3*x^4 - (26*I)*a^6*m*r*w^3*x^4 + 10*a^5*r^2*w^3*x^4 + 
     27*a^5*m^2*r^2*w^3*x^4 - (8*I)*a^4*m*r^3*w^3*x^4 + 21*a^3*r^4*w^3*x^4 + 
     8*a^6*w^2*x^5 - (4*I)*a^5*cM*m*w^2*x^5 - 16*a^4*cM*r*w^2*x^5 + 
     24*a^4*r^2*w^2*x^5 - 7*a^7*m*w^3*x^5 + (14*I)*a^6*r*w^3*x^5 + 
     (4*I)*a^6*m^2*r*w^3*x^5 - 30*a^5*m*r^2*w^3*x^5 + (4*I)*a^4*r^3*w^3*x^5 + 
     (8*I)*a^5*cM*w^2*x^6 - (12*I)*a^5*r*w^2*x^6 + 14*a^7*w^3*x^6 + 
     15*a^7*m^2*w^3*x^6 + (16*I)*a^6*m*r*w^3*x^6 + 10*a^5*r^2*w^3*x^6 - 
     5*a^7*m*w^3*x^7 - (6*I)*a^6*r*w^3*x^7)*Y[x] + 
   4*w*(-6*a^3*r + 2*a*r^3 + 4*a^3*r*sss - (4*I)*a^4*x + (12*I)*a^2*r^2*x + 
     (3*I)*a^4*sss*x - (6*I)*a^2*r^2*sss*x - I*r^4*sss*x - 6*a^3*r*x^2 + 
     2*a*r^3*x^2 + 4*a^3*r*sss*x^2)*rn[r, x]^2*Y[x] - 
   4*cM*sss*w^2*(-8*a^2*m*r^2 + 2*m*r^4 - a^4*x + 8*a^2*r^2*x + r^4*x - 
     10*a^4*m*x^2 + 5*a^2*m*r^2*x^2 - 4*a^4*x^3 - 12*a^2*r^2*x^3 + 
     5*a^4*m*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   2*w^2*((-12*I)*a^3*r + (4*I)*a*r^3 - 2*a^4*m*sss + (8*I)*a^3*r*sss - 
     15*a^2*m*r^2*sss - 3*m*r^4*sss - 2*a^5*w - 12*a^3*r^2*w - 10*a*r^4*w + 
     a^5*sss*w + 6*a^3*r^2*sss*w + 5*a*r^4*sss*w - 4*a^2*r^2*x + 8*r^4*x - 
     (8*I)*a^3*m*r*sss*x + (2*I)*a*m*r^3*sss*x - 4*r^4*sss*x + 
     (3*I)*a^4*r*sss*w*x + I*a^2*r^3*sss*w*x - (2*I)*r^5*sss*w*x + 
     (20*I)*a^3*r*x^2 + (4*I)*a*r^3*x^2 - 3*a^4*m*sss*x^2 - 
     (12*I)*a^3*r*sss*x^2 + 7*a^2*m*r^2*sss*x^2 - (4*I)*a*r^3*sss*x^2 - 
     2*a^3*r^2*w*x^2 + 6*a*r^4*w*x^2 - 3*a^3*r^2*sss*w*x^2 - 
     3*a*r^4*sss*w*x^2 + 12*a^2*r^2*x^3 + (10*I)*a^3*m*r*sss*x^3 - 
     4*a^2*r^2*sss*x^3 - (5*I)*a^4*r*sss*w*x^3 - (5*I)*a^2*r^3*sss*w*x^3 - 
     2*a^5*w*x^4 + 6*a^3*r^2*w*x^4 + a^5*sss*w*x^4 + a^3*r^2*sss*w*x^4)*
    rn[r, x]^2*rp[r, x]*Y[x] + 2*w*((4*I)*a^2*m^3 + (9*I)*a^3*m^2*sss*w - 
     (6*I)*a*cM*m^2*r*sss*w + (7*I)*a*m^2*r^2*sss*w - 42*a^3*m^2*r*w^2 - 
     12*a*m^2*r^3*w^2 - (9*I)*a^4*m*sss*w^2 - (11*I)*a^2*m*r^2*sss*w^2 - 
     (2*I)*m*r^4*sss*w^2 - (12*I)*a^5*w^3 - (20*I)*a^5*m^2*w^3 + 
     26*a^4*m*r*w^3 - (6*I)*a^3*r^2*w^3 - (24*I)*a^3*m^2*r^2*w^3 + 
     18*a^2*m*r^3*w^3 - (2*I)*a*r^4*w^3 - (6*I)*a*m^2*r^4*w^3 + 2*m*r^5*w^3 - 
     8*a^3*m*r*w^2*x - 18*a*m*r^3*w^2*x - (4*I)*a^5*m*w^3*x + 8*a^4*r*w^3*x - 
     (10*I)*a^3*m*r^2*w^3*x + 12*a^2*r^3*w^3*x - (6*I)*a*m*r^4*w^3*x + 
     4*r^5*w^3*x - (2*I)*a^3*m^2*sss*w*x^2 + 30*a^3*m^2*r*w^2*x^2 + 
     (7*I)*a^4*m*sss*w^2*x^2 + (7*I)*a^2*m*r^2*sss*w^2*x^2 + 
     (10*I)*a^5*w^3*x^2 + (16*I)*a^5*m^2*w^3*x^2 - 34*a^4*m*r*w^3*x^2 - 
     (8*I)*a^3*r^2*w^3*x^2 + (12*I)*a^3*m^2*r^2*w^3*x^2 - 
     14*a^2*m*r^3*w^3*x^2 - (2*I)*a*r^4*w^3*x^2 - 10*a^3*m*r*w^2*x^3 - 
     (2*I)*a^5*m*w^3*x^3 - 4*a^4*r*w^3*x^3 - (2*I)*a^3*m*r^2*w^3*x^3 - 
     4*a^2*r^3*w^3*x^3 - (2*I)*a^5*w^3*x^4 - (2*I)*a^5*m^2*w^3*x^4 + 
     10*a^4*m*r*w^3*x^4 + (6*I)*a^3*r^2*w^3*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   (2*I)*a*cM*m*r*sss^2*x*X[r]*Y[x] - 2*sss^2*w*(a - I*r*x)*rn[r, x]^2*
    rp[r, x]*X[r]*Y[x] + (2*I)*m*sss^2*w*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   4*a*cM*w*(I*a^2*r^3*sss*w + (4*I)*cM*r^4*sss*w - (9*I)*r^5*sss*w - 
     4*a^2*cM*r^3*w^2 + (12*I)*a*cM*m*r^4*w^2 - 4*a^2*r^4*sss*w^2 + 
     2*r^6*sss*w^2 - 12*a^3*m*r^4*w^3 + 9*a*m*r^6*w^3 + 
     (4*I)*a*cM^2*r*sss*x + (24*I)*a^2*cM^2*m*r*w*x - 
     (28*I)*a^2*cM*m*r^2*w*x + 5*a^3*cM*r*sss*w*x + (6*I)*a^4*m*r*sss*w*x - 
     (6*I)*a^2*cM*m*r^2*sss*w*x + 3*a*cM*r^3*sss*w*x + 
     (9*I)*a^2*m*r^3*sss*w*x + 40*a^4*cM*m*r*w^2*x + 18*a^2*cM*m*r^3*w^2*x - 
     (2*I)*a^5*r*sss*w^2*x - (4*I)*a^3*r^3*sss*w^2*x - 
     (3*I)*a*r^5*sss*w^2*x - (10*I)*a^6*m*r*w^3*x - (24*I)*a^4*m*r^3*w^3*x - 
     (12*I)*a^2*m*r^5*w^3*x - (16*I)*a^2*cM^2*r*w*x^2 - I*a^4*r*sss*w*x^2 + 
     (4*I)*a^2*cM*r^2*sss*w*x^2 - (7*I)*a^2*r^3*sss*w*x^2 - 
     8*a^4*cM*r*w^2*x^2 - 12*a^2*cM*r^3*w^2*x^2 - 9*a^4*r^2*sss*w^2*x^2 + 
     3*a^2*r^4*sss*w^2*x^2 - 32*a^5*m*r^2*w^3*x^2 + 15*a^3*m*r^4*w^3*x^2 + 
     8*a^3*cM*r*sss*w*x^3 + (3*I)*a^4*m*r*sss*w*x^3 + 14*a^4*cM*m*r*w^2*x^3 - 
     (2*I)*a^3*r^3*sss*w^2*x^3 - (4*I)*a^6*m*r*w^3*x^3 - 
     (4*I)*a^4*cM*sss*w*x^4 + (4*I)*a^4*r*sss*w*x^4 - 
     (12*I)*a^5*cM*m*w^2*x^4 - 8*a^4*cM*r*w^2*x^4 - 5*a^6*sss*w^2*x^4 + 
     a^4*r^2*sss*w^2*x^4 - 20*a^7*m*w^3*x^4 + 11*a^5*m*r^2*w^3*x^4 - 
     I*a^5*r*sss*w^2*x^5 + (2*I)*a^6*m*r*w^3*x^5 + 5*a^7*m*w^3*x^6)*Y[x]^2 + 
   (4*I)*a*cM*r*w^4*(a^4 + 8*a^2*r^2 + 5*r^4 - 8*a^4*x^2 - 4*a^2*r^2*x^2 + 
     6*a^4*x^4)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   4*a^2*w^2*(11*m*r^2 + 2*a^2*x - 2*a^2*sss*x - (9*I)*a^2*r*w*x - 
     (5*I)*r^3*w*x)*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   2*a*w^3*((6*I)*a*cM*m*r*sss + (3*I)*a^4*sss*w + (5*I)*a^2*r^2*sss*w + 
     (2*I)*r^4*sss*w + (10*I)*a^5*m*w^2 - 6*a^4*r*w^2 + 
     (16*I)*a^3*m*r^2*w^2 - 8*a^2*r^3*w^2 + (6*I)*a*m*r^4*w^2 - 2*r^5*w^2 - 
     I*a^4*sss*w*x^2 - I*a^2*r^2*sss*w*x^2 - (4*I)*a^5*m*w^2*x^2 + 
     4*a^4*r*w^2*x^2 - (4*I)*a^3*m*r^2*w^2*x^2 + 4*a^2*r^3*w^2*x^2)*
    rn[r, x]^2*rp[r, x]^2*Y[x]^2 + (2*I)*a^2*cM*r*sss^2*w*x*X[r]*Y[x]^2 - 
   (2*I)*a*sss^2*w^2*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 + 
   4*a^3*cM*w^3*((-4*I)*cM*r^4*w + 3*a^2*r^4*w^2 - 3*r^6*w^2 - 
     (8*I)*a*cM^2*r*x + (8*I)*a*cM*r^2*x + (2*I)*a*cM*r^2*sss*x - 
     10*a^3*cM*r*w*x + 3*a^3*r^2*w*x - 6*a*cM*r^3*w*x + 17*a*r^4*w*x + 
     (2*I)*a^5*r*w^2*x + (6*I)*a^3*r^3*w^2*x + (4*I)*a*r^5*w^2*x + 
     8*a^4*r^2*w^2*x^2 - 4*a^2*r^4*w^2*x^2 - (4*I)*a^3*cM*x^3 - a^5*w*x^3 - 
     8*a^3*cM*r*w*x^3 + 13*a^3*r^2*w*x^3 + (2*I)*a^5*r*w^2*x^3 + 
     (2*I)*a^3*r^3*w^2*x^3 + (4*I)*a^4*cM*w*x^4 + 5*a^6*w^2*x^4 - 
     a^4*r^2*w^2*x^4)*Y[x]^3 - (4*I)*a^3*w^4*(cM*r*sss + a^4*w^2 + 
     2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*rp[r, x]^2*Y[x]^3, 
 E22[r, x] -> -4*cM*m*((-2*I)*a^3*cM*r^2*sss + (2*I)*a^3*r^3*sss - 
     (6*I)*a*cM*r^4*sss + (2*I)*a*r^5*sss + 6*a^5*r^2*w - 
     (15*I)*a^4*cM*m*r^2*w + 2*a^3*cM*r^3*w + (13*I)*a^4*m*r^3*w - 
     2*a^3*r^4*w - (6*I)*a^2*cM*m*r^4*w + 2*a*cM*r^5*w + (7*I)*a^2*m*r^5*w + 
     2*a*r^6*w - (4*I)*cM*m*r^6*w + (6*I)*m*r^7*w - (11*I)*a^5*r^3*w^2 - 
     (20*I)*a^3*r^5*w^2 - (11*I)*a*r^7*w^2 - 5*a^4*cM*r*sss*x + 
     6*a^4*r^2*sss*x + (2*I)*a^3*cM*m*r^2*sss*x - 7*a^2*cM*r^3*sss*x + 
     6*a^2*r^4*sss*x + (2*I)*a*cM*m*r^4*sss*x - (6*I)*a^6*r*w*x - 
     30*a^5*cM*m*r*w*x - (58*I)*a^4*cM*r^2*w*x + 33*a^5*m*r^2*w*x + 
     (40*I)*a^4*r^3*w*x - 32*a^3*cM*m*r^3*w*x - (66*I)*a^2*cM*r^4*w*x + 
     36*a^3*m*r^4*w*x + (44*I)*a^2*r^5*w*x - 6*a*cM*m*r^5*w*x - 
     (4*I)*cM*r^6*w*x + 13*a*m*r^6*w*x + (6*I)*r^7*w*x - 33*a^6*r^2*w^2*x - 
     66*a^4*r^4*w^2*x - 40*a^2*r^6*w^2*x - 3*r^8*w^2*x + 
     (2*I)*a^5*cM*sss*x^2 - (3*I)*a^5*r*sss*x^2 + (10*I)*a^3*cM*r^2*sss*x^2 - 
     (6*I)*a^3*r^3*sss*x^2 + (8*I)*a*cM*r^4*sss*x^2 - (3*I)*a*r^5*sss*x^2 - 
     6*a^7*w*x^2 + (15*I)*a^6*cM*m*w*x^2 - 32*a^5*cM*r*w*x^2 - 
     (21*I)*a^6*m*r*w*x^2 + 20*a^5*r^2*w*x^2 + (26*I)*a^4*cM*m*r^2*w*x^2 - 
     52*a^3*cM*r^3*w*x^2 - (40*I)*a^4*m*r^3*w*x^2 + 54*a^3*r^4*w*x^2 + 
     (2*I)*a^2*cM*m*r^4*w*x^2 - 8*a*cM*r^5*w*x^2 - (3*I)*a^2*m*r^5*w*x^2 + 
     14*a*r^6*w*x^2 + (21*I)*a^7*r*w^2*x^2 + (55*I)*a^5*r^3*w^2*x^2 + 
     (51*I)*a^3*r^5*w^2*x^2 + (15*I)*a*r^7*w^2*x^2 - a^6*sss*x^3 + 
     7*a^4*cM*r*sss*x^3 - 7*a^4*r^2*sss*x^3 + 7*a^2*cM*r^3*sss*x^3 - 
     6*a^2*r^4*sss*x^3 + (18*I)*a^6*cM*w*x^3 - 5*a^7*m*w*x^3 - 
     (10*I)*a^6*r*w*x^3 + 24*a^5*cM*m*r*w*x^3 + (96*I)*a^4*cM*r^2*w*x^3 - 
     36*a^5*m*r^2*w*x^3 - (60*I)*a^4*r^3*w*x^3 + 8*a^3*cM*m*r^3*w*x^3 + 
     (62*I)*a^2*cM*r^4*w*x^3 - 11*a^3*m*r^4*w*x^3 - (34*I)*a^2*r^5*w*x^3 + 
     7*a^8*w^2*x^3 + 45*a^6*r^2*w^2*x^3 + 62*a^4*r^4*w^2*x^3 + 
     36*a^2*r^6*w^2*x^3 - (2*I)*a^5*cM*sss*x^4 + (2*I)*a^5*r*sss*x^4 - 
     (6*I)*a^3*cM*r^2*sss*x^4 + (2*I)*a^3*r^3*sss*x^4 + 6*a^7*w*x^4 - 
     (20*I)*a^6*cM*m*w*x^4 + 26*a^5*cM*r*w*x^4 + (21*I)*a^6*m*r*w*x^4 - 
     12*a^5*r^2*w*x^4 - (7*I)*a^4*cM*m*r^2*w*x^4 + 26*a^3*cM*r^3*w*x^4 + 
     (17*I)*a^4*m*r^3*w*x^4 - 16*a^3*r^4*w*x^4 - (21*I)*a^7*r*w^2*x^4 - 
     (22*I)*a^5*r^3*w^2*x^4 - (19*I)*a^3*r^5*w^2*x^4 - (14*I)*a^6*cM*w*x^5 + 
     4*a^7*m*w*x^5 + (14*I)*a^6*r*w*x^5 - 12*a^5*cM*m*r*w*x^5 - 
     (34*I)*a^4*cM*r^2*w*x^5 + 14*a^5*m*r^2*w*x^5 + (22*I)*a^4*r^3*w*x^5 - 
     9*a^8*w^2*x^5 - 11*a^6*r^2*w^2*x^5 + 10*a^4*r^4*w^2*x^5 + 4*a^7*w*x^6 + 
     (9*I)*a^6*cM*m*w*x^6 - 12*a^5*cM*r*w*x^6 - (8*I)*a^6*m*r*w*x^6 + 
     10*a^5*r^2*w*x^6 + (12*I)*a^7*r*w^2*x^6 - (10*I)*a^5*r^3*w^2*x^6 + 
     7*a^8*w^2*x^7 + 11*a^6*r^2*w^2*x^7 - (8*I)*a^7*r*w^2*x^8)*Y[x] + 
   4*cM*m*(a^4*m*r - 4*a^2*cM^2*m*r - (5*I)*a^3*cM*m^2*r + a^4*m^3*r + 
     6*a^2*cM*m*r^2 + (5*I)*a^3*m^2*r^2 - 3*a^2*m*r^3 - a^4*m*r*sss - 
     a^2*m*r^3*sss - 4*a^5*m^2*r*w - 3*a^3*m^2*r^3*w + 3*a*m^2*r^5*w + 
     2*a^5*r*sss*w + 3*a^3*r^3*sss*w + 6*a^6*m*r*w^2 + 9*a^4*m*r^3*w^2 - 
     5*a^2*m*r^5*w^2 + 3*m*r^7*w^2 + a^4*r*x - 4*a^2*cM^2*r*x - 
     (11*I)*a^3*cM*m*r*x + 6*a^4*m^2*r*x + 6*a^2*cM*r^2*x + 
     (6*I)*a^3*m*r^2*x + (8*I)*a*cM^2*m*r^2*x - 10*a^2*cM*m^2*r^2*x - 
     (2*I)*a^3*m^3*r^2*x - 3*a^2*r^3*x - (12*I)*a*cM*m*r^3*x + 
     10*a^2*m^2*r^3*x + (6*I)*a*m*r^4*x + (2*I)*a^3*m*r^2*sss*x + 
     I*a*m*r^4*sss*x + (4*I)*a^6*m^2*w*x + (9*I)*a^4*m^2*r^2*w*x + 
     (9*I)*a^2*m^2*r^4*w*x - (5*I)*a^4*r^2*sss*w*x - (3*I)*a^2*r^4*sss*w*x + 
     I*r^6*sss*w*x - (6*I)*a^7*m*w^2*x - (15*I)*a^5*m*r^2*w^2*x - 
     (21*I)*a^3*m*r^4*w^2*x - I*a*m*r^6*w^2*x - (6*I)*a^3*cM*r*x^2 + 
     6*a^4*m*r*x^2 - 4*a^2*cM^2*m*r*x^2 - (5*I)*a^3*cM*m^2*r*x^2 + 
     a^4*m^3*r*x^2 + I*a^3*r^2*x^2 + (8*I)*a*cM^2*r^2*x^2 - 
     4*a^2*cM*m*r^2*x^2 + (3*I)*a^3*m^2*r^2*x^2 - (12*I)*a*cM*r^3*x^2 + 
     7*a^2*m*r^3*x^2 + (6*I)*a*r^4*x^2 - a^5*m^2*r*w*x^2 + 
     5*a^3*m^2*r^3*w*x^2 - a^5*r*sss*w*x^2 - 4*a^3*r^3*sss*w*x^2 - 
     a*r^5*sss*w*x^2 - 3*a^6*m*r*w^2*x^2 - 20*a^4*m*r^3*w^2*x^2 + 
     10*a^2*m*r^5*w^2*x^2 + a^4*r*x^3 - 4*a^2*cM^2*r*x^3 + I*a^3*cM*m*r*x^3 - 
     4*a^4*m^2*r*x^3 + 6*a^2*cM*r^2*x^3 + (2*I)*a^3*m*r^2*x^3 - 
     3*a^2*r^3*x^3 - I*a^3*m*r^2*sss*x^3 - (5*I)*a^6*m^2*w*x^3 + 
     (5*I)*a^4*m^2*r^2*w*x^3 + (6*I)*a^4*r^2*sss*w*x^3 + 
     (5*I)*a^2*r^4*sss*w*x^3 + (9*I)*a^7*m*w^2*x^3 - 
     (4*I)*a^5*m*r^2*w^2*x^3 + (14*I)*a^3*m*r^4*w^2*x^3 + 
     (6*I)*a^3*cM*r*x^4 - 5*a^4*m*r*x^4 - (3*I)*a^3*r^2*x^4 + 
     4*a^5*m^2*r*w*x^4 - 2*a^5*r*sss*w*x^4 - a^3*r^3*sss*w*x^4 - 
     9*a^6*m*r*w^2*x^4 + 12*a^4*m*r^3*w^2*x^4 + (6*I)*a^6*m^2*w*x^5 - 
     (13*I)*a^7*m*w^2*x^5 + (8*I)*a^5*m*r^2*w^2*x^5 + 5*a^6*m*r*w^2*x^6 + 
     (5*I)*a^7*m*w^2*x^7)*rn[r, x]*Y[x] - 
   2*m*w*(2*a^3 - 6*a*r^2 - a^3*sss - a*r^2*sss + (10*I)*a^3*r*w + 
     (2*I)*a*r^3*w - (10*I)*a^2*r*x - (2*I)*r^3*x + I*a^2*r*sss*x + 
     I*r^3*sss*x + 2*a^4*w*x - 2*r^4*w*x - (14*I)*a^3*r*w*x^2 - 
     (6*I)*a*r^3*w*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x] + 
   4*m^2*w*(I*a^2*m^2 - 4*a*m*r + I*r^2 - (3*I)*a^3*m*w + 6*a^2*r*w - 
     (2*I)*a*m*r^2*w + r^3*w + (3*I)*a^4*w^2 + (4*I)*a^2*r^2*w^2 + 
     I*r^4*w^2 - I*a^3*w*x - I*a*r^2*w*x + I*a^3*m*w*x^2 - 5*a^2*r*w*x^2 - 
     (2*I)*a^4*w^2*x^2 - (2*I)*a^2*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   (4*I)*m*(a^2 + r^2)*w^3*x*rn[r, x]^4*rp[r, x]^4*Y[x] - 
   4*a^4*cM*m*sss*x^5*X[r]*Y[x] - (2*I)*m^2*sss*w*rn[r, x]^3*rp[r, x]^3*X[r]*
    Y[x] - 4*cM*((4*I)*a*cM^2*m*r^3*sss - 2*a^2*cM*m^2*r^3*sss - 
     8*a^3*cM^2*m*r^2*w + (2*I)*a^4*cM*r^2*sss*w + (6*I)*a^2*cM*r^4*sss*w - 
     5*a^6*r^2*w^2 + (15*I)*a^5*cM*m*r^2*w^2 + 4*a^4*cM*r^3*w^2 - 
     2*a^4*r^4*w^2 + (12*I)*a^3*cM*m*r^4*w^2 + 4*a^2*cM*r^5*w^2 - 
     11*a^2*r^6*w^2 + (9*I)*a*cM*m*r^6*w^2 - 6*r^8*w^2 + (3*I)*a^6*r^3*w^3 - 
     (3*I)*a^2*r^7*w^3 - (5*I)*r^9*w^3 - I*a^5*r*sss*x + 
     (4*I)*a^3*cM^2*r*sss*x - (8*I)*a^3*cM*r^2*sss*x + (4*I)*a^3*r^3*sss*x + 
     (8*I)*a*cM^2*r^3*sss*x - (12*I)*a*cM*r^4*sss*x + (5*I)*a*r^5*sss*x - 
     8*a^5*cM*r*w*x + 16*a^5*r^2*w*x - 4*a^3*cM^2*r^2*w*x - 
     10*a^3*cM*r^3*w*x + (32*I)*a^2*cM^2*m*r^3*w*x + 8*a^3*r^4*w*x + 
     6*a*cM*r^5*w*x - 8*a*r^6*w*x + 5*a^5*cM*r*sss*w*x + 
     10*a^3*cM*r^3*sss*w*x + 5*a*cM*r^5*sss*w*x + (4*I)*a^7*r*w^2*x + 
     30*a^6*cM*m*r*w^2*x + (41*I)*a^5*cM*r^2*w^2*x - (29*I)*a^5*r^3*w^2*x + 
     34*a^4*cM*m*r^3*w^2*x + (42*I)*a^3*cM*r^4*w^2*x - (20*I)*a^3*r^5*w^2*x + 
     24*a^2*cM*m*r^5*w^2*x + I*a*cM*r^6*w^2*x - (3*I)*a*r^7*w^2*x + 
     11*a^7*r^2*w^3*x + 17*a^3*r^6*w^3*x - 4*a*r^8*w^3*x - 
     (4*I)*a^3*cM^2*m*r*sss*x^2 + 2*a^4*cM*m^2*r*sss*x^2 + 
     (4*I)*a^6*cM*w*x^2 + 8*a^5*cM^2*m*w*x^2 - (8*I)*a^6*r*w*x^2 + 
     (8*I)*a^4*cM^2*r*w*x^2 - (16*I)*a^4*cM*r^2*w*x^2 + 
     4*a^3*cM^2*m*r^2*w*x^2 + (8*I)*a^4*r^3*w*x^2 + 
     (24*I)*a^2*cM^2*r^3*w*x^2 - (36*I)*a^2*cM*r^4*w*x^2 + 
     (16*I)*a^2*r^5*w*x^2 - (12*I)*a^4*cM*r^2*sss*w*x^2 - 
     (10*I)*a^2*cM*r^4*sss*w*x^2 + 5*a^8*w^2*x^2 - (15*I)*a^7*cM*m*w^2*x^2 + 
     16*a^6*cM*r*w^2*x^2 - 39*a^6*r^2*w^2*x^2 - (22*I)*a^5*cM*m*r^2*w^2*x^2 + 
     48*a^4*cM*r^3*w^2*x^2 - 77*a^4*r^4*w^2*x^2 - (19*I)*a^3*cM*m*r^4*w^2*
      x^2 + 24*a^2*cM*r^5*w^2*x^2 - 25*a^2*r^6*w^2*x^2 - 
     (7*I)*a^8*r*w^3*x^2 - (19*I)*a^6*r^3*w^3*x^2 - (7*I)*a^2*r^7*w^3*x^2 - 
     4*a^7*w*x^3 + 4*a^5*cM^2*w*x^3 + 2*a^5*cM*r*w*x^3 - 6*a^3*cM*r^3*w*x^3 + 
     4*a^3*r^4*w*x^3 - 2*a^5*cM*r*sss*w*x^3 - 2*a^3*cM*r^3*sss*w*x^3 - 
     (13*I)*a^7*cM*w^2*x^3 + (45*I)*a^7*r*w^2*x^3 - 18*a^6*cM*m*r*w^2*x^3 - 
     (102*I)*a^5*cM*r^2*w^2*x^3 + (118*I)*a^5*r^3*w^2*x^3 + 
     6*a^4*cM*m*r^3*w^2*x^3 - (57*I)*a^3*cM*r^4*w^2*x^3 + 
     (41*I)*a^3*r^5*w^2*x^3 - 3*a^9*w^3*x^3 + a^7*r^2*w^3*x^3 - 
     25*a^3*r^6*w^3*x^3 - 4*a^5*cM^2*m*w*x^4 + (6*I)*a^4*cM*r^2*sss*w*x^4 + 
     9*a^8*w^2*x^4 + (10*I)*a^7*cM*m*w^2*x^4 - 28*a^6*cM*r*w^2*x^4 + 
     52*a^6*r^2*w^2*x^4 - (18*I)*a^5*cM*m*r^2*w^2*x^4 - 
     28*a^4*cM*r^3*w^2*x^4 + 35*a^4*r^4*w^2*x^4 - (2*I)*a^8*r*w^3*x^4 + 
     (4*I)*a^6*r^3*w^3*x^4 + (12*I)*a^7*cM*w^2*x^5 - (22*I)*a^7*r*w^2*x^5 + 
     4*a^6*cM*m*r*w^2*x^5 + (44*I)*a^5*cM*r^2*w^2*x^5 - 
     (38*I)*a^5*r^3*w^2*x^5 + 3*a^9*w^3*x^5 - 16*a^7*r^2*w^3*x^5 - 
     4*a^8*w^2*x^6 - (4*I)*a^7*cM*m*w^2*x^6 + 8*a^6*cM*r*w^2*x^6 - 
     12*a^6*r^2*w^2*x^6 + (14*I)*a^8*r*w^3*x^6 + (22*I)*a^6*r^3*w^3*x^6 + 
     4*a^9*w^3*x^7 + 12*a^7*r^2*w^3*x^7)*Y[x]^2 + 
   4*cM*((2*I)*a^4*r^2*sss*w + (2*I)*a^2*r^4*sss*w - 2*a*cM*m*r^4*sss*w - 
     a^6*r*sss*w^2 - 2*a^4*r^3*sss*w^2 - 2*a^2*r^5*sss*w^2 - r^7*sss*w^2 - 
     4*a^7*m*r*w^3 - 9*a^5*m*r^3*w^3 + a^3*m*r^5*w^3 - 2*a*m*r^7*w^3 - 
     I*a^5*m^2*x + (4*I)*a^3*cM^2*m^2*x - 5*a^4*cM*m^3*x - I*a^5*m^4*x + 
     I*a^5*m^2*sss*x - (2*I)*a^6*m*sss*w*x + 3*a^5*r*sss*w*x + 
     (4*I)*a^4*cM*m*r*sss*w*x + 8*a^3*r^3*sss*w*x + 
     (2*I)*a^2*cM*m*r^3*sss*w*x + 5*a*r^5*sss*w*x + (3*I)*a^5*r^2*sss*w^2*x + 
     (3*I)*a^3*r^4*sss*w^2*x + I*a*r^6*sss*w^2*x + (4*I)*a^8*m*w^3*x + 
     (11*I)*a^6*m*r^2*w^3*x + (15*I)*a^4*m*r^4*w^3*x + 
     (2*I)*a^2*m*r^6*w^3*x - I*a^5*m*x^2 + (4*I)*a^3*cM^2*m*x^2 - 
     5*a^4*cM*m^2*x^2 - I*a^5*m^3*x^2 - I*a^6*sss*w*x^2 - 
     2*a^3*cM*m*r^2*sss*w*x^2 + I*a^2*r^4*sss*w*x^2 - 2*a^4*r^3*sss*w^2*x^2 - 
     2*a^2*r^5*sss*w^2*x^2 + a^7*m*r*w^3*x^2 + 16*a^5*m*r^3*w^3*x^2 - 
     3*a^3*m*r^5*w^3*x^2 + I*a^6*m*sss*w*x^3 - 2*a^5*r*sss*w*x^3 - 
     (2*I)*a^4*cM*m*r*sss*w*x^3 - 2*a^3*r^3*sss*w*x^3 - 
     (2*I)*a^5*r^2*sss*w^2*x^3 - I*a^3*r^4*sss*w^2*x^3 - 
     (3*I)*a^8*m*w^3*x^3 + (4*I)*a^6*m*r^2*w^3*x^3 - 
     (5*I)*a^4*m*r^4*w^3*x^3 - a^6*r*sss*w^2*x^4 - a^4*r^3*sss*w^2*x^4 + 
     7*a^7*m*r*w^3*x^4 - 5*a^5*m*r^3*w^3*x^4 + (5*I)*a^8*m*w^3*x^5 - 
     I*a^6*m*r^2*w^3*x^5 - 2*a^7*m*r*w^3*x^6)*rn[r, x]*Y[x]^2 + 
   4*(a - I*r)*(a + I*r)*w^2*(3*a^4 - 7*a^2*r^2 - 2*r^4 - (14*I)*a^3*r*x - 
     (2*I)*a*r^3*x + a^4*x^2 + a^2*r^2*x^2 + (4*I)*a^3*r*x^3)*rn[r, x]^3*
    Y[x]^2 - 2*w^2*(-(a^4*sss) - 2*a^2*r^2*sss - r^4*sss + 8*a^2*m*r^2*x + 
     4*a^5*w*x + 8*a^3*r^2*w*x + 4*a*r^4*w*x)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 + 
   4*a*m*(a - I*r)*((-I)*a + r)*w^3*((-I)*r + a^2*w + r^2*w)*rn[r, x]^3*
    rp[r, x]^3*Y[x]^2 - 4*(a^2 + r^2)^2*w^4*rn[r, x]^4*rp[r, x]^3*Y[x]^2 - 
   (2*I)*a*cM*(-8*a*cM*r^2*w + 8*a*r^3*w + a^2*r*sss^2*x + r^3*sss^2*x + 
     4*a^2*cM*sss*x^3 - 4*a^2*r*sss*x^3 + 8*a^3*cM*w*x^4 - 8*a^3*r*w*x^4)*
    X[r]*Y[x]^2 + (2*I)*a*m*sss*w^2*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x]^2 + 
   4*a^2*cM*w*((4*I)*cM^2*r^3*sss - 4*a*cM*m*r^3*sss - 4*a^2*cM^2*r^2*w + 
     (5*I)*a^4*cM*r^2*w^2 + (6*I)*a^2*cM*r^4*w^2 - (13*I)*a^2*r^5*w^2 + 
     (5*I)*cM*r^6*w^2 - (16*I)*a^2*cM^2*m*r*x + (8*I)*a^3*cM^2*r*w*x + 
     (24*I)*a*cM^2*r^3*w*x + 10*a^5*cM*r*w^2*x + 12*a^3*cM*r^3*w^2*x - 
     40*a^3*r^4*w^2*x + 18*a*cM*r^5*w^2*x + (2*I)*a^4*cM*sss*x^2 - 
     (4*I)*a^2*cM^2*r*sss*x^2 + 4*a^4*cM^2*w*x^2 - (5*I)*a^6*cM*w^2*x^2 - 
     (6*I)*a^4*cM*r^2*w^2*x^2 - (17*I)*a^2*cM*r^4*w^2*x^2 + 
     (30*I)*a^2*r^5*w^2*x^2 - (16*I)*a^3*cM^2*r*w*x^3 - 4*a^5*cM*r*w^2*x^3 + 
     4*a^3*cM*r^3*w^2*x^3 + 5*a^3*r^4*w^2*x^3 - (20*I)*a^4*cM*r^2*w^2*x^4 - 
     8*a^5*cM*r*w^2*x^5)*Y[x]^3 + 4*a^2*cM*sss*w^2*
    (2*cM*r^4 + I*a^5*x - (2*I)*a^3*cM*r*x)*rn[r, x]*Y[x]^3 + 
   4*a^2*cM*(a - I*r)*(a + I*r)*w^4*(a^4 + 2*a^2*r^2 - r^4 - (2*I)*a*r^3*x - 
     2*a^2*r^2*x^2 - (2*I)*a^3*r*x^3)*rn[r, x]^2*Y[x]^3 - 
   (16*I)*a^2*r*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^2*Y[x]^3 + 
   8*a^4*cM^2*r^3*sss*w^2*Y[x]^4, 
 E23[r, x] -> -2*cM*((-4*I)*a^2*cM*r^2*sss + 3*a^3*m*r^2*sss - 
     4*a*cM^2*m*r^2*sss - (9*I)*a^2*cM*m^2*r^2*sss + (4*I)*a^2*r^3*sss + 
     2*a*cM*m*r^3*sss + (9*I)*a^2*m^2*r^3*sss + (8*I)*cM^2*m^2*r^3*sss - 
     4*a*cM*m^3*r^3*sss - (12*I)*cM*r^4*sss - a*m*r^4*sss - 
     (12*I)*cM*m^2*r^4*sss + (4*I)*r^5*sss + (4*I)*m^2*r^5*sss + 
     8*a^4*r^2*w - 8*a^2*cM^2*r^2*w - (28*I)*a^3*cM*m*r^2*w + 
     20*a^4*m^2*r^2*w - 24*a^2*cM^2*m^2*r^2*w - (40*I)*a^3*cM*m^3*r^2*w - 
     4*a^2*cM*r^3*w + (24*I)*a^3*m*r^3*w + (16*I)*a*cM^2*m*r^3*w + 
     16*a^2*cM*m^2*r^3*w + (36*I)*a^3*m^3*r^3*w - (36*I)*a*cM*m*r^4*w - 
     4*a^2*m^2*r^4*w - (12*I)*a*cM*m^3*r^4*w + 12*cM*r^5*w + 
     (24*I)*a*m*r^5*w + 12*cM*m^2*r^5*w + (16*I)*a*m^3*r^5*w - 8*r^6*w - 
     8*m^2*r^6*w - 2*cM*r^5*sss*w + 4*cM*m^2*r^5*sss*w + 
     (18*I)*a^4*cM*r^2*w^2 - 28*a^5*m*r^2*w^2 + (60*I)*a^4*cM*m^2*r^2*w^2 - 
     (38*I)*a^4*r^3*w^2 + 4*a^3*cM*m*r^3*w^2 - (48*I)*a^4*m^2*r^3*w^2 + 
     (60*I)*a^2*cM*r^4*w^2 + 6*a^3*m*r^4*w^2 + (36*I)*a^2*cM*m^2*r^4*w^2 - 
     (64*I)*a^2*r^5*w^2 - 12*a*cM*m*r^5*w^2 - (60*I)*a^2*m^2*r^5*w^2 + 
     (2*I)*cM*r^6*w^2 - 18*a*m*r^6*w^2 + (2*I)*cM*m^2*r^6*w^2 + 
     (6*I)*r^7*w^2 + (6*I)*m^2*r^7*w^2 + (7*I)*a^4*r^3*sss*w^2 + 
     (20*I)*a^2*r^5*sss*w^2 - (5*I)*r^7*sss*w^2 + 12*a^6*r^2*w^3 + 
     (28*I)*a^5*m*r^3*w^3 + (72*I)*a^3*m*r^5*w^3 + 44*a^2*r^6*w^3 - 
     (28*I)*a*m*r^7*w^3 - 8*r^8*w^3 - (6*I)*a^4*m*r*sss*x + 
     (16*I)*a^2*cM^2*m*r*sss*x - 20*a^3*cM*m^2*r*sss*x - 
     (32*I)*a^2*cM*m*r^2*sss*x + 26*a^3*m^2*r^2*sss*x + 
     (4*I)*a^2*cM*m^3*r^2*sss*x + (22*I)*a^2*m*r^3*sss*x + 
     (24*I)*cM^2*m*r^3*sss*x - 12*a*cM*m^2*r^3*sss*x - 
     (36*I)*cM*m*r^4*sss*x + 6*a*m^2*r^4*sss*x + (12*I)*m*r^5*sss*x - 
     (16*I)*a^5*r*w*x + (64*I)*a^3*cM^2*r*w*x - 116*a^4*cM*m*r*w*x - 
     (40*I)*a^5*m^2*r*w*x + (48*I)*a^3*cM^2*m^2*r*w*x - 80*a^4*cM*m^3*r*w*x - 
     (128*I)*a^3*cM*r^2*w*x + 144*a^4*m*r^2*w*x - 24*a^2*cM^2*m*r^2*w*x - 
     (180*I)*a^3*cM*m^2*r^2*w*x + 98*a^4*m^3*r^2*w*x + (80*I)*a^3*r^3*w*x + 
     (64*I)*a*cM^2*r^3*w*x - 24*a^2*cM*m*r^3*w*x + (128*I)*a^3*m^2*r^3*w*x + 
     (32*I)*a*cM^2*m^2*r^3*w*x - 4*a^2*cM*m^3*r^3*w*x - (96*I)*a*cM*r^4*w*x + 
     8*a^2*m*r^4*w*x - (84*I)*a*cM*m^2*r^4*w*x + 30*a^2*m^3*r^4*w*x + 
     (32*I)*a*r^5*w*x + 36*cM*m*r^5*w*x + (64*I)*a*m^2*r^5*w*x - 
     24*m*r^6*w*x + 40*a^4*cM*m*r*sss*w*x + 12*cM*m*r^5*sss*w*x + 
     96*a^5*cM*r*w^2*x + (56*I)*a^6*m*r*w^2*x + 120*a^5*cM*m^2*r*w^2*x - 
     136*a^5*r^2*w^2*x + (198*I)*a^4*cM*m*r^2*w^2*x - 138*a^5*m^2*r^2*w^2*x + 
     96*a^3*cM*r^3*w^2*x - (138*I)*a^4*m*r^3*w^2*x + 
     12*a^3*cM*m^2*r^3*w^2*x - 216*a^3*r^4*w^2*x + (108*I)*a^2*cM*m*r^4*w^2*
      x - 120*a^3*m^2*r^4*w^2*x + 48*a*cM*r^5*w^2*x - 
     (76*I)*a^2*m*r^5*w^2*x + 24*a*cM*m^2*r^5*w^2*x - 56*a*r^6*w^2*x + 
     (6*I)*cM*m*r^6*w^2*x - 28*a*m^2*r^6*w^2*x + (18*I)*m*r^7*w^2*x - 
     (24*I)*a^7*r*w^3*x + 86*a^6*m*r^2*w^3*x + (52*I)*a^5*r^3*w^3*x - 
     (60*I)*a^3*r^5*w^3*x + 12*a^2*m*r^6*w^3*x - (24*I)*a*r^7*w^3*x - 
     24*m*r^8*w^3*x + (4*I)*a^4*cM*sss*x^2 - 3*a^5*m*sss*x^2 + 
     4*a^3*cM^2*m*sss*x^2 + (9*I)*a^4*cM*m^2*sss*x^2 - (8*I)*a^4*r*sss*x^2 - 
     22*a^3*cM*m*r*sss*x^2 - (19*I)*a^4*m^2*r*sss*x^2 - 
     (8*I)*a^2*cM^2*m^2*r*sss*x^2 + 4*a^3*cM*m^3*r*sss*x^2 - 
     (16*I)*a^2*cM*r^2*sss*x^2 + 22*a^3*m*r^2*sss*x^2 + 
     4*a*cM^2*m*r^2*sss*x^2 + (29*I)*a^2*cM*m^2*r^2*sss*x^2 + 
     (12*I)*a^2*r^3*sss*x^2 + (8*I)*cM^2*r^3*sss*x^2 - 
     10*a*cM*m*r^3*sss*x^2 - (15*I)*a^2*m^2*r^3*sss*x^2 - 
     (12*I)*cM*r^4*sss*x^2 + 5*a*m*r^4*sss*x^2 + (4*I)*r^5*sss*x^2 - 
     8*a^6*w*x^2 + 8*a^4*cM^2*w*x^2 + (28*I)*a^5*cM*m*w*x^2 - 
     20*a^6*m^2*w*x^2 + 24*a^4*cM^2*m^2*w*x^2 + (40*I)*a^5*cM*m^3*w*x^2 - 
     28*a^4*cM*r*w*x^2 - (48*I)*a^5*m*r*w*x^2 + (48*I)*a^3*cM^2*m*r*w*x^2 - 
     156*a^4*cM*m^2*r*w*x^2 - (76*I)*a^5*m^3*r*w*x^2 + 56*a^4*r^2*w*x^2 - 
     8*a^2*cM^2*r^2*w*x^2 - (184*I)*a^3*cM*m*r^2*w*x^2 + 
     136*a^4*m^2*r^2*w*x^2 + 16*a^2*cM^2*m^2*r^2*w*x^2 + 
     (32*I)*a^3*cM*m^3*r^2*w*x^2 - 16*a^2*cM*r^3*w*x^2 + 
     (152*I)*a^3*m*r^3*w*x^2 + (80*I)*a*cM^2*m*r^3*w*x^2 - 
     44*a^2*cM*m^2*r^3*w*x^2 - (60*I)*a^3*m^3*r^3*w*x^2 - 8*a^2*r^4*w*x^2 - 
     (132*I)*a*cM*m*r^4*w*x^2 + 60*a^2*m^2*r^4*w*x^2 + 12*cM*r^5*w*x^2 + 
     (56*I)*a*m*r^5*w*x^2 - 8*r^6*w*x^2 + 14*a^4*cM*r*sss*w*x^2 - 
     12*a^4*cM*m^2*r*sss*w*x^2 + 10*cM*r^5*sss*w*x^2 - 
     (18*I)*a^6*cM*w^2*x^2 + 28*a^7*m*w^2*x^2 - (60*I)*a^6*cM*m^2*w^2*x^2 + 
     (98*I)*a^6*r*w^2*x^2 + 96*a^5*cM*m*r*w^2*x^2 + 
     (96*I)*a^6*m^2*r*w^2*x^2 - (98*I)*a^4*cM*r^2*w^2*x^2 - 
     100*a^5*m*r^2*w^2*x^2 - (96*I)*a^4*cM*m^2*r^2*w^2*x^2 + 
     (250*I)*a^4*r^3*w^2*x^2 + 72*a^3*cM*m*r^3*w^2*x^2 + 
     (144*I)*a^4*m^2*r^3*w^2*x^2 - (174*I)*a^2*cM*r^4*w^2*x^2 - 
     274*a^3*m*r^4*w^2*x^2 - (66*I)*a^2*cM*m^2*r^4*w^2*x^2 + 
     (206*I)*a^2*r^5*w^2*x^2 + 84*a*cM*m*r^5*w^2*x^2 + 
     (94*I)*a^2*m^2*r^5*w^2*x^2 + (2*I)*cM*r^6*w^2*x^2 - 10*a*m*r^6*w^2*x^2 + 
     (6*I)*r^7*w^2*x^2 - (13*I)*a^6*r*sss*w^2*x^2 - 
     (47*I)*a^4*r^3*sss*w^2*x^2 - (81*I)*a^2*r^5*sss*w^2*x^2 + 
     I*r^7*sss*w^2*x^2 - 12*a^8*w^3*x^2 - (52*I)*a^7*m*r*w^3*x^2 + 
     32*a^6*r^2*w^3*x^2 - (108*I)*a^5*m*r^3*w^3*x^2 - 
     (228*I)*a^3*m*r^5*w^3*x^2 - 128*a^2*r^6*w^3*x^2 + 
     (52*I)*a*m*r^7*w^3*x^2 - 8*r^8*w^3*x^2 + (12*I)*a^4*cM*m*sss*x^3 - 
     6*a^5*m^2*sss*x^3 - (10*I)*a^4*m*r*sss*x^3 - (40*I)*a^2*cM^2*m*r*sss*
      x^3 + 32*a^3*cM*m^2*r*sss*x^3 + (64*I)*a^2*cM*m*r^2*sss*x^3 - 
     26*a^3*m^2*r^2*sss*x^3 - (26*I)*a^2*m*r^3*sss*x^3 + 
     (32*I)*a^5*cM*w*x^3 - 32*a^6*m*w*x^3 + 24*a^4*cM^2*m*w*x^3 + 
     (76*I)*a^5*cM*m^2*w*x^3 - 22*a^6*m^3*w*x^3 - (16*I)*a^5*r*w*x^3 - 
     (128*I)*a^3*cM^2*r*w*x^3 + 104*a^4*cM*m*r*w*x^3 - 
     (40*I)*a^5*m^2*r*w*x^3 - (80*I)*a^3*cM^2*m^2*r*w*x^3 + 
     68*a^4*cM*m^3*r*w*x^3 + (192*I)*a^3*cM*r^2*w*x^3 - 104*a^4*m*r^2*w*x^3 + 
     (188*I)*a^3*cM*m^2*r^2*w*x^3 - 90*a^4*m^3*r^2*w*x^3 - 
     (80*I)*a^3*r^3*w*x^3 - 32*a^2*cM*m*r^3*w*x^3 - 
     (144*I)*a^3*m^2*r^3*w*x^3 + 40*a^2*m*r^4*w*x^3 - 
     76*a^4*cM*m*r*sss*w*x^3 + 32*a^7*w^2*x^3 - (62*I)*a^6*cM*m*w^2*x^3 + 
     30*a^7*m^2*w^2*x^3 - 224*a^5*cM*r*w^2*x^3 - (14*I)*a^6*m*r*w^2*x^3 - 
     204*a^5*cM*m^2*r*w^2*x^3 + 224*a^5*r^2*w^2*x^3 - 
     (492*I)*a^4*cM*m*r^2*w^2*x^3 + 204*a^5*m^2*r^2*w^2*x^3 - 
     128*a^3*cM*r^3*w^2*x^3 + (420*I)*a^4*m*r^3*w^2*x^3 - 
     28*a^3*cM*m^2*r^3*w^2*x^3 + 280*a^3*r^4*w^2*x^3 - 
     (198*I)*a^2*cM*m*r^4*w^2*x^3 + 72*a^3*m^2*r^4*w^2*x^3 + 
     (206*I)*a^2*m*r^5*w^2*x^3 + 48*a*r^6*w^2*x^3 - 18*a^8*m*w^3*x^3 + 
     (20*I)*a^7*r*w^3*x^3 - 138*a^6*m*r^2*w^3*x^3 - (188*I)*a^5*r^3*w^3*x^3 + 
     (144*I)*a^3*r^5*w^3*x^3 - 60*a^2*m*r^6*w^3*x^3 + (40*I)*a*r^7*w^3*x^3 + 
     (4*I)*a^4*cM*sss*x^4 - a^5*m*sss*x^4 - 4*a^3*cM^2*m*sss*x^4 - 
     (5*I)*a^4*cM*m^2*sss*x^4 - (24*I)*a^2*cM^2*r*sss*x^4 + 
     30*a^3*cM*m*r*sss*x^4 + (9*I)*a^4*m^2*r*sss*x^4 + 
     (36*I)*a^2*cM*r^2*sss*x^4 - 25*a^3*m*r^2*sss*x^4 - 
     (16*I)*a^2*r^3*sss*x^4 - 8*a^6*w*x^4 + 8*a^4*cM^2*w*x^4 + 
     (60*I)*a^5*cM*m*w*x^4 - 12*a^6*m^2*w*x^4 - 16*a^4*cM^2*m^2*w*x^4 - 
     (20*I)*a^5*cM*m^3*w*x^4 + 36*a^4*cM*r*w*x^4 - (32*I)*a^5*m*r*w*x^4 - 
     (144*I)*a^3*cM^2*m*r*w*x^4 + 124*a^4*cM*m^2*r*w*x^4 + 
     (36*I)*a^5*m^3*r*w*x^4 - 48*a^4*r^2*w*x^4 + (292*I)*a^3*cM*m*r^2*w*x^4 - 
     124*a^4*m^2*r^2*w*x^4 - 12*a^2*cM*r^3*w*x^4 - (176*I)*a^3*m*r^3*w*x^4 + 
     24*a^2*r^4*w*x^4 - 22*a^4*cM*r*sss*w*x^4 + 8*a^4*cM*m^2*r*sss*w*x^4 + 
     (30*I)*a^6*cM*w^2*x^4 - 14*a^7*m*w^2*x^4 + (60*I)*a^6*cM*m^2*w^2*x^4 - 
     (22*I)*a^6*r*w^2*x^4 - 212*a^5*cM*m*r*w^2*x^4 - 
     (84*I)*a^6*m^2*r*w^2*x^4 + (12*I)*a^4*cM*r^2*w^2*x^4 + 
     134*a^5*m*r^2*w^2*x^4 + (2*I)*a^4*cM*m^2*r^2*w^2*x^4 - 
     (72*I)*a^4*r^3*w^2*x^4 - 124*a^3*cM*m*r^3*w^2*x^4 - 
     (46*I)*a^4*m^2*r^3*w^2*x^4 + (54*I)*a^2*cM*r^4*w^2*x^4 + 
     264*a^3*m*r^4*w^2*x^4 - (50*I)*a^2*r^5*w^2*x^4 - 
     (7*I)*a^6*r*sss*w^2*x^4 + (6*I)*a^4*r^3*sss*w^2*x^4 + 
     (49*I)*a^2*r^5*sss*w^2*x^4 + 24*a^8*w^3*x^4 + (60*I)*a^7*m*r*w^3*x^4 - 
     140*a^6*r^2*w^3*x^4 + (48*I)*a^5*m*r^3*w^3*x^4 + 
     (228*I)*a^3*m*r^5*w^3*x^4 + 52*a^2*r^6*w^3*x^4 + 
     24*a^4*cM*m*r*sss*w*x^5 + 16*a^7*w^2*x^5 + (48*I)*a^6*cM*m*w^2*x^5 - 
     12*a^7*m^2*w^2*x^5 + 48*a^5*cM*r*w^2*x^5 + (80*I)*a^6*m*r*w^2*x^5 + 
     44*a^5*cM*m^2*r*w^2*x^5 - 16*a^5*r^2*w^2*x^5 + 
     (192*I)*a^4*cM*m*r^2*w^2*x^5 - 78*a^5*m^2*r^2*w^2*x^5 - 
     (76*I)*a^4*m*r^3*w^2*x^5 - 40*a^3*r^4*w^2*x^5 + 24*a^8*m*w^3*x^5 + 
     (112*I)*a^7*r*w^3*x^5 + 14*a^6*m*r^2*w^3*x^5 + (340*I)*a^5*r^3*w^3*x^5 - 
     (36*I)*a^3*r^5*w^3*x^5 - (16*I)*a^6*cM*w^2*x^6 + 38*a^7*m*w^2*x^6 - 
     (2*I)*a^6*cM*m^2*w^2*x^6 - (8*I)*a^6*r*w^2*x^6 - 4*a^5*cM*m*r*w^2*x^6 + 
     (10*I)*a^6*m^2*r*w^2*x^6 + 70*a^5*m*r^2*w^2*x^6 + 
     (8*I)*a^4*r^3*w^2*x^6 + (22*I)*a^6*r*sss*w^2*x^6 + 
     (22*I)*a^4*r^3*sss*w^2*x^6 + 28*a^8*w^3*x^6 + (8*I)*a^7*m*r*w^3*x^6 + 
     224*a^6*r^2*w^3*x^6 + (104*I)*a^5*m*r^3*w^3*x^6 - 8*a^7*w^2*x^7 + 
     (8*I)*a^6*cM*m*w^2*x^7 - 10*a^7*m^2*w^2*x^7 - (28*I)*a^6*m*r*w^2*x^7 - 
     2*a^8*m*w^3*x^7 - (116*I)*a^7*r*w^3*x^7 + 86*a^6*m*r^2*w^3*x^7 - 
     (156*I)*a^5*r^3*w^3*x^7 - (6*I)*a^6*r*sss*w^2*x^8 - 24*a^8*w^3*x^8 + 
     (8*I)*a^7*m*r*w^3*x^8 - 96*a^6*r^2*w^3*x^8 + 20*a^8*m*w^3*x^9 + 
     (24*I)*a^7*r*w^3*x^9) + 2*cM*(-2*a*m^3*r^3*sss - 10*a^4*m^4*r*w - 
     6*a^2*m^4*r^3*w + 6*a^4*r*sss*w + 9*a^4*m^2*r*sss*w + 
     (16*I)*a*m*r^4*sss*w - 2*r^5*sss*w + 2*m^2*r^5*sss*w + 
     24*a^3*m^3*r^3*w^2 + 8*a*m^3*r^5*w^2 - 9*a^5*m*r*sss*w^2 - 
     16*a^3*m*r^3*sss*w^2 - 12*a*m*r^5*sss*w^2 - 36*a^4*m^2*r^3*w^3 - 
     24*a^2*m^2*r^5*w^3 + 8*m^2*r^7*w^3 + (3*I)*a^4*m^3*sss*x + 
     (10*I)*a^5*m^4*w*x + (2*I)*a^3*m^4*r^2*w*x - (6*I)*a^5*sss*w*x - 
     (9*I)*a^5*m^2*sss*w*x + 24*a^4*m*r*sss*w*x + (6*I)*a*r^4*sss*w*x + 
     (2*I)*a*m^2*r^4*sss*w*x + 6*m*r^5*sss*w*x - (20*I)*a^6*m^3*w^2*x - 
     (8*I)*a^4*m^3*r^2*w^2*x + (12*I)*a^2*m^3*r^4*w^2*x + 
     (6*I)*a^4*m*r^2*sss*w^2*x - (8*I)*a^2*m*r^4*sss*w^2*x + 
     (6*I)*m*r^6*sss*w^2*x + (20*I)*a^7*m^2*w^3*x + 
     (12*I)*a^5*m^2*r^2*w^3*x - (36*I)*a^3*m^2*r^4*w^3*x + 
     8*a^4*m^4*r*w*x^2 - (8*I)*a^5*m*sss*w*x^2 - 6*a^4*r*sss*w*x^2 - 
     15*a^4*m^2*r*sss*w*x^2 - (10*I)*a*m*r^4*sss*w*x^2 + 6*r^5*sss*w*x^2 - 
     16*a^3*m^3*r^3*w^2*x^2 + 21*a^5*m*r*sss*w^2*x^2 + 
     18*a^3*m*r^3*sss*w^2*x^2 + 6*a*m*r^5*sss*w^2*x^2 + 
     48*a^4*m^2*r^3*w^3*x^2 + 40*a^2*m^2*r^5*w^3*x^2 - I*a^4*m^3*sss*x^3 - 
     (4*I)*a^5*m^4*w*x^3 + (2*I)*a^5*sss*w*x^3 + (7*I)*a^5*m^2*sss*w*x^3 - 
     30*a^4*m*r*sss*w*x^3 - (2*I)*a*r^4*sss*w*x^3 + (16*I)*a^6*m^3*w^2*x^3 + 
     (24*I)*a^4*m^3*r^2*w^2*x^3 - (18*I)*a^4*m*r^2*sss*w^2*x^3 + 
     (20*I)*a^2*m*r^4*sss*w^2*x^3 - (24*I)*a^7*m^2*w^3*x^3 - 
     (72*I)*a^5*m^2*r^2*w^3*x^3 + (28*I)*a^3*m^2*r^4*w^3*x^3 + 
     (2*I)*a^5*m*sss*w*x^4 - 4*a^4*r*sss*w*x^4 + 4*a^4*m^2*r*sss*w*x^4 - 
     17*a^5*m*r*sss*w^2*x^4 - 14*a^3*m*r^3*sss*w^2*x^4 - 
     4*a^4*m^2*r^3*w^3*x^4 + (8*I)*a^6*m^3*w^2*x^5 + 
     (18*I)*a^4*m*r^2*sss*w^2*x^5 - (24*I)*a^7*m^2*w^3*x^5 + 
     (44*I)*a^5*m^2*r^2*w^3*x^5 - a^5*m*r*sss*w^2*x^6 + 
     (20*I)*a^7*m^2*w^3*x^7)*rn[r, x] + 
   4*a*cM*m*(a^2 - 4*cM^2 - (5*I)*a*cM*m + a^2*m^2 + 6*cM*r + (5*I)*a*m*r - 
     3*r^2)*(1 + m^2 + 3*m*x + x^2)*rn[r, x]^2 - 
   8*w^2*(-3*a^2 - r^2 + I*a*r*x + a^2*x^2)*((-3*I)*a^2*r + I*r^3 + 2*a^3*x - 
     6*a*r^2*x - (3*I)*a^2*r*x^2 + I*r^3*x^2)*rn[r, x]^3 - 
   (16*I)*cM^3*r*sss*rn[r, x]*rp[r, x] + 
   2*w^2*(12*a^3*m*r - (6*I)*a^2*m^2*r^2 - 12*a*m*r^3 + (4*I)*m^2*r^4 + 
     (6*I)*a^4*sss - (3*I)*r^4*sss + (12*I)*a^5*m*w + 12*a^4*r*w - 
     4*a^2*r^3*w - (10*I)*a*m*r^4*w - (6*I)*a^6*w^2 + (2*I)*r^6*w^2 - 
     (12*I)*a^4*m*x - (20*I)*a^2*m*r^2*x - 22*a*m^2*r^3*x + (12*I)*m*r^4*x + 
     16*a^3*r*sss*x + 8*a*r^3*sss*x - (12*I)*a^5*w*x + 24*a^4*m*r*w*x + 
     12*a^2*m*r^3*w*x + (8*I)*a*r^4*w*x - 24*a^5*r*w^2*x - 20*a^3*r^3*w^2*x - 
     12*a*r^5*w^2*x - 44*a^3*m*r*x^2 - (26*I)*a^2*m^2*r^2*x^2 - 
     12*a*m*r^3*x^2 - (3*I)*a^4*sss*x^2 + I*r^4*sss*x^2 - (6*I)*a^5*m*w*x^2 - 
     56*a^4*r*w*x^2 - 24*a^2*r^3*w*x^2 + (14*I)*a*m*r^4*w*x^2 - 
     (8*I)*a^4*r^2*w^2*x^2 + (2*I)*a^2*r^4*w^2*x^2 + (2*I)*r^6*w^2*x^2 - 
     (4*I)*a^4*m*x^3 + 14*a^3*m^2*r*x^3 + (24*I)*a^2*m*r^2*x^3 - 
     12*a^3*r*sss*x^3 - 4*a*r^3*sss*x^3 - 12*a^4*m*r*w*x^3 - 
     20*a^2*m*r^3*w*x^3 + 28*a^5*r*w^2*x^3 + 4*a*r^5*w^2*x^3 - 
     I*a^4*sss*x^4 - (10*I)*a^5*m*w*x^4 + 28*a^4*r*w*x^4 + 12*a^2*r^3*w*x^4 + 
     (4*I)*a^6*w^2*x^4 - (2*I)*a^4*r^2*w^2*x^4 + (2*I)*a^2*r^4*w^2*x^4 + 
     (4*I)*a^5*w*x^5 - 20*a^4*m*r*w*x^5 - 12*a^5*r*w^2*x^5 + 
     4*a^3*r^3*w^2*x^5 - (2*I)*a^6*w^2*x^6 + (6*I)*a^4*r^2*w^2*x^6)*
    rn[r, x]^3*rp[r, x] + (2*I)*m*w^2*(2*a^2*m^3 + (6*I)*a*m^2*r - 
     2*a^2*m*sss + 2*cM*m*r*sss - m*r^2*sss - 8*a^3*m^2*w - 4*a*m^2*r^2*w + 
     12*a^4*m*w^2 + 12*a^2*m*r^2*w^2 + 2*m*r^4*w^2 + 2*a^2*m^2*x - 
     3*a^2*sss*x - 3*r^2*sss*x - 4*a^3*m*w*x - 8*a*m*r^2*w*x + 2*a^4*w^2*x + 
     8*a^2*r^2*w^2*x + 6*r^4*w^2*x + a^2*m*sss*x^2 + 4*a^3*m^2*w*x^2 - 
     12*a^4*m*w^2*x^2 - 8*a^2*m*r^2*w^2*x^2 - 4*a^3*m*w*x^3 + 4*a^4*w^2*x^3 + 
     4*a^2*r^2*w^2*x^3 + 2*a^4*m*w^2*x^4)*rn[r, x]^3*rp[r, x]^3 + 
   2*cM*w*(-4*a^2*cM^2*r^2*sss - (18*I)*a^3*cM*m*r^2*sss - 6*a^2*cM*r^3*sss + 
     (16*I)*a*cM^2*m*r^3*sss - (30*I)*a*cM*m*r^4*sss - 24*a^3*cM^2*m*r^2*w + 
     (9*I)*a^4*cM*r^2*sss*w + (18*I)*a^2*cM*r^4*sss*w + 8*a*cM*m*r^5*sss*w + 
     I*cM*r^6*sss*w + (40*I)*a^5*cM*m*r^2*w^2 + (36*I)*a^3*cM*m*r^4*w^2 + 
     (4*I)*a*cM*m*r^6*w^2 + (16*I)*a^3*cM^2*r*sss*x - 
     (16*I)*a^3*cM*r^2*sss*x + (16*I)*a*cM^2*r^3*sss*x - 
     20*a^2*cM*m*r^3*sss*x - (24*I)*a*cM*r^4*sss*x + 
     (48*I)*a^4*cM^2*m*r*w*x + (64*I)*a^2*cM^2*m*r^3*w*x + 
     20*a^5*cM*r*sss*w*x - 14*a^5*r^2*sss*w*x + 8*a^3*cM*r^3*sss*w*x - 
     44*a^3*r^4*sss*w*x + 12*a*cM*r^5*sss*w*x - 10*a*r^6*sss*w*x + 
     80*a^6*cM*m*r*w^2*x + 12*a^4*cM*m*r^3*w^2*x - 150*a^4*m*r^4*w^2*x + 
     48*a^2*cM*m*r^5*w^2*x + 4*a^4*cM^2*sss*x^2 + (18*I)*a^5*cM*m*sss*x^2 - 
     (16*I)*a^3*cM^2*m*r*sss*x^2 + (46*I)*a^3*cM*m*r^2*sss*x^2 - 
     22*a^2*cM*r^3*sss*x^2 + 24*a^5*cM^2*m*w*x^2 + 8*a^3*cM^2*m*r^2*w*x^2 - 
     (9*I)*a^6*cM*sss*w*x^2 - 12*a^5*cM*m*r*sss*w*x^2 - 
     (26*I)*a^4*cM*r^2*sss*w*x^2 - (33*I)*a^2*cM*r^4*sss*w*x^2 - 
     (40*I)*a^7*cM*m*w^2*x^2 - (56*I)*a^5*cM*m*r^2*w^2*x^2 - 
     (96*I)*a^3*cM*m*r^4*w^2*x^2 + (8*I)*a^5*cM*sss*x^3 - 
     (32*I)*a^3*cM^2*r*sss*x^3 + (48*I)*a^3*cM*r^2*sss*x^3 - 
     (112*I)*a^4*cM^2*m*r*w*x^3 + 2*a^7*sss*w*x^3 - 24*a^5*cM*r*sss*w*x^3 - 
     4*a^5*r^2*sss*w*x^3 - 16*a^3*cM*r^3*sss*w*x^3 + 34*a^3*r^4*sss*w*x^3 - 
     124*a^6*cM*m*r*w^2*x^3 - 44*a^4*cM*m*r^3*w^2*x^3 + 
     134*a^4*m*r^4*w^2*x^3 - 8*a^5*cM^2*m*w*x^4 + (4*I)*a^6*cM*sss*w*x^4 + 
     4*a^5*cM*m*r*sss*w*x^4 + (20*I)*a^7*cM*m*w^2*x^4 - 
     (52*I)*a^5*cM*m*r^2*w^2*x^4 + 8*a^7*sss*w*x^5 - 16*a^5*cM*r*sss*w*x^5 + 
     28*a^5*r^2*sss*w*x^5 - 36*a^6*cM*m*r*w^2*x^5 + (4*I)*a^6*cM*sss*w*x^6 + 
     (16*I)*a^7*cM*m*w^2*x^6)*Y[x] + 
   2*cM*(-3*a^3*m^3*r*sss + (16*I)*a^3*m*r^2*sss*w - 
     12*a^2*cM*m^2*r^2*sss*w + 4*a^2*r^3*sss*w + 11*a^2*m^2*r^3*sss*w + 
     20*a^5*m^3*r*w^2 + 7*a^4*r^3*sss*w^3 + 10*a^2*r^5*sss*w^3 - 
     4*r^7*sss*w^3 + 24*a^5*m*r^3*w^4 + 24*a^3*m*r^5*w^4 - 16*a*m*r^7*w^4 + 
     (16*I)*a^3*r^2*sss*w*x - (3*I)*a^3*m^2*r^2*sss*w*x + 
     10*a^2*m*r^3*sss*w*x + (9*I)*a^6*m*sss*w^2*x - (3*I)*a^7*sss*w^3*x - 
     (3*I)*a^5*r^2*sss*w^3*x + (6*I)*a^3*r^4*sss*w^3*x - (10*I)*a^8*m*w^4*x - 
     (8*I)*a^6*m*r^2*w^4*x + (36*I)*a^4*m*r^4*w^4*x - 
     (22*I)*a^3*m*r^2*sss*w*x^2 + 20*a^2*r^3*sss*w*x^2 - 
     12*a^5*m^3*r*w^2*x^2 - 18*a^2*r^5*sss*w^3*x^2 - 24*a^5*m*r^3*w^4*x^2 - 
     56*a^3*m*r^5*w^4*x^2 - (2*I)*a^6*m*sss*w^2*x^3 + (2*I)*a^7*sss*w^3*x^3 + 
     (12*I)*a^5*r^2*sss*w^3*x^3 - (2*I)*a^3*r^4*sss*w^3*x^3 + 
     (6*I)*a^8*m*w^4*x^3 + (64*I)*a^6*m*r^2*w^4*x^3 - 
     (20*I)*a^4*m*r^4*w^4*x^3 - 11*a^4*r^3*sss*w^3*x^4 - 
     16*a^5*m*r^3*w^4*x^4 - (5*I)*a^6*m*sss*w^2*x^5 + (5*I)*a^7*sss*w^3*x^5 - 
     I*a^5*r^2*sss*w^3*x^5 + (30*I)*a^8*m*w^4*x^5 - 
     (24*I)*a^6*m*r^2*w^4*x^5 - (10*I)*a^8*m*w^4*x^7)*rn[r, x]*Y[x] - 
   (2*I)*a^2*w^2*(6*a^2*m^2 + r^2*sss - 6*a*m*r^2*w + 20*a*r^2*w*x + 
     3*r^2*sss*x^2 + 26*a*m*r^2*w*x^2 - 12*a*r^2*w*x^3)*rn[r, x]^3*rp[r, x]*
    Y[x] + 2*w^2*(5*a*m*r*sss + 16*a^2*m^2*r*w + (4*I)*a^3*m*sss*w - 
     (4*I)*a*cM*m*r*sss*w + (4*I)*a*m*r^2*sss*w - 14*a^3*m*r*w^2 - 
     4*a*m*r^3*w^2 - (2*I)*a^4*sss*w^2 - (3*I)*a^2*r^2*sss*w^2 - 
     I*r^4*sss*w^2 - (8*I)*a^5*m*w^3 - (12*I)*a^3*m*r^2*w^3 - 
     (4*I)*a*m*r^4*w^3 - (2*I)*a^3*sss*w*x - (2*I)*a*r^2*sss*w*x + 
     10*a^3*m*r*w^2*x^2 + I*a^4*sss*w^2*x^2 + I*a^2*r^2*sss*w^2*x^2 + 
     (4*I)*a^5*m*w^3*x^2 + (4*I)*a^3*m*r^2*w^3*x^2)*rn[r, x]^3*rp[r, x]^3*
    Y[x] - (4*I)*cM*sss^2*(cM*r^2 - r^3 - a^2*cM*x^2 + 2*a^2*r*x^2)*X[r]*
    Y[x] + 2*cM*sss^2*w*(-(a^2*r) - r^3 + I*a^3*x - I*a*r^2*x + 2*a^2*r*x^2)*
    rn[r, x]*X[r]*Y[x] + 2*a*cM*m*sss^2*rn[r, x]^2*X[r]*Y[x] + 
   I*sss^2*w^2*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] + 
   4*a^2*cM*w^2*((8*I)*cM^2*r^3 - (4*I)*cM^2*r^3*sss + 4*a^2*cM^2*r^2*w + 
     4*a^2*cM*r^3*w + 4*a^2*r^4*w - 2*cM*r^5*sss*w - (5*I)*a^4*cM*r^2*w^2 + 
     (3*I)*a^4*r^3*w^2 - (6*I)*a^2*cM*r^4*w^2 + (14*I)*a^2*r^5*w^2 - 
     I*cM*r^6*w^2 - (11*I)*r^7*w^2 - (8*I)*a^3*cM^2*r*w*x + 
     (36*I)*a^3*cM*r^2*w*x - (16*I)*a*cM^2*r^3*w*x + (12*I)*a*cM*r^4*w*x - 
     10*a^5*cM*r*w^2*x + 10*a^5*r^2*w^2*x - 2*a^3*cM*r^3*w^2*x + 
     30*a^3*r^4*w^2*x - 12*a*cM*r^5*w^2*x - 8*a*r^6*w^2*x + 
     (4*I)*a^2*cM^2*r*sss*x^2 - 4*a^4*cM^2*w*x^2 + 6*a^4*cM*r*w*x^2 + 
     22*a^2*cM*r^3*w*x^2 - 26*a^2*r^4*w*x^2 + 2*a^4*cM*r*sss*w*x^2 + 
     (5*I)*a^6*cM*w^2*x^2 - (5*I)*a^6*r*w^2*x^2 + (6*I)*a^4*cM*r^2*w^2*x^2 - 
     (6*I)*a^4*r^3*w^2*x^2 + (21*I)*a^2*cM*r^4*w^2*x^2 - 
     (39*I)*a^2*r^5*w^2*x^2 - (8*I)*a^5*cM*w*x^3 + (24*I)*a^3*cM^2*r*w*x^3 - 
     (80*I)*a^3*cM*r^2*w*x^3 - 2*a^7*w^2*x^3 + 14*a^5*cM*r*w^2*x^3 + 
     8*a^5*r^2*w^2*x^3 + 10*a^3*cM*r^3*w^2*x^3 - 46*a^3*r^4*w^2*x^3 - 
     32*a^4*cM*r*w*x^4 - (4*I)*a^6*r*w^2*x^4 + (16*I)*a^4*cM*r^2*w^2*x^4 - 
     (14*I)*a^4*r^3*w^2*x^4 + (8*I)*a^5*cM*w*x^5 + 2*a^7*w^2*x^5 + 
     16*a^5*cM*r*w^2*x^5 - 26*a^5*r^2*w^2*x^5 - (4*I)*a^6*cM*w^2*x^6 + 
     (6*I)*a^6*r*w^2*x^6)*Y[x]^2 + 2*a^2*cM*w^2*(12*a*cM*m*r^2*sss - 
     20*a^4*m^2*r*w + 3*a^4*r*sss*w - 6*a^4*r^3*w^3 - 8*a^2*r^5*w^3 + 
     8*r^7*w^3 + (2*I)*a^7*w^3*x + (2*I)*a^5*r^2*w^3*x - 
     (12*I)*a^3*r^4*w^3*x + 8*a^4*m^2*r*w*x^2 - 3*a^4*r*sss*w*x^2 + 
     4*a^4*r^3*w^3*x^2 + 24*a^2*r^5*w^3*x^2 - (20*I)*a^5*r^2*w^3*x^3 + 
     (4*I)*a^3*r^4*w^3*x^3 + 4*a^4*r*sss*w*x^4 + 10*a^4*r^3*w^3*x^4 - 
     (10*I)*a^7*w^3*x^5 + (2*I)*a^5*r^2*w^3*x^5)*rn[r, x]*Y[x]^2 + 
   4*a^2*w^4*(I*cM*r*sss + 2*a^2*r*w + 2*r^3*w + I*a^4*w^2 + 
     (2*I)*a^2*r^2*w^2 + I*r^4*w^2)*rn[r, x]^3*rp[r, x]^3*Y[x]^2 - 
   4*a^4*cM*r*w^3*(2*cM*r*sss - 5*a^3*m*w + a^3*m*w*x^2)*rn[r, x]*Y[x]^3 - 
   4*a^8*cM*r*w^5*rn[r, x]*Y[x]^4, 
 E24[r, x] -> -4*m*(-(a^2*cM*r) - a^2*cM*m^2*r + 2*cM^2*r^2 + I*a*cM*m*r^2 + 
     2*cM^2*m^2*r^2 + I*a*cM*m^3*r^2 - 3*cM*r^3 - 3*cM*m^2*r^3 + 
     a^2*cM*r*sss + 4*cM*r^3*sss + (6*I)*a^4*r*w + 3*a^3*cM*m*r*w - 
     (7*I)*a^2*cM*r^2*w + I*a^2*r^3*w + 10*a*cM*m*r^3*w + I*cM*r^4*w - 
     I*cM*m^2*r^4*w - I*a^3*cM*m^2*x - 3*a^2*cM*m*r*x + 6*cM^2*m*r^2*x + 
     (3*I)*a*cM*m^2*r^2*x - 9*cM*m*r^3*x + a^2*cM*m*r*sss*x + 
     3*cM*m*r^3*sss*x - 3*a^5*w*x + (3*I)*a^4*cM*m*w*x + 6*a^3*cM*r*w*x - 
     10*a^3*r^2*w*x + 16*a*cM*r^3*w*x + 2*a*cM*m^2*r^3*w*x - 5*a*r^4*w*x - 
     (3*I)*cM*m*r^4*w*x - (4*I)*a^3*cM*m*x^2 - I*a^3*cM*m^3*x^2 - 
     a^2*cM*r*x^2 + 2*cM^2*r^2*x^2 + I*a*cM*m*r^2*x^2 - 3*cM*r^3*x^2 + 
     3*a^2*cM*r*sss*x^2 - 2*cM*r^3*sss*x^2 + (8*I)*a^4*cM*w*x^2 + 
     (4*I)*a^4*cM*m^2*w*x^2 - (15*I)*a^4*r*w*x^2 - 2*a^3*cM*m*r*w*x^2 + 
     (13*I)*a^2*cM*r^2*w*x^2 - (4*I)*a^2*r^3*w*x^2 - 4*a*cM*m*r^3*w*x^2 - 
     (3*I)*cM*r^4*w*x^2 - (2*I)*a^3*cM*m^2*x^3 + 2*a^2*cM*m*r*sss*x^3 - 
     3*a^5*w*x^3 + I*a^4*cM*m*w*x^3 + 2*a^3*cM*m^2*r*w*x^3 + 
     4*a^3*r^2*w*x^3 - 12*a*cM*r^3*w*x^3 + 3*a*r^4*w*x^3 + 
     (2*I)*a^3*cM*m*x^4 - 2*a^2*cM*r*sss*x^4 - (8*I)*a^4*cM*w*x^4 - 
     (3*I)*a^4*cM*m^2*w*x^4 + (11*I)*a^4*r*w*x^4 + 5*a^3*cM*m*r*w*x^4 - 
     (6*I)*a^2*cM*r^2*w*x^4 + (3*I)*a^2*r^3*w*x^4 + 4*a^5*w*x^5 - 
     I*a^4*cM*m*w*x^5 - 2*a^3*cM*r*w*x^5 + 2*a^3*r^2*w*x^5 + 
     (2*I)*a^4*cM*w*x^6 - (2*I)*a^4*r*w*x^6)*X[r] + 
   2*m*((2*I)*a^3*m^3 - 4*a^2*m^2*r - 2*m^2*r^3 - (2*I)*a^3*m*sss + 
     3*a^2*r*sss + 3*r^3*sss - (8*I)*a^4*m^2*w + 20*a^3*m*r*w + 
     10*a*m*r^3*w + (12*I)*a^5*m*w^2 - (4*I)*a*m*r^4*w^2 + (8*I)*a^3*m^2*x - 
     6*a^2*m^3*r*x + (2*I)*a*m^2*r^2*x - (4*I)*a^3*sss*x + 6*a^2*m*r*sss*x - 
     (3*I)*a*r^2*sss*x + 3*m*r^3*sss*x - (26*I)*a^4*m*w*x + 
     24*a^3*m^2*r*w*x - (10*I)*a^2*m*r^2*w*x + 14*a*m^2*r^3*w*x - 
     36*a^4*m*r*w^2*x - 36*a^2*m*r^3*w^2*x - 6*m*r^5*w^2*x + 
     (4*I)*a^3*m^3*x^2 - (2*I)*a^3*m*sss*x^2 - (3*I)*a*m*r^2*sss*x^2 - 
     r^3*sss*x^2 - (8*I)*a^4*m^2*w*x^2 - 4*a^3*m*r*w*x^2 - 
     (14*I)*a^2*m^2*r^2*w*x^2 + 4*a*m*r^3*w*x^2 + (28*I)*a^3*m*r^2*w^2*x^2 + 
     (10*I)*a*m*r^4*w^2*x^2 - (4*I)*a^3*m^2*x^3 + (2*I)*a^3*sss*x^3 - 
     3*a^2*m*r*sss*x^3 + I*a*r^2*sss*x^3 + (16*I)*a^4*m*w*x^3 - 
     10*a^3*m^2*r*w*x^3 - (4*I)*a^2*m*r^2*w*x^3 + 36*a^4*m*r*w^2*x^3 + 
     24*a^2*m*r^3*w^2*x^3 + I*a^3*m*sss*x^4 - a^2*r*sss*x^4 + 
     (2*I)*a^4*m^2*w*x^4 - 2*a^3*m*r*w*x^4 - (4*I)*a^5*m*w^2*x^4 - 
     (16*I)*a^3*m*r^2*w^2*x^4 - (4*I)*a^4*m*w*x^5 - 6*a^4*m*r*w^2*x^5 - 
     (2*I)*a^5*m*w^2*x^6)*rp[r, x]*X[r] - 
   2*m*(2*a^2*m^4 + 2*r^2 - 3*a^2*m^2*sss + 2*cM*m^2*r*sss - m^2*r^2*sss - 
     10*a^3*m^3*w - 4*a*m^3*r^2*w + 28*a^4*w^2 + 20*a^4*m^2*w^2 + 
     28*a^2*r^2*w^2 + 16*a^2*m^2*r^2*w^2 + 2*r^4*w^2 + 2*m^2*r^4*w^2 + 
     6*m*r^2*x + 2*r^2*x^2 + 2*a^2*m^2*sss*x^2 + 6*a^3*m^3*w*x^2 - 
     30*a^4*w^2*x^2 - 24*a^4*m^2*w^2*x^2 - 24*a^2*r^2*w^2*x^2 - 
     12*a^2*m^2*r^2*w^2*x^2 + 2*r^4*w^2*x^2 + 6*a^4*w^2*x^4 + 
     6*a^4*m^2*w^2*x^4 + 4*a^2*r^2*w^2*x^4)*rn[r, x]*rp[r, x]*X[r] - 
   2*(-4*cM^2*m*r^2*sss - (2*I)*a*cM*m^2*r^2*sss + 8*a^3*cM*r*w - 
     16*a*cM^2*r^2*w - 12*a*cM^2*m^2*r^2*w - (8*I)*a^2*cM*m^3*r^2*w + 
     24*a*cM*r^3*w - (2*I)*m*r^5*w - 2*a^3*cM*r*sss*w + 
     (4*I)*a^2*cM*m*r^2*sss*w - 14*a*cM*r^3*sss*w - (10*I)*a^5*r*w^2 - 
     6*a^4*cM*m*r*w^2 + (12*I)*a^3*cM*r^2*w^2 - (8*I)*a^3*r^3*w^2 - 
     22*a^2*cM*m*r^3*w^2 + (4*I)*a*cM*r^4*w^2 + (6*I)*a*cM*m^2*r^4*w^2 + 
     (2*I)*a*r^5*w^2 - 2*cM*m*r^5*w^2 - (2*I)*a^3*cM*m*x + I*a^3*cM*m*sss*x - 
     (2*I)*a*cM*m*r^2*sss*x + (2*I)*a^4*cM*w*x - (2*I)*a^2*cM*r^2*w*x - 
     16*a*cM^2*m*r^2*w*x - (10*I)*a^2*cM*m^2*r^2*w*x + (8*I)*cM*r^4*w*x - 
     I*a^4*cM*sss*w*x - 4*a^3*cM*m*r*sss*w*x - I*a^2*cM*r^2*sss*w*x - 
     10*a*cM*m*r^3*sss*w*x - (2*I)*cM*r^4*sss*w*x + 4*a^6*w^2*x - 
     (6*I)*a^5*cM*m*w^2*x - 6*a^4*cM*r*w^2*x + 14*a^4*r^2*w^2*x + 
     (2*I)*a^3*cM*m*r^2*w^2*x - 14*a^2*cM*r^3*w^2*x - 
     12*a^2*cM*m^2*r^3*w^2*x + 10*a^2*r^4*w^2*x + (2*I)*a*cM*m*r^4*w^2*x - 
     4*cM*r^5*w^2*x + (2*I)*a^3*cM*m^2*sss*x^2 + 16*a^3*cM*r*w*x^2 - 
     (4*I)*a^4*cM*m*sss*w*x^2 - 10*a^3*cM*r*sss*w*x^2 - 
     (6*I)*a^2*cM*m*r^2*sss*w*x^2 + 6*a*cM*r^3*sss*w*x^2 - 
     (8*I)*a^5*cM*w^2*x^2 - (12*I)*a^5*cM*m^2*w^2*x^2 + 
     (22*I)*a^5*r*w^2*x^2 + 2*a^4*cM*m*r*w^2*x^2 - (32*I)*a^3*cM*r^2*w^2*
      x^2 + (24*I)*a^3*r^3*w^2*x^2 + 10*a^2*cM*m*r^3*w^2*x^2 - 
     (8*I)*a*cM*r^4*w^2*x^2 + (2*I)*a*r^5*w^2*x^2 - (2*I)*a^3*cM*m*x^3 + 
     I*a^3*cM*m*sss*x^3 + (2*I)*a^4*cM*w*x^3 + (6*I)*a^2*cM*r^2*w*x^3 - 
     I*a^4*cM*sss*w*x^3 - 6*a^3*cM*m*r*sss*w*x^3 - (3*I)*a^2*cM*r^2*sss*w*
      x^3 + 8*a^6*w^2*x^3 + (2*I)*a^5*cM*m*w^2*x^3 - 6*a^4*cM*r*w^2*x^3 - 
     12*a^4*cM*m^2*r*w^2*x^3 + 6*a^4*r^2*w^2*x^3 - (6*I)*a^3*cM*m*r^2*w^2*
      x^3 + 6*a^2*cM*r^3*w^2*x^3 - 2*a^2*r^4*w^2*x^3 + 
     (2*I)*a^4*cM*m*sss*w*x^4 + 4*a^3*cM*r*sss*w*x^4 + (4*I)*a^5*cM*w^2*x^4 + 
     (6*I)*a^5*cM*m^2*w^2*x^4 - (8*I)*a^5*r*w^2*x^4 - 6*a^4*cM*m*r*w^2*x^4 + 
     (12*I)*a^3*cM*r^2*w^2*x^4 - (8*I)*a^3*r^3*w^2*x^4 - 
     (2*I)*a^5*cM*m*w^2*x^5)*X[r]*Y[x] + 
   2*((2*I)*a^3*m^2 - 2*a^2*m*r + (4*I)*a^4*m*sss*w + I*a^2*m*r^2*sss*w - 
     I*m*r^4*sss*w - (2*I)*a^5*sss*w^2 - I*a^3*r^2*sss*w^2 + 
     I*a*r^4*sss*w^2 - (8*I)*a^6*m*w^3 + 12*a^5*r*w^3 + 20*a^3*r^3*w^3 + 
     (8*I)*a^2*m*r^4*w^3 + 8*a*r^5*w^3 + (2*I)*m*r^6*w^3 - 6*a^2*m^2*r*x - 
     12*a^3*m*r*sss*w*x - 10*a*m*r^3*sss*w*x + 6*a^4*r*sss*w^2*x + 
     8*a^2*r^3*sss*w^2*x + 2*r^5*sss*w^2*x - (10*I)*a^6*w^3*x + 
     24*a^5*m*r*w^3*x - (12*I)*a^4*r^2*w^3*x + 30*a^3*m*r^3*w^3*x + 
     (2*I)*a^2*r^4*w^3*x + 8*a*m*r^5*w^3*x + (4*I)*r^6*w^3*x + 
     (2*I)*a^3*m^2*x^2 - 2*a^2*m*r*x^2 + (5*I)*a^4*m*sss*w*x^2 + 
     (7*I)*a^2*m*r^2*sss*w*x^2 - I*a^5*sss*w^2*x^2 - 
     (4*I)*a^3*r^2*sss*w^2*x^2 - (3*I)*a*r^4*sss*w^2*x^2 - 6*a^5*r*w^3*x^2 - 
     (14*I)*a^4*m*r^2*w^3*x^2 - 6*a^3*r^3*w^3*x^2 - 
     (10*I)*a^2*m*r^4*w^3*x^2 + 2*a^3*m*r*sss*w*x^3 - 4*a^4*r*sss*w^2*x^3 - 
     4*a^2*r^3*sss*w^2*x^3 + (8*I)*a^6*w^3*x^3 - 18*a^5*m*r*w^3*x^3 + 
     (10*I)*a^4*r^2*w^3*x^3 - 14*a^3*m*r^3*w^3*x^3 + (2*I)*a^2*r^4*w^3*x^3 + 
     I*a^5*sss*w^2*x^4 + I*a^3*r^2*sss*w^2*x^4 + (2*I)*a^6*m*w^3*x^4 + 
     2*a^5*r*w^3*x^4 + (4*I)*a^4*m*r^2*w^3*x^4 + 2*a^3*r^3*w^3*x^4 - 
     (2*I)*a^6*w^3*x^5 + 2*a^5*m*r*w^3*x^5 - (2*I)*a^4*r^2*w^3*x^5)*rp[r, x]*
    X[r]*Y[x] + 2*w*(8*a^3 + 8*a*r^2 - 6*a^3*sss - 9*a^3*m^2*sss + 
     6*a*cM*m^2*r*sss - 6*a*r^2*sss - 7*a*m^2*r^2*sss + 9*a^4*m*sss*w + 
     11*a^2*m*r^2*sss*w + 2*m*r^4*sss*w + 20*a^5*m^2*w^2 + 
     24*a^3*m^2*r^2*w^2 + 6*a*m^2*r^4*w^2 + (4*I)*a^2*r*x + (4*I)*r^3*x - 
     (2*I)*a^2*r*sss*x - (2*I)*r^3*sss*x - (8*I)*a^3*m*r*w*x - 
     (10*I)*a*m*r^3*w*x + 2*a^3*sss*x^2 + 2*a^3*m^2*sss*x^2 + 
     2*a*r^2*sss*x^2 - 7*a^4*m*sss*w*x^2 - 7*a^2*m*r^2*sss*w*x^2 - 
     16*a^5*m^2*w^2*x^2 - 12*a^3*m^2*r^2*w^2*x^2 - (2*I)*a^3*m*r*w*x^3 + 
     2*a^5*m^2*w^2*x^4)*rn[r, x]*rp[r, x]*X[r]*Y[x] + 
   x*(2*a^2*sss - 4*cM*r*sss + 4*r^2*sss - a^2*sss^2 - 2*r^2*sss^2 + 
     2*a^2*sss*x^2 - a^2*sss^2*x^2 + 8*a^4*w^2*x^4)*X[r]^2*Y[x] - 
   2*m*sss^2*rn[r, x]*rp[r, x]*X[r]^2*Y[x] + 
   4*a*cM*w*(-2*cM*r^2*sss - 6*a*cM*m*r^2*w - (6*I)*a^2*m^2*r^2*w + 
     I*a^2*r^2*sss*w - a^4*r*w^2 + (3*I)*a*m*r^4*w^2 - r^5*w^2 - 
     2*a*cM*r^2*w*x - a^3*r*sss*w*x - 2*a*r^3*sss*w*x - I*a^3*r^2*w^2*x - 
     6*a^2*m*r^3*w^2*x - (2*I)*a*r^4*w^2*x - I*a^4*sss*w*x^2 - 
     (2*I)*a^2*r^2*sss*w*x^2 - (4*I)*a^5*m*w^2*x^2 - a^3*r*sss*w*x^3 - 
     6*a^4*m*r*w^2*x^3 - I*a^3*r^2*w^2*x^3 + I*a^5*m*w^2*x^4 + 
     2*a^4*r*w^2*x^4)*X[r]*Y[x]^2 + 4*a*r*w^4*((-2*I)*a^2*r^3 - I*r^5 - 
     3*a^5*x - 4*a^3*r^2*x - a*r^4*x + 2*a^5*x^3 + 2*a^3*r^2*x^3 - 
     I*a^4*r*x^4)*rp[r, x]*X[r]*Y[x]^2 + 
   2*a*w^2*(-6*a*cM*m*r*sss - 3*a^4*sss*w - 5*a^2*r^2*sss*w - 2*r^4*sss*w - 
     10*a^5*m*w^2 - 16*a^3*m*r^2*w^2 - 6*a*m*r^4*w^2 + a^4*sss*w*x^2 + 
     a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 4*a^3*m*r^2*w^2*x^2)*rn[r, x]*
    rp[r, x]*X[r]*Y[x]^2 + 2*a*sss^2*w*rn[r, x]*rp[r, x]*X[r]^2*Y[x]^2 + 
   4*a^3*cM*w^3*(2*cM*r^2 + (4*I)*a*m*r^2 - 4*r^3 - I*r^4*w - I*a^3*x + 
     2*a*r^3*w*x + I*a^4*w*x^2 + 2*a^3*r*w*x^3)*X[r]*Y[x]^3 + 
   4*a^7*w^4*(1 + I*x)*(I + x)*rp[r, x]*X[r]*Y[x]^3 + 
   4*a^3*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]*rp[r, x]*
    X[r]*Y[x]^3 - (4*I)*a^5*cM*r^2*w^4*X[r]*Y[x]^4, 
 E25[r, x] -> -2*(a^3*cM*m*r*sss + 9*a*cM*m*r^3*sss + 2*a^4*cM*r*w + 
     6*a^4*cM*m^2*r*w - 6*a^2*cM^2*r^2*w - 18*a^2*cM^2*m^2*r^2*w + 
     30*a^2*cM*r^3*w + 54*a^2*cM*m^2*r^3*w - 18*cM^2*r^4*w - 
     18*cM^2*m^2*r^4*w + 16*cM*r^5*w + 16*cM*m^2*r^5*w - a^4*cM*r*sss*w - 
     19*a^2*cM*r^3*sss*w - 12*cM*r^5*sss*w - 6*a^5*cM*m*r*w^2 - 
     78*a^3*cM*m*r^3*w^2 - 36*a*cM*m*r^5*w^2 + (2*I)*a^4*cM*m*sss*x - 
     (4*I)*a^2*cM^2*m*r*sss*x + (6*I)*cM^2*m*r^3*sss*x - 
     (3*I)*cM*m*r^4*sss*x - 12*a^6*m*w*x + (6*I)*a^5*cM*m^2*w*x + 
     30*a^4*cM*m*r*w*x - (12*I)*a^3*cM^2*m^2*r*w*x - 44*a^4*m*r^2*w*x - 
     18*a^2*cM^2*m*r^2*w*x - (10*I)*a^3*cM*m^2*r^2*w*x + 
     106*a^2*cM*m*r^3*w*x + (8*I)*a*cM^2*m^2*r^3*w*x - 44*a^2*m*r^4*w*x - 
     54*cM^2*m*r^4*w*x - (4*I)*a*cM*m^2*r^4*w*x + 48*cM*m*r^5*w*x - 
     12*m*r^6*w*x + (2*I)*a^4*cM*m*r^2*w^2*x - (12*I)*cM*m*r^6*w^2*x - 
     a^3*cM^2*m*sss*x^2 + 9*a^3*cM*m*r*sss*x^2 - a*cM*m*r^3*sss*x^2 - 
     2*a^4*cM^2*w*x^2 - 6*a^4*cM^2*m^2*w*x^2 + 24*a^4*cM*r*w*x^2 + 
     50*a^4*cM*m^2*r*w*x^2 - 12*a^2*cM^2*r^2*w*x^2 + 
     6*a^2*cM^2*m^2*r^2*w*x^2 + 24*a^2*cM*r^3*w*x^2 + 
     14*a^2*cM*m^2*r^3*w*x^2 - 18*cM^2*r^4*w*x^2 + 16*cM*r^5*w*x^2 - 
     14*a^4*cM*r*sss*w*x^2 + 2*a^2*cM*r^3*sss*w*x^2 + 4*cM*r^5*sss*w*x^2 - 
     52*a^5*cM*m*r*w^2*x^2 + 44*a^3*cM*m*r^3*w^2*x^2 + 
     12*a*cM*m*r^5*w^2*x^2 + I*a^4*cM*m*sss*x^3 - (2*I)*a^2*cM^2*m*r*sss*
      x^3 - 12*a^6*m*w*x^3 - 6*a^4*cM^2*m*w*x^3 - (2*I)*a^5*cM*m^2*w*x^3 + 
     42*a^4*cM*m*r*w*x^3 + (4*I)*a^3*cM^2*m^2*r*w*x^3 - 16*a^4*m*r^2*w*x^3 - 
     18*a^2*cM^2*m*r^2*w*x^3 + (10*I)*a^3*cM*m^2*r^2*w*x^3 + 
     14*a^2*cM*m*r^3*w*x^3 - 4*a^2*m*r^4*w*x^3 - (12*I)*a^4*cM*m*r^2*w^2*
      x^3 - (24*I)*a^2*cM*m*r^4*w^2*x^3 + a^3*cM^2*m*sss*x^4 - 
     2*a^3*cM*m*r*sss*x^4 - 2*a^4*cM^2*w*x^4 + 4*a^4*cM^2*m^2*w*x^4 + 
     6*a^4*cM*r*w*x^4 - 4*a^4*cM*m^2*r*w*x^4 - 6*a^2*cM^2*r^2*w*x^4 + 
     10*a^2*cM*r^3*w*x^4 + 7*a^4*cM*r*sss*w*x^4 + a^2*cM*r^3*sss*w*x^4 + 
     46*a^5*cM*m*r*w^2*x^4 - 14*a^3*cM*m*r^3*w^2*x^4 - 
     (2*I)*a^4*cM*m*r^2*w^2*x^5 - 12*a^5*cM*m*r*w^2*x^6)*X[r] + 
   2*(2*a^3*cM*m + 2*a^3*cM*m^3 - 2*a^3*m*r - 6*a*cM^2*m*r - 4*a^3*m^3*r - 
     6*a*cM^2*m^3*r + 10*a*cM*m*r^2 + 10*a*cM*m^3*r^2 - 4*a*m*r^3 - 
     4*a*m^3*r^3 + 3*a^3*m*r*sss + 4*a*m*r^3*sss + 20*a^4*m^2*r*w + 
     28*a^2*m^2*r^3*w + 4*m^2*r^5*w - (8*I)*a^7*m*w^3 + 12*a^6*r*w^3 - 
     (8*I)*a^5*m*r^2*w^3 + 22*a^4*r^3*w^3 + (4*I)*a^3*m*r^4*w^3 + 
     12*a^2*r^5*w^3 + (4*I)*a*m*r^6*w^3 + 2*r^7*w^3 + (2*I)*a^2*cM^2*m*x + 
     6*a^3*cM*m^2*x + (8*I)*a^4*m^3*x + (2*I)*a^2*cM^2*m^3*x - 
     (4*I)*a^2*cM*m*r*x - 6*a^3*m^2*r*x - 18*a*cM^2*m^2*r*x - 
     (16*I)*a^2*cM*m^3*r*x + (2*I)*a^2*m*r^2*x + 30*a*cM*m^2*r^2*x + 
     (8*I)*a^2*m^3*r^2*x - 12*a*m^2*r^3*x - (4*I)*a^4*m*sss*x - 
     (5*I)*a^2*m*r^2*sss*x - (26*I)*a^5*m^2*w*x + 24*a^4*m^3*r*w*x - 
     (34*I)*a^3*m^2*r^2*w*x - 12*a^2*cM*m^3*r^2*w*x + 24*a^2*m^3*r^3*w*x - 
     (4*I)*a*m^2*r^4*w*x - 36*a^5*m^2*r*w^2*x + 36*a^3*cM*m^2*r^2*w^2*x - 
     60*a^3*m^2*r^3*w^2*x + 12*a*cM*m^2*r^4*w^2*x - 24*a*m^2*r^5*w^2*x - 
     (10*I)*a^7*w^3*x + 24*a^6*m*r*w^3*x - (16*I)*a^5*r^2*w^3*x + 
     48*a^4*m*r^3*w^3*x - (8*I)*a^3*r^4*w^3*x + 30*a^2*m*r^5*w^3*x - 
     (2*I)*a*r^6*w^3*x + 6*m*r^7*w^3*x + 2*a^3*cM*m*x^2 + (2*I)*a^4*m^2*x^2 + 
     (6*I)*a^2*cM^2*m^2*x^2 - 2*a^3*m*r*x^2 - 6*a*cM^2*m*r*x^2 - 
     (16*I)*a^2*cM*m^2*r*x^2 - 2*a^3*m^3*r*x^2 + 10*a*cM*m*r^2*x^2 + 
     (8*I)*a^2*m^2*r^2*x^2 - 4*a*m*r^3*x^2 + a^3*m*r*sss*x^2 - 
     (16*I)*a^5*m^3*w*x^2 + 14*a^4*m^2*r*w*x^2 - (4*I)*a^3*cM*m^3*r*w*x^2 - 
     (16*I)*a^3*m^3*r^2*w*x^2 + 10*a^2*m^2*r^3*w*x^2 + 
     (12*I)*a^6*m^2*w^2*x^2 + (12*I)*a^4*cM*m^2*r*w^2*x^2 + 
     (32*I)*a^4*m^2*r^2*w^2*x^2 - (4*I)*a^2*cM*m^2*r^3*w^2*x^2 + 
     (20*I)*a^2*m^2*r^4*w^2*x^2 - 16*a^6*r*w^3*x^2 - 
     (16*I)*a^5*m*r^2*w^3*x^2 - 24*a^4*r^3*w^3*x^2 - 
     (26*I)*a^3*m*r^4*w^3*x^2 - 6*a^2*r^5*w^3*x^2 - (10*I)*a*m*r^6*w^3*x^2 + 
     2*r^7*w^3*x^2 + (2*I)*a^2*cM^2*m*x^3 + (2*I)*a^4*m^3*x^3 - 
     (4*I)*a^2*cM*m*r*x^3 + (2*I)*a^2*m*r^2*x^3 + I*a^2*m*r^2*sss*x^3 - 
     (8*I)*a^5*m^2*w*x^3 - (4*I)*a^3*m^2*r^2*w*x^3 + (14*I)*a^7*w^3*x^3 - 
     24*a^6*m*r*w^3*x^3 + (14*I)*a^5*r^2*w^3*x^3 - 36*a^4*m*r^3*w^3*x^3 - 
     (2*I)*a^3*r^4*w^3*x^3 - 12*a^2*m*r^5*w^3*x^3 - (2*I)*a*r^6*w^3*x^3 + 
     (4*I)*a^7*m*w^3*x^4 + 6*a^6*r*w^3*x^4 + (8*I)*a^5*m*r^2*w^3*x^4 + 
     12*a^4*r^3*w^3*x^4 + (4*I)*a^3*m*r^4*w^3*x^4 + 6*a^2*r^5*w^3*x^4 - 
     (8*I)*a^7*w^3*x^5 + 6*a^6*m*r*w^3*x^5 - (10*I)*a^5*r^2*w^3*x^5 + 
     6*a^4*m*r^3*w^3*x^5 - (2*I)*a^3*r^4*w^3*x^5 - (2*I)*a^7*m*w^3*x^6 + 
     2*a^6*r*w^3*x^6 - (2*I)*a^5*m*r^2*w^3*x^6 + 2*a^4*r^3*w^3*x^6)*rp[r, x]*
    X[r] + 2*(-2*a^3*m^5 + 3*a^3*m^3*sss - 4*a*cM*m^3*r*sss + 
     2*a*m^3*r^2*sss + 8*a^4*w + 10*a^4*m^4*w + 12*a^2*r^2*w + 
     6*a^2*m^4*r^2*w + 4*r^4*w - 6*a^4*sss*w - 9*a^4*m^2*sss*w + 
     12*a^2*cM*m^2*r*sss*w - 10*a^2*r^2*sss*w - 11*a^2*m^2*r^2*sss*w + 
     4*cM*m^2*r^3*sss*w - 4*r^4*sss*w - 2*m^2*r^4*sss*w - 28*a^5*m*w^2 - 
     20*a^5*m^3*w^2 - 46*a^3*m*r^2*w^2 - 24*a^3*m^3*r^2*w^2 - 
     16*a*m*r^4*w^2 - 6*a*m^3*r^4*w^2 + 20*a^6*m^2*w^3 + 36*a^4*m^2*r^2*w^3 + 
     18*a^2*m^2*r^4*w^3 + 2*m^2*r^6*w^3 - 6*a^3*m^4*x - (4*I)*a^4*m*r*w^2*x - 
     (10*I)*a^2*m*r^3*w^2*x - (6*I)*m*r^5*w^2*x - a^3*m^3*sss*x^2 - 
     4*a^4*m^4*w*x^2 + 4*a^2*r^2*w*x^2 + 4*r^4*w*x^2 + 2*a^4*sss*w*x^2 + 
     7*a^4*m^2*sss*w*x^2 - 8*a^2*cM*m^2*r*sss*w*x^2 + 2*a^2*r^2*sss*w*x^2 + 
     7*a^2*m^2*r^2*sss*w*x^2 + 8*a^5*m*w^2*x^2 + 16*a^5*m^3*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2 + 12*a^3*m^3*r^2*w^2*x^2 - 8*a*m*r^4*w^2*x^2 - 
     24*a^6*m^2*w^3*x^2 - 36*a^4*m^2*r^2*w^3*x^2 - 12*a^2*m^2*r^4*w^3*x^2 - 
     (2*I)*a^4*m*r*w^2*x^3 - (2*I)*a^2*m*r^3*w^2*x^3 - 4*a^5*m*w^2*x^4 - 
     2*a^5*m^3*w^2*x^4 - 6*a^3*m*r^2*w^2*x^4 + 6*a^6*m^2*w^3*x^4 + 
     6*a^4*m^2*r^2*w^3*x^4)*rn[r, x]*rp[r, x]*X[r] - 
   2*((-I)*cM*r^2*sss - I*cM*m^2*r^2*sss - (2*I)*a*cM*m*r^2*w - 
     (4*I)*a^4*r*w^2 + (2*I)*r^5*w^2 + (8*I)*a^3*cM*w*x - 
     (8*I)*a*cM*r^2*w*x + 10*a^5*w^2*x + 14*a^3*r^2*w^2*x + 8*a*r^4*w^2*x + 
     (3*I)*a^2*cM*sss*x^2 + I*a^2*cM*m^2*sss*x^2 - I*cM*r^2*sss*x^2 + 
     (10*I)*a^3*cM*m*w*x^2 - (10*I)*a*cM*m*r^2*w*x^2 + (18*I)*a^4*r*w^2*x^2 + 
     (12*I)*a^2*r^3*w^2*x^2 + (2*I)*r^5*w^2*x^2 - 4*a^5*w^2*x^3 + 
     4*a^3*r^2*w^2*x^3 - I*a^2*cM*sss*x^4 + (2*I)*a^3*cM*m*w*x^4 - 
     (14*I)*a^4*r*w^2*x^4 - (4*I)*a^2*r^3*w^2*x^4 + 2*a^5*w^2*x^5 - 
     2*a^3*r^2*w^2*x^5 + (4*I)*a^4*r*w^2*x^6)*X[r]^2 + 
   4*m*(I*a^2*m + I*a^2*m^3 - I*a^2*m*sss - (4*I)*a^3*m^2*w + 
     (2*I)*a^3*sss*w + (6*I)*a^4*m*w^2 - I*m*r^4*w^2 + 3*a*m*r*sss*x - 
     5*a^2*r*sss*w*x - 3*r^3*sss*w*x - (2*I)*a^2*m*sss*x^2 + 
     I*a^3*sss*w*x^2 + (3*I)*a*r^2*sss*w*x^2 + 2*a^2*r*sss*w*x^3 + 
     6*a^3*m*r*w^2*x^3 - I*a^4*m*w^2*x^4)*rp[r, x]*X[r]^2 + 
   2*cM*(3*a*cM*m*r^2*sss - 3*a^2*cM*r^2*sss*w - 9*cM*r^4*sss*w - 
     18*a^3*cM*m*r^2*w^2 - 36*a*cM*m*r^4*w^2 + (3*I)*a^2*m*r^2*sss*x + 
     (2*I)*a^5*sss*w*x - (4*I)*a^3*cM*r*sss*w*x + (4*I)*a*cM*r^3*sss*w*x - 
     (2*I)*a*r^4*sss*w*x + (6*I)*a^6*m*w^2*x - (12*I)*a^4*cM*m*r*w^2*x + 
     (16*I)*a^2*cM*m*r^3*w^2*x - a^4*cM*sss*w*x^2 - 3*a^2*cM*r^2*sss*w*x^2 - 
     6*a^5*cM*m*w^2*x^2 - 6*a^3*cM*m*r^2*w^2*x^2 + (2*I)*a^6*m*w^2*x^3 - 
     (4*I)*a^4*cM*m*r*w^2*x^3 + 2*a^5*cM*m*w^2*x^4)*X[r]*Y[x] + 
   8*a*cM*m*r*w^3*((4*I)*a^4 - (2*I)*r^4 - 9*a^3*r*x - 6*a*r^3*x + 
     I*a^4*x^2 + (2*I)*a^2*r^2*x^2 + 3*a^3*r*x^3 - I*a^4*x^4)*rp[r, x]*X[r]*
    Y[x] + 2*w^2*(9*a^5*m*sss - 12*a^3*cM*m*r*sss + 16*a^3*m*r^2*sss - 
     8*a*cM*m*r^3*sss + 7*a*m*r^4*sss - 3*a^6*sss*w - 7*a^4*r^2*sss*w - 
     5*a^2*r^4*sss*w - r^6*sss*w - 10*a^7*m*w^2 - 24*a^5*m*r^2*w^2 - 
     18*a^3*m*r^4*w^2 - 4*a*m*r^6*w^2 + 2*a^6*sss*w*x^2 + 
     4*a^4*r^2*sss*w*x^2 + 2*a^2*r^4*sss*w*x^2 + 6*a^7*m*w^2*x^2 + 
     12*a^5*m*r^2*w^2*x^2 + 6*a^3*m*r^4*w^2*x^2)*rn[r, x]*rp[r, x]*X[r]*
    Y[x] - I*(cM*r^2*sss^2 + 12*a^3*m*r*w + 4*a*cM*m*r^2*sss*w - 
     a^2*cM*sss^2*x^2 - 4*a^3*m*r*w*x^2 - 4*a^3*cM*m*sss*w*x^2)*X[r]^2*Y[x] + 
   2*sss*w^2*((-2*I)*a^4 + I*r^4 + 4*a^3*r*x + 3*a*r^3*x - I*a^2*r^2*x^2 - 
     a^3*r*x^3)*rp[r, x]*X[r]^2*Y[x] - 
   2*sss*(a*m*sss - a^2*sss*w - r^2*sss*w + 2*a^3*m*w^2*x^2)*rn[r, x]*
    rp[r, x]*X[r]^2*Y[x] + 4*a^2*cM*w^3*(-(a^4*r) + 3*a^2*cM*r^2 - 
     17*a^2*r^3 + 9*cM*r^4 - 10*r^5 - I*a^5*x + (2*I)*a^3*cM*r*x - 
     I*a^3*r^2*x - (4*I)*a*cM*r^3*x - (2*I)*a*r^4*x + a^4*cM*x^2 - 
     11*a^4*r*x^2 + 3*a^2*cM*r^2*x^2 - 5*a^2*r^3*x^2 - I*a^5*x^3 + 
     (2*I)*a^3*cM*r*x^3 - (3*I)*a^3*r^2*x^3)*X[r]*Y[x]^2 + 
   4*a^2*(a^2 + r^2)*w^3*(2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]*rp[r, x]*X[r]*Y[x]^2 - I*a^2*(2*r*sss - r*sss^2 + 4*cM*r^2*w^2 - 
     2*cM*r^2*sss*w^2 - 8*a^2*cM*w^2*x^2 + 2*a^2*cM*sss*w^2*x^2)*X[r]^2*
    Y[x]^2 + 4*a^2*(a + I*r)*(I*a + r)*w^4*(a^2 - r^2 + (3*I)*a*r*x + 
     a^2*x^2)*rp[r, x]*X[r]^2*Y[x]^2, 
 E26[r, x] -> 2*m*((9*I)*a^2*cM*m*r*sss - (4*I)*cM*m*r^3*sss + 
     (28*I)*a^3*cM*r*w - (36*I)*a^3*r^2*w - 74*a^2*cM*m*r^2*w - 
     (44*I)*a*cM*r^3*w + (36*I)*a*r^4*w - 10*cM*m*r^4*w + 
     (2*I)*a^2*cM*r*sss*x + (2*I)*a^2*cM*m^2*r*sss*x + (10*I)*cM*r^3*sss*x + 
     (4*I)*cM*m^2*r^3*sss*x - 58*a^4*cM*w*x - 40*a^4*cM*m^2*w*x + 
     24*a^4*r*w*x - 24*a^2*cM*r^2*w*x - 60*a^2*cM*m^2*r^2*w*x + 
     64*a^2*r^3*w*x - 38*cM*r^4*w*x + 4*cM*m^2*r^4*w*x + 8*r^5*w*x - 
     (24*I)*a^2*cM*m*r*sss*x^2 + (2*I)*cM*m*r^3*sss*x^2 - (24*I)*a^5*w*x^2 - 
     128*a^4*cM*m*w*x^2 - (128*I)*a^3*cM*r*w*x^2 + (92*I)*a^3*r^2*w*x^2 + 
     96*a^2*cM*m*r^2*w*x^2 + (128*I)*a*cM*r^3*w*x^2 - (68*I)*a*r^4*w*x^2 + 
     8*cM*m*r^4*w*x^2 - (14*I)*a^2*cM*r*sss*x^3 + (2*I)*a^2*cM*m^2*r*sss*
      x^3 - (14*I)*cM*r^3*sss*x^3 + 42*a^4*cM*w*x^3 + 44*a^2*cM*r^2*w*x^3 + 
     44*a^2*cM*m^2*r^2*w*x^3 - 80*a^2*r^3*w*x^3 + 34*cM*r^4*w*x^3 - 
     16*r^5*w*x^3 + (13*I)*a^2*cM*m*r*sss*x^4 + (28*I)*a^5*w*x^4 + 
     138*a^4*cM*m*w*x^4 + (132*I)*a^3*cM*r*w*x^4 - (92*I)*a^3*r^2*w*x^4 - 
     14*a^2*cM*m*r^2*w*x^4 - (84*I)*a*cM*r^3*w*x^4 + (32*I)*a*r^4*w*x^4 + 
     (8*I)*a^2*cM*r*sss*x^5 + 36*a^4*cM*w*x^5 + 20*a^4*cM*m^2*w*x^5 - 
     32*a^4*r*w*x^5 - 4*a^2*cM*r^2*w*x^5 - (4*I)*a^5*w*x^6 - 
     (32*I)*a^3*cM*r*w*x^6 + (36*I)*a^3*r^2*w*x^6) + 
   2*m*(2*a^3 - 8*a*cM^2 - (10*I)*a^2*cM*m + 4*a^3*m^2 - 8*a*cM^2*m^2 - 
     (10*I)*a^2*cM*m^3 + 2*a^3*m^4 + 12*a*cM*r + (12*I)*a^2*m*r - 
     (8*I)*cM^2*m*r + 22*a*cM*m^2*r + (14*I)*a^2*m^3*r - 6*a*r^2 + 
     (12*I)*cM*m*r^2 - 16*a*m^2*r^2 + (12*I)*cM*m^3*r^2 - 10*a*m^4*r^2 - 
     (6*I)*m*r^3 - (6*I)*m^3*r^3 - 3*a^3*sss - 3*a^3*m^2*sss - 
     (15*I)*a^2*m*r*sss + 11*a*r^2*sss + 13*a*m^2*r^2*sss + (4*I)*m*r^3*sss - 
     20*a^4*m*w - 10*a^4*m^3*w - (58*I)*a^3*m^2*r*w + 68*a^2*m*r^2*w + 
     42*a^2*m^3*r^2*w + (22*I)*a*m^2*r^3*w + 8*m*r^4*w + 4*m^3*r^4*w + 
     28*a^5*w^2 + 20*a^5*m^2*w^2 + (90*I)*a^4*m*r*w^2 - 80*a^3*r^2*w^2 - 
     68*a^3*m^2*r^2*w^2 - (18*I)*a^2*m*r^3*w^2 - 8*a*r^4*w^2 - 
     18*a*m^2*r^4*w^2 + (2*I)*m*r^5*w^2 + 8*a^3*m*x - 32*a*cM^2*m*x - 
     (40*I)*a^2*cM*m^2*x + 10*a^3*m^3*x - (2*I)*a^2*r*x + (8*I)*cM^2*r*x + 
     38*a*cM*m*r*x + (42*I)*a^2*m^2*r*x - (16*I)*cM^2*m^2*r*x + 
     32*a*cM*m^3*r*x + (14*I)*a^2*m^4*r*x - (12*I)*cM*r^2*x - 14*a*m*r^2*x + 
     (24*I)*cM*m^2*r^2*x - 26*a*m^3*r^2*x + (6*I)*r^3*x - (12*I)*m^2*r^3*x - 
     11*a^3*m*sss*x - (21*I)*a^2*r*sss*x - (20*I)*a^2*m^2*r*sss*x + 
     18*a*m*r^2*sss*x + I*r^3*sss*x - (2*I)*m^2*r^3*sss*x - 42*a^4*m^2*w*x - 
     (120*I)*a^3*m*r*w*x - (64*I)*a^3*m^3*r*w*x + 74*a^2*m^2*r^2*w*x + 
     (16*I)*a*m*r^3*w*x - (12*I)*a*m^3*r^3*w*x + 8*m^2*r^4*w*x + 
     66*a^5*m*w^2*x + (138*I)*a^4*r*w^2*x + (116*I)*a^4*m^2*r*w^2*x - 
     70*a^3*m*r^2*w^2*x + (48*I)*a^2*r^3*w^2*x + (48*I)*a^2*m^2*r^3*w^2*x - 
     20*a*m*r^4*w^2*x - (2*I)*r^5*w^2*x + (4*I)*m^2*r^5*w^2*x - 2*a^3*x^2 + 
     8*a*cM^2*x^2 + (10*I)*a^2*cM*m*x^2 - 8*a*cM^2*m^2*x^2 - 
     (10*I)*a^2*cM*m^3*x^2 + 2*a^3*m^4*x^2 - 12*a*cM*r*x^2 - 
     (14*I)*a^2*m*r*x^2 + (16*I)*cM^2*m*r*x^2 - 8*a*cM*m^2*r*x^2 + 
     (6*I)*a^2*m^3*r*x^2 + 6*a*r^2*x^2 - (24*I)*cM*m*r^2*x^2 + 
     14*a*m^2*r^2*x^2 + (12*I)*m*r^3*x^2 + a^3*sss*x^2 - a^3*m^2*sss*x^2 + 
     (8*I)*a^2*m*r*sss*x^2 - 15*a*r^2*sss*x^2 - 15*a*m^2*r^2*sss*x^2 - 
     (3*I)*m*r^3*sss*x^2 + 12*a^4*m*w*x^2 - 2*a^4*m^3*w*x^2 + 
     (26*I)*a^3*m^2*r*w*x^2 - 32*a^2*m*r^2*w*x^2 - 46*a^2*m^3*r^2*w*x^2 - 
     (26*I)*a*m^2*r^3*w*x^2 - 12*m*r^4*w*x^2 - 32*a^5*w^2*x^2 - 
     12*a^5*m^2*w^2*x^2 - (120*I)*a^4*m*r*w^2*x^2 + 210*a^3*r^2*w^2*x^2 + 
     148*a^3*m^2*r^2*w^2*x^2 + (98*I)*a^2*m*r^3*w^2*x^2 - 10*a*r^4*w^2*x^2 + 
     22*a*m^2*r^4*w^2*x^2 - (4*I)*m*r^5*w^2*x^2 - 10*a^3*m*x^3 + 
     40*a*cM^2*m*x^3 + (50*I)*a^2*cM*m^2*x^3 - 10*a^3*m^3*x^3 - 
     (2*I)*a^2*r*x^3 + (8*I)*cM^2*r*x^3 - 70*a*cM*m*r*x^3 - 
     (52*I)*a^2*m^2*r*x^3 - (12*I)*cM*r^2*x^3 + 40*a*m*r^2*x^3 + 
     (6*I)*r^3*x^3 + 14*a^3*m*sss*x^3 + (33*I)*a^2*r*sss*x^3 + 
     (18*I)*a^2*m^2*r*sss*x^3 - 17*a*m*r^2*sss*x^3 + I*r^3*sss*x^3 + 
     46*a^4*m^2*w*x^3 + (140*I)*a^3*m*r*w*x^3 + (52*I)*a^3*m^3*r*w*x^3 - 
     62*a^2*m^2*r^2*w*x^3 - (4*I)*a*m*r^3*w*x^3 - 100*a^5*m*w^2*x^3 - 
     (272*I)*a^4*r*w^2*x^3 - (184*I)*a^4*m^2*r*w^2*x^3 + 
     158*a^3*m*r^2*w^2*x^3 - (58*I)*a^2*r^3*w^2*x^3 - 
     (40*I)*a^2*m^2*r^3*w^2*x^3 + 18*a*m*r^4*w^2*x^3 - (2*I)*r^5*w^2*x^3 - 
     4*a^3*x^4 + 16*a*cM^2*x^4 + (20*I)*a^2*cM*m*x^4 - 4*a^3*m^2*x^4 - 
     24*a*cM*r*x^4 - (20*I)*a^2*m*r*x^4 + 12*a*r^2*x^4 + 4*a^3*sss*x^4 + 
     2*a^3*m^2*sss*x^4 + (8*I)*a^2*m*r*sss*x^4 + 6*a*r^2*sss*x^4 + 
     16*a^4*m*w*x^4 + 4*a^4*m^3*w*x^4 + (28*I)*a^3*m^2*r*w*x^4 - 
     32*a^2*m*r^2*w*x^4 - 6*a^5*m^2*w^2*x^4 + (30*I)*a^4*m*r*w^2*x^4 - 
     190*a^3*r^2*w^2*x^4 - 72*a^3*m^2*r^2*w^2*x^4 - 
     (84*I)*a^2*m*r^3*w^2*x^4 + 14*a*r^4*w^2*x^4 - 2*a^3*m*sss*x^5 - 
     (10*I)*a^2*r*sss*x^5 - (8*I)*a^3*m*r*w*x^5 + 40*a^5*m*w^2*x^5 + 
     (170*I)*a^4*r*w^2*x^5 + (72*I)*a^4*m^2*r*w^2*x^5 - 
     92*a^3*m*r^2*w^2*x^5 + (2*I)*a^2*r^3*w^2*x^5 + 2*a^5*m^2*w^2*x^6 - 
     (2*I)*a^4*m*r*w^2*x^6 + 52*a^3*r^2*w^2*x^6 - 8*a^5*m*w^2*x^7 - 
     (40*I)*a^4*r*w^2*x^7)*rp[r, x] + 
   2*m^4*((-8*I)*cM^2 + 10*a*cM*m + (2*I)*a^2*m^2 - (4*I)*a^2*sss + 
     (2*I)*cM*r*sss - I*r^2*sss - 50*a^2*cM*w - (12*I)*a^3*m*w + 2*cM*r^2*w - 
     (4*I)*a*m*r^2*w + (30*I)*a^4*w^2 + (20*I)*a^2*r^2*w^2 + (2*I)*r^4*w^2 + 
     (3*I)*a^2*sss*x^2 + 40*a^2*cM*w*x^2 + (8*I)*a^3*m*w*x^2 - 
     (40*I)*a^4*w^2*x^2 - (16*I)*a^2*r^2*w^2*x^2 + (12*I)*a^4*w^2*x^4)*
    rn[r, x]*rp[r, x] + 2*((4*I)*a^2*cM*r*sss - (6*I)*a^2*r^2*sss - 
     12*a*cM*m*r^2*sss + (4*I)*cM^2*m^2*r^2*sss - 11*a*cM*m^3*r^2*sss + 
     (2*I)*r^4*sss - (2*I)*a^2*cM*r*sss^2 + (4*I)*a^2*r^2*sss^2 - 
     (2*I)*cM*r^3*sss^2 + 8*a^2*cM^2*r*w + 24*a^2*cM^2*m^2*r*w + 
     (40*I)*a^3*cM*m^3*r*w - 12*a^2*cM*r^2*w + (16*I)*a*cM^2*m*r^2*w - 
     (52*I)*a*cM*m^3*r^3*w - 12*cM*r^4*w - (18*I)*a^3*cM*m*r*sss*w + 
     12*a^2*cM*r^2*sss*w + 33*a^2*cM*m^2*r^2*sss*w + 
     (14*I)*a*cM*m*r^3*sss*w + 8*cM*r^4*sss*w - 3*cM*m^2*r^4*sss*w - 
     (18*I)*a^4*cM*r*w^2 - (60*I)*a^4*cM*m^2*r*w^2 + (24*I)*a^4*r^2*w^2 + 
     82*a^3*cM*m*r^2*w^2 + (56*I)*a^2*cM*r^3*w^2 + (84*I)*a^2*cM*m^2*r^3*
      w^2 - (36*I)*a^2*r^4*w^2 - 6*a*cM*m*r^4*w^2 + (18*I)*cM*r^5*w^2 - 
     (10*I)*cM*m^2*r^5*w^2 + (8*I)*a^2*cM^2*m*sss*x - 10*a^3*cM*m^2*sss*x - 
     (8*I)*cM^2*m*r^2*sss*x - 8*a*cM*m^2*r^2*sss*x + (32*I)*a^3*cM^2*w*x + 
     (24*I)*a^3*cM^2*m^2*w*x - (16*I)*a^3*cM*r*w*x + 24*a^2*cM^2*m*r*w*x + 
     (24*I)*a^3*cM*m^2*r*w*x - (32*I)*a*cM^2*r^2*w*x + 
     (8*I)*a*cM^2*m^2*r^2*w*x + (48*I)*a*cM*r^3*w*x - 
     (24*I)*a*cM*m^2*r^3*w*x + 20*a^4*cM*m*sss*w*x - (4*I)*a^3*cM*r*sss*w*x - 
     (6*I)*a^3*cM*m^2*r*sss*w*x + 16*a^2*cM*m*r^2*sss*w*x - 
     (20*I)*a*cM*r^3*sss*w*x - (10*I)*a*cM*m^2*r^3*sss*w*x - 
     4*cM*m*r^4*sss*w*x + 48*a^5*cM*w^2*x + 60*a^5*cM*m^2*w^2*x - 
     20*a^5*r*w^2*x + (6*I)*a^4*cM*m*r*w^2*x + 16*a^3*cM*r^2*w^2*x + 
     60*a^3*cM*m^2*r^2*w^2*x - 12*a^3*r^3*w^2*x - (44*I)*a^2*cM*m*r^3*w^2*x - 
     24*a*cM*r^4*w^2*x - 18*a*cM*m^2*r^4*w^2*x - 8*a*r^5*w^2*x - 
     (30*I)*cM*m*r^5*w^2*x - (4*I)*a^4*sss*x^2 + (16*I)*a^2*cM^2*sss*x^2 - 
     20*a^3*cM*m*sss*x^2 + (12*I)*a^2*cM^2*m^2*sss*x^2 - 
     15*a^3*cM*m^3*sss*x^2 - (20*I)*a^2*cM*r*sss*x^2 + 
     (8*I)*a^2*r^2*sss*x^2 + 10*a*cM*m*r^2*sss*x^2 + (12*I)*cM*r^3*sss*x^2 - 
     (4*I)*r^4*sss*x^2 + (3*I)*a^4*sss^2*x^2 + (4*I)*a^2*cM*r*sss^2*x^2 - 
     (4*I)*a^2*r^2*sss^2*x^2 + I*r^4*sss^2*x^2 - 32*a^4*cM*w*x^2 + 
     (64*I)*a^3*cM^2*m*w*x^2 + 8*a^2*cM^2*r*w*x^2 - 16*a^2*cM^2*m^2*r*w*x^2 - 
     (84*I)*a^3*cM*m^3*r*w*x^2 + 4*a^2*cM*r^2*w*x^2 - 
     (48*I)*a*cM^2*m*r^2*w*x^2 - 12*cM*r^4*w*x^2 + 28*a^4*cM*sss*w*x^2 + 
     45*a^4*cM*m^2*sss*w*x^2 + (54*I)*a^3*cM*m*r*sss*w*x^2 + 
     2*a^2*cM*r^2*sss*w*x^2 - 21*a^2*cM*m^2*r^2*sss*w*x^2 - 
     (30*I)*a*cM*m*r^3*sss*w*x^2 - 10*cM*r^4*sss*w*x^2 + (16*I)*a^6*w^2*x^2 + 
     136*a^5*cM*m*w^2*x^2 + (142*I)*a^4*cM*r*w^2*x^2 + 
     (180*I)*a^4*cM*m^2*r*w^2*x^2 - (92*I)*a^4*r^2*w^2*x^2 - 
     98*a^3*cM*m*r^2*w^2*x^2 - (56*I)*a^2*cM*r^3*w^2*x^2 - 
     (88*I)*a^2*cM*m^2*r^3*w^2*x^2 + (32*I)*a^2*r^4*w^2*x^2 - 
     34*a*cM*m*r^4*w^2*x^2 - (38*I)*cM*r^5*w^2*x^2 + 
     (8*I)*a^2*cM^2*m*sss*x^3 - 10*a^3*cM*m^2*sss*x^3 + 
     (16*I)*a^3*cM^2*m^2*w*x^3 - (56*I)*a^3*cM*m^2*r*w*x^3 - 
     (4*I)*a^3*cM*r*sss*w*x^3 - (4*I)*a^3*cM*m^2*r*sss*w*x^3 + 
     (12*I)*a*cM*r^3*sss*w*x^3 - 16*a^5*cM*w^2*x^3 + 24*a^5*r*w^2*x^3 + 
     (8*I)*a^4*cM*m*r*w^2*x^3 - 28*a^3*cM*m^2*r^2*w^2*x^3 - 
     8*a^3*r^3*w^2*x^3 + (32*I)*a^2*cM*m*r^3*w^2*x^3 + (2*I)*a^4*sss*x^4 + 
     10*a^3*cM*m*sss*x^4 + (12*I)*a^2*cM*r*sss*x^4 - (6*I)*a^2*r^2*sss*x^4 - 
     (2*I)*a^4*sss^2*x^4 - (4*I)*a^2*cM*r*sss^2*x^4 + 
     (2*I)*a^2*r^2*sss^2*x^4 + 16*a^4*cM*w*x^4 - 18*a^4*cM*sss*w*x^4 - 
     30*a^4*cM*m^2*sss*w*x^4 - (52*I)*a^3*cM*m*r*sss*w*x^4 - 
     6*a^2*cM*r^2*sss*w*x^4 - (20*I)*a^6*w^2*x^4 - 96*a^5*cM*m*w^2*x^4 - 
     (160*I)*a^4*cM*r*w^2*x^4 - (114*I)*a^4*cM*m^2*r*w^2*x^4 + 
     (100*I)*a^4*r^2*w^2*x^4 + 56*a^3*cM*m*r^2*w^2*x^4 - 
     (8*I)*a^2*cM*r^3*w^2*x^4 + (8*I)*a^2*r^4*w^2*x^4 + 8*a^5*cM*w^2*x^5 - 
     10*a^5*cM*m^2*w^2*x^5 - 12*a^5*r*w^2*x^5 + (4*I)*a^4*cM*m*r*w^2*x^5 + 
     4*a^3*r^3*w^2*x^5 + (8*I)*a^6*w^2*x^6 + 40*a^5*cM*m*w^2*x^6 + 
     (48*I)*a^4*cM*r*w^2*x^6 - (24*I)*a^4*r^2*w^2*x^6)*Y[x] + 
   2*(a^3*m*sss^2 + 3*a*cM*m*r*sss^2 - 4*a*m*r^2*sss^2 - 8*a^4*w + 
     6*a^4*sss*w + 9*a^4*m^2*sss*w + (32*I)*a^3*m*r*sss*w - 
     31*a^2*m^2*r^2*sss*w - (12*I)*a*m*r^3*sss*w - 6*r^4*sss*w - 
     6*m^2*r^4*sss*w - 9*a^5*m*sss*w^2 - (17*I)*a^4*r*sss*w^2 + 
     23*a^3*m*r^2*sss*w^2 - I*a^2*r^3*sss*w^2 + 17*a*m*r^4*sss*w^2 + 
     (4*I)*r^5*sss*w^2 - 12*a^6*w^3 - 20*a^6*m^2*w^3 - (62*I)*a^5*m*r*w^3 + 
     28*a^4*r^2*w^3 + 52*a^4*m^2*r^2*w^3 - (6*I)*a^3*m*r^3*w^3 + 
     30*a^2*m^2*r^4*w^3 + (4*I)*a*m*r^5*w^3 + 2*m^2*r^6*w^3 - 
     (5*I)*a^2*cM*m*sss^2*x + (7*I)*a^2*m*r*sss^2*x - 
     (4*I)*cM*m*r^2*sss^2*x + (2*I)*m*r^3*sss^2*x - (40*I)*a^3*r*w*x - 
     (8*I)*a*r^3*w*x + 24*a^4*m*sss*w*x + (28*I)*a^3*r*sss*w*x + 
     (53*I)*a^3*m^2*r*sss*w*x - 28*a^2*m*r^2*sss*w*x + (12*I)*a*r^3*sss*w*x + 
     (19*I)*a*m^2*r^3*sss*w*x - 8*m*r^4*sss*w*x - 13*a^5*sss*w^2*x - 
     (46*I)*a^4*m*r*sss*w^2*x + 5*a^3*r^2*sss*w^2*x - 
     (35*I)*a^2*m*r^3*sss*w^2*x + 6*a*r^4*sss*w^2*x - (4*I)*m*r^5*sss*w^2*x - 
     46*a^6*m*w^3*x - (60*I)*a^5*r*w^3*x - (104*I)*a^5*m^2*r*w^3*x + 
     22*a^4*m*r^2*w^3*x - (52*I)*a^3*r^3*w^3*x - (72*I)*a^3*m^2*r^3*w^3*x + 
     22*a^2*m*r^4*w^3*x - (8*I)*a*r^5*w^3*x - (12*I)*a*m^2*r^5*w^3*x + 
     6*m*r^6*w^3*x + a^3*m*sss^2*x^2 - 7*a*cM*m*r*sss^2*x^2 + 
     6*a*m*r^2*sss^2*x^2 + 8*r^4*w*x^2 - 2*a^4*sss*w*x^2 + 
     4*a^4*m^2*sss*w*x^2 - (12*I)*a^3*m*r*sss*w*x^2 + 
     38*a^2*m^2*r^2*sss*w*x^2 + (32*I)*a*m*r^3*sss*w*x^2 + 2*r^4*sss*w*x^2 + 
     4*a^5*m*sss*w^2*x^2 + (24*I)*a^4*r*sss*w^2*x^2 - 
     47*a^3*m*r^2*sss*w^2*x^2 - (6*I)*a^2*r^3*sss*w^2*x^2 - 
     21*a*m*r^4*sss*w^2*x^2 - (6*I)*r^5*sss*w^2*x^2 + 8*a^6*w^3*x^2 + 
     8*a^6*m^2*w^3*x^2 + (76*I)*a^5*m*r*w^3*x^2 - 60*a^4*r^2*w^3*x^2 - 
     116*a^4*m^2*r^2*w^3*x^2 - (54*I)*a^3*m*r^3*w^3*x^2 - 
     36*a^2*m^2*r^4*w^3*x^2 - (26*I)*a*m*r^5*w^3*x^2 + 4*r^6*w^3*x^2 + 
     (5*I)*a^2*cM*m*sss^2*x^3 - (5*I)*a^2*m*r*sss^2*x^3 + 
     (24*I)*a^3*r*w*x^3 - (8*I)*a*r^3*w*x^3 - 12*a^4*m*sss*w*x^3 - 
     (20*I)*a^3*r*sss*w*x^3 - (34*I)*a^3*m^2*r*sss*w*x^3 + 
     32*a^2*m*r^2*sss*w*x^3 - (4*I)*a*r^3*sss*w*x^3 + 18*a^5*sss*w^2*x^3 + 
     (57*I)*a^4*m*r*sss*w^2*x^3 - 14*a^3*r^2*sss*w^2*x^3 + 
     (27*I)*a^2*m*r^3*sss*w^2*x^3 - 8*a*r^4*sss*w^2*x^3 + 56*a^6*m*w^3*x^3 + 
     (76*I)*a^5*r*w^3*x^3 + (136*I)*a^5*m^2*r*w^3*x^3 - 
     74*a^4*m*r^2*w^3*x^3 + (40*I)*a^3*r^3*w^3*x^3 + 
     (48*I)*a^3*m^2*r^3*w^3*x^3 - 26*a^2*m*r^4*w^3*x^3 - 
     (4*I)*a*r^5*w^3*x^3 + a^5*m*sss*w^2*x^4 - (9*I)*a^4*r*sss*w^2*x^4 + 
     16*a^3*m*r^2*sss*w^2*x^4 + (3*I)*a^2*r^3*sss*w^2*x^4 - 4*a^6*w^3*x^4 + 
     2*a^6*m^2*w^3*x^4 - (36*I)*a^5*m*r*w^3*x^4 + 20*a^4*r^2*w^3*x^4 + 
     46*a^4*m^2*r^2*w^3*x^4 + (16*I)*a^3*m*r^3*w^3*x^4 - 7*a^5*sss*w^2*x^5 - 
     (15*I)*a^4*m*r*sss*w^2*x^5 + 5*a^3*r^2*sss*w^2*x^5 - 26*a^6*m*w^3*x^5 - 
     (28*I)*a^5*r*w^3*x^5 - (44*I)*a^5*m^2*r*w^3*x^5 + 26*a^4*m*r^2*w^3*x^5 - 
     (12*I)*a^3*r^3*w^3*x^5)*rp[r, x]*Y[x] + 
   ((5*I)*a^2*m^2*sss^2 - (6*I)*cM*m^2*r*sss^2 + (3*I)*m^2*r^2*sss^2 + 
     (64*I)*a*cM^2*m^3*w + (32*I)*a^3*m^3*sss*w - (16*I)*a*cM*m^3*r*sss*w + 
     (20*I)*a*m^3*r^2*sss*w + 200*a^3*cM*m^3*w^2 - 16*a*cM*m^3*r^2*w^2 - 
     (48*I)*a^4*m^2*sss*w^2 - (48*I)*a^2*m^2*r^2*sss*w^2 - 
     (6*I)*m^2*r^4*sss*w^2 - (80*I)*a^5*m^3*w^3 - (80*I)*a^3*m^3*r^2*w^3 - 
     (16*I)*a*m^3*r^4*w^3 - (16*I)*cM^2*sss*x^2 - (2*I)*a^2*m^2*sss^2*x^2 - 
     (12*I)*a^3*m^3*sss*w*x^2 - 120*a^3*cM*m^3*w^2*x^2 + 
     (48*I)*a^4*m^2*sss*w^2*x^2 + (36*I)*a^2*m^2*r^2*sss*w^2*x^2 + 
     (80*I)*a^5*m^3*w^3*x^2 + (48*I)*a^3*m^3*r^2*w^3*x^2 - 
     (6*I)*a^4*m^2*sss*w^2*x^4 - (16*I)*a^5*m^3*w^3*x^4)*rn[r, x]*rp[r, x]*
    Y[x] - 2*(-4*a*cM^2*m*r*sss + 4*a^2*cM^2*r*sss*w + 
     (8*I)*a*cM^2*m*r^2*sss*w + 24*a^3*cM^2*m*r*w^2 + 
     (8*I)*a^2*cM^2*r^2*w^2 + (24*I)*cM^2*r^4*w^2 + (12*I)*r^6*w^2 - 
     (9*I)*a^4*cM*r*sss*w^2 + 33*a^3*cM*m*r^2*sss*w^2 + 
     (10*I)*a^2*cM*r^3*sss*w^2 - 6*a*cM*m*r^4*sss*w^2 - 
     (3*I)*cM*r^5*sss*w^2 - (40*I)*a^5*cM*m*r*w^3 + 30*a^4*cM*r^2*w^3 + 
     (60*I)*a^3*cM*m*r^3*w^3 - (20*I)*a*cM*m*r^5*w^3 + 18*cM*r^6*w^3 + 
     (8*I)*a^3*cM^2*sss*w*x - (8*I)*a*cM^2*r^2*sss*w*x + 
     (24*I)*a^4*cM^2*m*w^2*x - (32*I)*a^2*cM^2*m*r^2*w^2*x + 
     10*a^5*cM*sss*w^2*x - (6*I)*a^4*cM*m*r*sss*w^2*x + 
     8*a^3*cM*r^2*sss*w^2*x - (8*I)*a^2*cM*m*r^3*sss*w^2*x - 
     6*a*cM*r^4*sss*w^2*x + 40*a^6*cM*m*w^3*x + 20*a^4*cM*m*r^2*w^3*x - 
     24*a^2*cM*m*r^4*w^3*x + (4*I)*a^2*cM^2*sss^2*x^2 + 
     (24*I)*a^3*cM^2*m*sss*w*x^2 - 8*a^3*cM^2*m*r*w^2*x^2 + 
     (16*I)*a^2*cM^2*r^2*w^2*x^2 + 45*a^5*cM*m*sss*w^2*x^2 + 
     (30*I)*a^4*cM*r*sss*w^2*x^2 - 9*a^3*cM*m*r^2*sss*w^2*x^2 - 
     (2*I)*a^2*cM*r^3*sss*w^2*x^2 + (116*I)*a^5*cM*m*r*w^3*x^2 - 
     56*a^4*cM*r^2*w^3*x^2 - (68*I)*a^3*cM*m*r^3*w^3*x^2 + 
     (8*I)*a^4*cM^2*m*w^2*x^3 - (2*I)*a^4*cM*m*r*sss*w^2*x^3 - 
     4*a^3*cM*r^2*sss*w^2*x^3 - 4*a^4*cM*m*r^2*w^3*x^3 - 
     15*a^5*cM*m*sss*w^2*x^4 - (10*I)*a^4*cM*r*sss*w^2*x^4 - 
     (64*I)*a^5*cM*m*r*w^3*x^4 + 8*a^4*cM*r^2*w^3*x^4)*Y[x]^2 - 
   2*w*(-24*a^2*r^2 + 16*a^2*r^2*sss + a^4*sss^2 + 3*a^2*cM*r*sss^2 - 
     2*a^2*r^2*sss^2 + cM*r^3*sss^2 - 3*r^4*sss^2 - 24*a^2*r^4*w^2 - 
     3*a^6*sss*w^2 + 5*a^4*r^2*sss*w^2 + 11*a^2*r^4*sss*w^2 + 3*r^6*sss*w^2 - 
     10*a^7*m*w^3 + 18*a^5*m*r^2*w^3 - (8*I)*a^4*r^3*w^3 + 
     (6*I)*a^2*r^5*w^3 + 4*a*m*r^6*w^3 + (6*I)*r^7*w^3 - 
     (5*I)*a^3*cM*sss^2*x + (4*I)*a^3*r*sss^2*x - (3*I)*a*cM*r^2*sss^2*x + 
     (4*I)*a*r^3*sss^2*x - (13*I)*a^5*r*sss*w^2*x - 
     (18*I)*a^3*r^3*sss*w^2*x - (5*I)*a*r^5*sss*w^2*x - 
     (46*I)*a^6*m*r*w^3*x - (48*I)*a^4*m*r^3*w^3*x + 10*a^3*r^4*w^3*x - 
     (12*I)*a^2*m*r^5*w^3*x + 6*a*r^6*w^3*x + 8*a^2*r^4*w^2*x^2 + 
     a^6*sss*w^2*x^2 - 6*a^4*r^2*sss*w^2*x^2 - 7*a^2*r^4*sss*w^2*x^2 + 
     2*a^7*m*w^3*x^2 - 40*a^5*m*r^2*w^3*x^2 + (8*I)*a^4*r^3*w^3*x^2 + 
     (6*I)*a^2*r^5*w^3*x^2 + (8*I)*a^5*r*sss*w^2*x^3 + 
     (8*I)*a^3*r^3*sss*w^2*x^3 + (44*I)*a^6*m*r*w^3*x^3 + 
     (24*I)*a^4*m*r^3*w^3*x^3 + 2*a^3*r^4*w^3*x^3 + 10*a^5*m*r^2*w^3*x^4 + 
     (6*I)*a^4*r^3*w^3*x^4 - (10*I)*a^6*m*r*w^3*x^5 + 6*a^5*r^2*w^3*x^5)*
    rp[r, x]*Y[x]^2 + w*((-10*I)*a^3*m*sss^2 + (12*I)*a*cM*m*r*sss^2 - 
     (10*I)*a*m*r^2*sss^2 - (96*I)*a^2*cM^2*m^2*w + 
     (24*I)*a^2*cM*m^2*r*sss*w + (5*I)*a^4*sss^2*w + (7*I)*a^2*r^2*sss^2*w + 
     (2*I)*r^4*sss^2*w - 200*a^4*cM*m^2*w^2 + 24*a^2*cM*m^2*r^2*w^2 + 
     (32*I)*a^5*m*sss*w^2 + (44*I)*a^3*m*r^2*sss*w^2 + 
     (12*I)*a*m*r^4*sss*w^2 + (60*I)*a^6*m^2*w^3 + (80*I)*a^4*m^2*r^2*w^3 + 
     (24*I)*a^2*m^2*r^4*w^3 - (3*I)*a^4*sss^2*w*x^2 - 
     (3*I)*a^2*r^2*sss^2*w*x^2 + 80*a^4*cM*m^2*w^2*x^2 - 
     (20*I)*a^5*m*sss*w^2*x^2 - (20*I)*a^3*m*r^2*sss*w^2*x^2 - 
     (40*I)*a^6*m^2*w^3*x^2 - (32*I)*a^4*m^2*r^2*w^3*x^2 + 
     (4*I)*a^6*m^2*w^3*x^4)*rn[r, x]*rp[r, x]*Y[x]^2 - 
   I*sss^3*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 + 
   2*a^2*cM*w^2*((4*I)*cM*r^2*sss + 8*a^2*cM*r*w + 16*r^4*w + 
     11*a^2*r^2*sss*w - 3*r^4*sss*w - (10*I)*a^4*r*w^2 + (16*I)*a^2*r^3*w^2 - 
     (10*I)*r^5*w^2 + (8*I)*a^3*cM*w*x - (12*I)*a^3*r*w*x - 
     (24*I)*a*cM*r^2*w*x + (44*I)*a*r^3*w*x - (2*I)*a^3*r*sss*w*x - 
     (2*I)*a*r^3*sss*w*x + 10*a^5*w^2*x - 10*a*r^4*w^2*x - 
     (32*I)*a^2*cM*x^2 + (12*I)*a^2*cM*sss*x^2 - 48*a^4*w*x^2 + 
     15*a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + (28*I)*a^4*r*w^2*x^2 - 
     (20*I)*a^2*r^3*w^2*x^2 - (12*I)*a^4*r*w^2*x^4)*Y[x]^3 - 
   4*a^2*w^4*((-8*I)*a^4*r + 11*a*m*r^4 + a^6*w - a^4*r^2*w - 3*a^2*r^4*w - 
     r^6*w - 6*a^5*x + (4*I)*a^5*r*w*x + (6*I)*a^3*r^3*w*x + 
     (2*I)*a*r^5*w*x + I*a^4*r*x^2 + 2*a^4*r^2*w*x^2 + 2*a^2*r^4*w*x^2 + 
     a^5*x^3 - (2*I)*a^5*r*w*x^3 - (2*I)*a^3*r^3*w*x^3)*rp[r, x]*Y[x]^3 + 
   2*a^2*w^2*((-3*I)*cM*r*sss^2 + (32*I)*a*cM^2*m*w - (8*I)*a*cM*m*r*sss*w + 
     50*a^3*cM*m*w^2 - 8*a*cM*m*r^2*w^2 - (4*I)*a^4*sss*w^2 - 
     (7*I)*a^2*r^2*sss*w^2 - (3*I)*r^4*sss*w^2 - (12*I)*a^5*m*w^3 - 
     (20*I)*a^3*m*r^2*w^3 - (8*I)*a*m*r^4*w^3 - 10*a^3*cM*m*w^2*x^2 + 
     I*a^4*sss*w^2*x^2 + I*a^2*r^2*sss*w^2*x^2 + (4*I)*a^5*m*w^3*x^2 + 
     (4*I)*a^3*m*r^2*w^3*x^2)*rn[r, x]*rp[r, x]*Y[x]^3 + 
   4*a^4*w^4*((-4*I)*cM^2 + I*cM*r*sss - 5*a^2*cM*w + cM*r^2*w + I*a^4*w^2 + 
     (2*I)*a^2*r^2*w^2 + I*r^4*w^2)*rn[r, x]*rp[r, x]*Y[x]^4, 
 E27[r, x] -> 4*cM*m*(a^4*m*r^2 - 4*a^2*cM^2*m*r^2 - (5*I)*a^3*cM*m^2*r^2 + 
     a^4*m^3*r^2 + 6*a^2*cM*m*r^3 + (5*I)*a^3*m^2*r^3 - a^2*m*r^4 - 
     8*cM^2*m*r^4 - (6*I)*a*cM*m^2*r^4 - 3*a^2*m^3*r^4 + 16*cM*m*r^5 + 
     (9*I)*a*m^2*r^5 - 12*m*r^6 - 2*a^5*r^2*w + (15*I)*a^4*cM*m*r^2*w - 
     4*a^5*m^2*r^2*w - 8*a^3*cM*r^3*w - (11*I)*a^4*m*r^3*w + 5*a^3*r^4*w + 
     (14*I)*a^2*cM*m*r^4*w + 6*a^3*m^2*r^4*w - 22*a*cM*r^5*w - 
     (32*I)*a^2*m*r^5*w + 25*a*r^6*w + (6*I)*cM*m*r^6*w - (9*I)*m*r^7*w + 
     6*a^6*m*r^2*w^2 + (7*I)*a^5*r^3*w^2 + (30*I)*a^3*r^5*w^2 + 
     3*a^2*m*r^6*w^2 + (15*I)*a*r^7*w^2 + 3*m*r^8*w^2 + a^4*r^2*x - 
     4*a^2*cM^2*r^2*x - (5*I)*a^3*cM*m*r^2*x + a^4*m^2*r^2*x + 
     6*a^2*cM*r^3*x + (5*I)*a^3*m*r^3*x - a^2*r^4*x - 8*cM^2*r^4*x - 
     (6*I)*a*cM*m*r^4*x - 3*a^2*m^2*r^4*x + 16*cM*r^5*x + (9*I)*a*m*r^5*x - 
     12*r^6*x + (2*I)*a^6*r*w*x + (10*I)*a^4*cM*r^2*w*x - 4*a^5*m*r^2*w*x - 
     (9*I)*a^4*r^3*w*x - 8*a^3*cM*m*r^3*w*x - (2*I)*a^4*m^2*r^3*w*x + 
     (16*I)*a^2*cM*r^4*w*x + 14*a^3*m*r^4*w*x - (28*I)*a^2*r^5*w*x - 
     8*a*cM*m*r^5*w*x - (2*I)*a^2*m^2*r^5*w*x + (6*I)*cM*r^6*w*x + 
     12*a*m*r^6*w*x - (9*I)*r^7*w*x + 5*a^6*r^2*w^2*x + 
     (6*I)*a^5*m*r^3*w^2*x - 15*a^4*r^4*w^2*x + (8*I)*a^3*m*r^5*w^2*x - 
     17*a^2*r^6*w^2*x + (2*I)*a*m*r^7*w^2*x + 3*r^8*w^2*x - a^6*m*x^2 + 
     4*a^4*cM^2*m*x^2 + (5*I)*a^5*cM*m^2*x^2 - a^6*m^3*x^2 - 
     6*a^4*cM*m*r*x^2 - (5*I)*a^5*m^2*r*x^2 + 4*a^4*m*r^2*x^2 - 
     4*a^2*cM^2*m*r^2*x^2 + (3*I)*a^3*cM*m^2*r^2*x^2 - 9*a^4*m^3*r^2*x^2 + 
     14*a^2*cM*m*r^3*x^2 + (3*I)*a^3*m^2*r^3*x^2 - 15*a^2*m*r^4*x^2 + 
     2*a^7*w*x^2 - (15*I)*a^6*cM*m*w*x^2 + 4*a^7*m^2*w*x^2 + 
     16*a^5*cM*r*w*x^2 + (13*I)*a^6*m*r*w*x^2 + 2*a^5*r^2*w*x^2 - 
     (22*I)*a^4*cM*m*r^2*w*x^2 + 32*a^5*m^2*r^2*w*x^2 - 8*a^3*cM*r^3*w*x^2 - 
     (14*I)*a^4*m*r^3*w*x^2 + 33*a^3*r^4*w*x^2 + (6*I)*a^2*cM*m*r^4*w*x^2 + 
     4*a^3*m^2*r^4*w*x^2 + 14*a*cM*r^5*w*x^2 + I*a^2*m*r^5*w*x^2 - 
     13*a*r^6*w*x^2 - 6*a^8*m*w^2*x^2 - (11*I)*a^7*r*w^2*x^2 - 
     42*a^6*m*r^2*w^2*x^2 + (25*I)*a^5*r^3*w^2*x^2 - 17*a^4*m*r^4*w^2*x^2 - 
     I*a^3*r^5*w^2*x^2 + a^2*m*r^6*w^2*x^2 - (13*I)*a*r^7*w^2*x^2 + 
     (5*I)*a^5*cM*m*x^3 - a^6*m^2*x^3 - 6*a^4*cM*r*x^3 - (5*I)*a^5*m*r*x^3 + 
     4*a^4*r^2*x^3 - 4*a^2*cM^2*r^2*x^3 + (3*I)*a^3*cM*m*r^2*x^3 - 
     9*a^4*m^2*r^2*x^3 + 14*a^2*cM*r^3*x^3 + (3*I)*a^3*m*r^3*x^3 - 
     15*a^2*r^4*x^3 - (6*I)*a^6*cM*w*x^3 + 2*a^7*m*w*x^3 - I*a^6*r*w*x^3 - 
     8*a^5*cM*m*r*w*x^3 - (2*I)*a^6*m^2*r*w*x^3 - (2*I)*a^4*cM*r^2*w*x^3 + 
     38*a^5*m*r^2*w*x^3 - (18*I)*a^4*r^3*w*x^3 - 8*a^3*cM*m*r^3*w*x^3 - 
     (2*I)*a^4*m^2*r^3*w*x^3 + (4*I)*a^2*cM*r^4*w*x^3 + 24*a^3*m*r^4*w*x^3 - 
     I*a^2*r^5*w*x^3 - a^8*w^2*x^3 + (6*I)*a^7*m*r*w^2*x^3 - 
     37*a^6*r^2*w^2*x^3 + (4*I)*a^5*m*r^3*w^2*x^3 - 15*a^4*r^4*w^2*x^3 - 
     (2*I)*a^3*m*r^5*w^2*x^3 + 21*a^2*r^6*w^2*x^3 + a^6*m*x^4 - 
     4*a^4*cM^2*m*x^4 - I*a^5*cM*m^2*x^4 - 4*a^6*m^3*x^4 + 
     10*a^4*cM*m*r*x^4 + (4*I)*a^5*m^2*r*x^4 - 9*a^4*m*r^2*x^4 + a^7*w*x^4 + 
     (12*I)*a^6*cM*m*w*x^4 + 10*a^7*m^2*w*x^4 - 34*a^5*cM*r*w*x^4 - 
     (30*I)*a^6*m*r*w*x^4 + 29*a^5*r^2*w*x^4 + (17*I)*a^4*cM*m*r^2*w*x^4 - 
     8*a^5*m^2*r^2*w*x^4 - (10*I)*a^4*m*r^3*w*x^4 - 10*a^3*r^4*w*x^4 - 
     6*a^8*m*w^2*x^4 + (49*I)*a^7*r*w^2*x^4 + 23*a^6*m*r^2*w^2*x^4 + 
     (2*I)*a^5*r^3*w^2*x^4 + 11*a^4*m*r^4*w^2*x^4 - (23*I)*a^3*r^5*w^2*x^4 - 
     I*a^5*cM*m*x^5 - 4*a^6*m^2*x^5 + 10*a^4*cM*r*x^5 + (4*I)*a^5*m*r*x^5 - 
     9*a^4*r^2*x^5 + (2*I)*a^6*cM*w*x^5 + 12*a^7*m*w*x^5 - 
     (12*I)*a^6*r*w*x^5 + (2*I)*a^4*cM*r^2*w*x^5 + 6*a^5*m*r^2*w*x^5 - 
     (4*I)*a^4*r^3*w*x^5 - 4*a^8*w^2*x^5 - (4*I)*a^7*m*r*w^2*x^5 + 
     20*a^6*r^2*w^2*x^5 - (4*I)*a^5*m*r^3*w^2*x^5 + 24*a^4*r^4*w^2*x^5 + 
     a^7*w*x^6 - I*a^6*cM*m*w*x^6 - 4*a^7*m^2*w*x^6 + 10*a^5*cM*r*w*x^6 + 
     (4*I)*a^6*m*r*w*x^6 - 9*a^5*r^2*w*x^6 + 7*a^8*m*w^2*x^6 - 
     (36*I)*a^7*r*w^2*x^6 + a^6*m*r^2*w^2*x^6 - (28*I)*a^5*r^3*w^2*x^6)*
    Y[x] - 4*m*(a^2 + r^2)*w^2*x*(-8*a^4 - 11*a^2*r^2 - r^4 + 7*a^4*x^2 + 
     9*a^2*r^2*x^2)*rn[r, x]^2*rp[r, x]*Y[x] + 
   4*m*((-I)*a^3*m^2 - I*a^3*m^4 - a^2*m*r + 4*a^2*m^3*r - (2*I)*a*m^2*r^2 + 
     3*m*r^3 + (6*I)*a^4*m*w + (4*I)*a^4*m^3*w - 3*a^3*r*w - 9*a^3*m^2*r*w + 
     (9*I)*a^2*m*r^2*w + (3*I)*a^2*m^3*r^2*w - 7*a*r^3*w - 5*a*m^2*r^3*w + 
     (2*I)*m*r^4*w - (6*I)*a^5*m^2*w^2 + 5*a^4*m*r*w^2 - 
     (9*I)*a^3*m^2*r^2*w^2 + 6*a^2*m*r^3*w^2 - (3*I)*a*m^2*r^4*w^2 + 
     m*r^5*w^2 + (4*I)*a^6*m*w^3 + (9*I)*a^4*m*r^2*w^3 + 
     (6*I)*a^2*m*r^4*w^3 + I*m*r^6*w^3 - I*a^3*m*x - I*a^3*m^3*x - a^2*r*x + 
     4*a^2*m^2*r*x - (2*I)*a*m*r^2*x + 3*r^3*x + (4*I)*a^4*w*x + 
     (4*I)*a^4*m^2*w*x - 9*a^3*m*r*w*x + (6*I)*a^2*r^2*w*x + 
     (4*I)*a^2*m^2*r^2*w*x - 9*a*m*r^3*w*x + (2*I)*r^4*w*x - 
     (4*I)*a^5*m*w^2*x - (8*I)*a^3*m*r^2*w^2*x - (4*I)*a*m*r^4*w^2*x - 
     I*a^4*m*w*x^2 - I*a^4*m^3*w*x^2 - a^3*r*w*x^2 + 4*a^3*m^2*r*w*x^2 - 
     (2*I)*a^2*m*r^2*w*x^2 + 3*a*r^3*w*x^2 + (3*I)*a^5*m^2*w^2*x^2 - 
     4*a^4*m*r*w^2*x^2 + (3*I)*a^3*m^2*r^2*w^2*x^2 - 4*a^2*m*r^3*w^2*x^2 - 
     (3*I)*a^6*m*w^3*x^2 - (6*I)*a^4*m*r^2*w^3*x^2 - (3*I)*a^2*m*r^4*w^3*x^2)*
    rn[r, x]^2*rp[r, x]^2*Y[x] + (4*I)*m*(a^2 + r^2)^2*w^3*x*rn[r, x]^3*
    rp[r, x]^3*Y[x] + 2*cM*m*sss*(m + x)*(-(a^2*r^2) + 2*r^4 + a^4*x^2 + 
     7*a^2*r^2*x^2 + 3*a^4*x^4)*X[r]*Y[x] + 
   (2*I)*m*sss*(2*a*m^2 + (3*I)*m*r - 4*a^2*m*w - 2*m*r^2*w + 2*a*m*x + 
     (3*I)*r*x - 2*a^2*w*x - 2*r^2*w*x + 2*a^2*m*w*x^2)*rn[r, x]^2*rp[r, x]^2*
    X[r]*Y[x] + 4*cM*((4*I)*a^2*cM*r^4*w + 4*a*cM^2*m*r^4*w - 
     (4*I)*a^2*r^5*w - (4*I)*r^7*w + a^6*r^2*w^2 - (15*I)*a^5*cM*m*r^2*w^2 + 
     2*a^4*cM*r^3*w^2 - (10*I)*a^3*cM*m*r^4*w^2 + 2*a^2*cM*r^5*w^2 - 
     a^2*r^6*w^2 - (3*I)*a*cM*m*r^6*w^2 - 4*cM*r^7*w^2 + 8*r^8*w^2 - 
     4*a^7*m*r^2*w^3 - I*a^6*r^3*w^3 - 6*a^5*m*r^4*w^3 - (7*I)*a^4*r^5*w^3 - 
     6*a^3*m*r^6*w^3 - (3*I)*a^2*r^7*w^3 - 4*a*m*r^8*w^3 + (3*I)*r^9*w^3 + 
     8*a^5*cM*r*w*x - 5*a^5*r^2*w*x - 12*a^3*cM^2*r^2*w*x + 
     34*a^3*cM*r^3*w*x - 16*a^3*r^4*w*x - 20*a*cM^2*r^4*w*x + 
     22*a*cM*r^5*w*x - 3*a*r^6*w*x - (2*I)*a^7*r*w^2*x - 
     (5*I)*a^5*cM*r^2*w^2*x + (2*I)*a^5*r^3*w^2*x + 16*a^4*cM*m*r^3*w^2*x - 
     (10*I)*a^3*cM*r^4*w^2*x - (2*I)*a^3*r^5*w^2*x + 16*a^2*cM*m*r^5*w^2*x + 
     (15*I)*a*cM*r^6*w^2*x - (6*I)*a*r^7*w^2*x - 2*a^7*r^2*w^3*x - 
     (6*I)*a^6*m*r^3*w^3*x - (10*I)*a^4*m*r^5*w^3*x + 6*a^3*r^6*w^3*x - 
     (4*I)*a^2*m*r^7*w^3*x - 8*a^5*cM^2*m*w*x^2 - (8*I)*a^6*r*w*x^2 + 
     (12*I)*a^4*cM*r^2*w*x^2 - (24*I)*a^4*r^3*w*x^2 + 
     (12*I)*a^2*cM*r^4*w*x^2 - (16*I)*a^2*r^5*w*x^2 - a^8*w^2*x^2 + 
     (15*I)*a^7*cM*m*w^2*x^2 - 10*a^6*cM*r*w^2*x^2 + 3*a^6*r^2*w^2*x^2 + 
     (20*I)*a^5*cM*m*r^2*w^2*x^2 - 8*a^4*cM*r^3*w^2*x^2 + 5*a^4*r^4*w^2*x^2 - 
     (23*I)*a^3*cM*m*r^4*w^2*x^2 - 6*a^2*cM*r^5*w^2*x^2 + 
     17*a^2*r^6*w^2*x^2 + 4*a^9*m*w^3*x^2 + (3*I)*a^8*r*w^3*x^2 + 
     20*a^7*m*r^2*w^3*x^2 - (15*I)*a^6*r^3*w^3*x^2 + 16*a^5*m*r^4*w^3*x^2 - 
     (11*I)*a^4*r^5*w^3*x^2 + (7*I)*a^2*r^7*w^3*x^2 - a^6*m*x^3 + 
     4*a^4*cM^2*m*x^3 - 3*a^7*w*x^3 - 4*a^5*cM^2*w*x^3 + 22*a^5*cM*r*w*x^3 - 
     20*a^5*r^2*w*x^3 - 12*a^3*cM^2*r^2*w*x^3 + 18*a^3*cM*r^3*w*x^3 - 
     9*a^3*r^4*w*x^3 + I*a^7*cM*w^2*x^3 + (4*I)*a^7*r*w^2*x^3 + 
     16*a^6*cM*m*r*w^2*x^3 - (10*I)*a^5*cM*r^2*w^2*x^3 - 
     (12*I)*a^5*r^3*w^2*x^3 + 16*a^4*cM*m*r^3*w^2*x^3 + 
     (17*I)*a^3*cM*r^4*w^2*x^3 - (16*I)*a^3*r^5*w^2*x^3 - 
     (6*I)*a^8*m*r*w^3*x^3 + 6*a^7*r^2*w^3*x^3 - (8*I)*a^6*m*r^3*w^3*x^3 - 
     (2*I)*a^4*m*r^5*w^3*x^3 - 10*a^3*r^6*w^3*x^3 + 4*a^5*cM^2*m*w*x^4 - 
     (4*I)*a^6*r*w*x^4 + (4*I)*a^4*cM*r^2*w*x^4 - (4*I)*a^4*r^3*w*x^4 + 
     a^8*w^2*x^4 - (6*I)*a^7*cM*m*w^2*x^4 + 14*a^6*cM*r*w^2*x^4 - 
     4*a^6*r^2*w^2*x^4 - (26*I)*a^5*cM*m*r^2*w^2*x^4 + 
     10*a^4*cM*r^3*w^2*x^4 + 3*a^4*r^4*w^2*x^4 + 2*a^9*m*w^3*x^4 - 
     (20*I)*a^8*r*w^3*x^4 - 2*a^7*m*r^2*w^3*x^4 - (8*I)*a^6*r^3*w^3*x^4 - 
     4*a^5*m*r^4*w^3*x^4 + (12*I)*a^4*r^5*w^3*x^4 - (8*I)*a^7*r*w^2*x^5 + 
     (8*I)*a^5*cM*r^2*w^2*x^5 - (8*I)*a^5*r^3*w^2*x^5 - 4*a^9*w^3*x^5 + 
     (2*I)*a^8*m*r*w^3*x^5 - 16*a^7*r^2*w^3*x^5 + (2*I)*a^6*m*r^3*w^3*x^5 - 
     12*a^5*r^4*w^3*x^5 + (12*I)*a^8*r*w^3*x^6 + (12*I)*a^6*r^3*w^3*x^6)*
    Y[x]^2 - (4*I)*(a - I*r)^2*(a + I*r)^2*w*(a^2 - 2*r^2 - (4*I)*a*r*x + 
     a^2*x^2)*rn[r, x]^2*Y[x]^2 - (4*I)*a*m*r*(a^2 + r^2)*(5*a^2 + 7*r^2)*w^2*
    rn[r, x]^2*rp[r, x]*Y[x]^2 + 4*a*m*(a - I*r)^2*(a + I*r)^2*w^3*
    (r - I*a^2*w - I*r^2*w)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 - 
   4*(a - I*r)^2*(a + I*r)^2*w^2*(2 - I*r*w + a^2*w^2 + r^2*w^2)*rn[r, x]^3*
    rp[r, x]^2*Y[x]^2 - 2*a*cM*sss*w*(-2*a^2*m*r^2 - (2*I)*a*r^3 + 3*m*r^4 - 
     a^2*r^2*x - (4*I)*a*m*r^3*x + r^4*x + 2*a^4*m*x^2 - (6*I)*a^3*r*x^2 + 
     10*a^2*m*r^2*x^2 - (6*I)*a*r^3*x^2 - 3*a^4*x^3 - (4*I)*a^3*m*r*x^3 - 
     a^2*r^2*x^3 + 3*a^4*m*x^4 - (2*I)*a^3*r*x^4)*X[r]*Y[x]^2 + 
   2*sss*w*(I*a^4 - (2*I)*r^4 + 4*a^3*r*x + 4*a*r^3*x + I*a^4*x^2)*rn[r, x]^2*
    X[r]*Y[x]^2 + 2*a*m*sss*w*(3*r + (2*I)*a^2*w + (2*I)*r^2*w)*rn[r, x]^2*
    rp[r, x]^2*X[r]*Y[x]^2 + 4*(a^2 + r^2)*sss*w^2*rn[r, x]^3*rp[r, x]^2*X[r]*
    Y[x]^2 - 4*a^2*cM*w*(-8*a*cM^2*m*r^2 + 4*a^2*cM^2*r^2*w - 4*cM^2*r^4*w - 
     (5*I)*a^4*cM*r^2*w^2 - (2*I)*a^2*cM*r^4*w^2 + (3*I)*cM*r^6*w^2 - 
     a^6*r^2*w^3 - 3*a^2*r^6*w^3 - r^8*w^3 + 8*a^3*cM*r^3*w^2*x - 
     4*a^3*r^4*w^2*x + 8*a*cM*r^5*w^2*x - (2*I)*a^5*r^3*w^3*x - 
     (4*I)*a^3*r^5*w^3*x - (2*I)*a*r^7*w^3*x - 4*a^4*cM^2*w*x^2 - 
     12*a^2*cM^2*r^2*w*x^2 + (5*I)*a^6*cM*w^2*x^2 + 
     (6*I)*a^4*cM*r^2*w^2*x^2 - (11*I)*a^2*cM*r^4*w^2*x^2 + a^8*w^3*x^2 + 
     3*a^6*r^2*w^3*x^2 + a^2*r^6*w^3*x^2 + 8*a^5*cM*r*w^2*x^3 + 
     8*a^3*cM*r^3*w^2*x^3 - (2*I)*a^7*r*w^3*x^3 - (4*I)*a^5*r^3*w^3*x^3 - 
     (2*I)*a^3*r^5*w^3*x^3 - (12*I)*a^4*cM*r^2*w^2*x^4)*Y[x]^3 - 
   12*a^3*(a^2 + r^2)^2*w^3*x*rn[r, x]^2*rp[r, x]*Y[x]^3 + 
   2*a^2*cM*sss*w^2*(-(a^2*r^2) + r^4 - (4*I)*a*r^3*x + a^4*x^2 + 
     3*a^2*r^2*x^2 - (4*I)*a^3*r*x^3)*X[r]*Y[x]^3 - 
   (2*I)*a^2*r^2*sss*w*rn[r, x]^2*X[r]*Y[x]^3 + 12*a^6*cM*r^4*w^4*Y[x]^4, 
 E28[r, x] -> -4*cM*m*((-I)*a^4*m^2*r - I*m^2*r^5 - a^5*m^2*x + a^3*r^2*x - 
     4*a^3*m^2*r^2*x + a*r^4*x + a*m^2*r^4*x - I*a^4*r*x^2 - 
     (2*I)*a^4*m^2*r*x^2 - (2*I)*a^2*r^3*x^2 - (2*I)*a^2*m^2*r^3*x^2 + 
     I*r^5*x^2 + 2*a^5*m^2*x^3 + 2*a^3*r^2*x^3 + 6*a^3*m^2*r^2*x^3 - 
     2*a*r^4*x^3 + (4*I)*a^4*r*x^4 + (2*I)*a^4*m^2*r*x^4 + 
     (4*I)*a^2*r^3*x^4 - a^5*x^5 - 5*a^3*r^2*x^5 - (2*I)*a^4*r*x^6)*rn[r, x]*
    X[r]*Y[x] + 4*m*r*x*(a + I*r*x)*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x] - 
   4*m*(-(a*m) + a*m^3 + I*m^2*r + 2*a^2*w - 2*a^2*m^2*w + r^2*w - 
     m^2*r^2*w - a^2*w*x^2 + a^2*m^2*w*x^2)*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] + 
   2*cM*(6*a^4*m*r^3*w + 4*a^2*m*r^5*w + 6*m*r^7*w - (3*I)*a^4*r^2*sss*x - 
     (4*I)*a^2*r^4*sss*x - I*r^6*sss*x - (24*I)*a^5*m*r^2*w*x - 
     (32*I)*a^3*m*r^4*w*x - (8*I)*a*m*r^6*w*x - 18*a^6*m*r*w*x^2 - 
     40*a^4*m*r^3*w*x^2 - 6*a^2*m*r^5*w*x^2 + I*a^6*sss*x^3 + 
     (4*I)*a^4*r^2*sss*x^3 + (3*I)*a^2*r^4*sss*x^3 + (8*I)*a^7*m*w*x^3 + 
     (32*I)*a^5*m*r^2*w*x^3 + (24*I)*a^3*m*r^4*w*x^3 + 4*a^6*m*r*w*x^4 + 
     12*a^4*m*r^3*w*x^4)*X[r]*Y[x]^2 + 
   2*cM*m*(2*a^3*cM*m*r - I*a^2*r^3*sss - (2*I)*r^5*sss - (6*I)*a^5*m*r*w - 
     (4*I)*a^3*m*r^3*w - (10*I)*a*m*r^5*w + 2*a^3*cM*r*x - 
     (8*I)*a^2*cM*m*r^2*x - 3*a^3*r^2*sss*x + 2*a*r^4*sss*x - 6*a^6*m*w*x - 
     24*a^4*m*r^2*w*x - 6*a^2*m*r^4*w*x + 6*a^3*cM*m*r*x^2 - 
     (8*I)*a^2*cM*r^2*x^2 - I*a^2*r^3*sss*x^2 - (12*I)*a^5*m*r*w*x^2 - 
     (24*I)*a^3*m*r^3*w*x^2 + 6*a^3*cM*r*x^3 + 5*a^3*r^2*sss*x^3 + 
     8*a^6*m*w*x^3 + 20*a^4*m*r^2*w*x^3)*rn[r, x]*X[r]*Y[x]^2 + 
   4*cM*w*((-I)*a^5 - I*a^3*r^2 - (2*I)*a*r^4 + 2*a^4*r*x + 11*a^2*r^3*x + 
     3*r^5*x + (10*I)*a^3*r^2*x^2 + (6*I)*a*r^4*x^2 - 7*a^4*r*x^3 - 
     9*a^2*r^3*x^3 - I*a^5*x^4 - (3*I)*a^3*r^2*x^4)*rn[r, x]^2*X[r]*Y[x]^2 - 
   4*a*cM*m^2*(a^2 + r^2)*rn[r, x]^3*X[r]*Y[x]^2 + 
   4*w^2*(-3*a^5 - 4*a^3*r^2 + (4*I)*a^4*r*x + (5*I)*a^2*r^3*x + I*r^5*x + 
     a^5*x^2 + 2*a^3*r^2*x^2 - I*a^4*r*x^3 - I*a^2*r^3*x^3)*rn[r, x]^3*
    rp[r, x]*X[r]*Y[x]^2 + 2*((-2*I)*a^2*m^3 + I*a^2*m*sss + I*m*r^2*sss + 
     (2*I)*a^3*w + (6*I)*a^3*m^2*w + (2*I)*a*r^2*w + (6*I)*a*m^2*r^2*w - 
     I*a^3*sss*w - I*a*r^2*sss*w - (6*I)*a^4*m*w^2 - (4*I)*a^2*m*r^2*w^2 + 
     (2*I)*m*r^4*w^2 - 2*a^2*r*w*x - 2*r^3*w*x + a^2*r*sss*w*x + 
     r^3*sss*w*x + 10*a^3*m*r*w^2*x + 10*a*m*r^3*w^2*x - 
     (2*I)*a^4*m*w^2*x^2 - (2*I)*a^2*m*r^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^3*
    X[r]*Y[x]^2 - 4*a*m^2*(a^2 + r^2)*w^2*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x]^2 + 
   4*a*cM*(I*a*cM*m*r^3*sss - 2*a^3*cM*m*r^2*w + (2*I)*a^2*cM*r^3*w - 
     3*a*cM*m*r^4*w - 2*a^4*r^3*w^2 + 3*a^2*r^5*w^2 + 3*r^7*w^2 + 
     I*a^3*cM*r*sss*x + (3*I)*a*cM*r^3*sss*x + (4*I)*a^4*cM*m*r*w*x - 
     a^3*cM*r^2*w*x + (12*I)*a^2*cM*m*r^3*w*x - 3*a*cM*r^4*w*x + 
     (9*I)*a^5*r^2*w^2*x + (7*I)*a^3*r^4*w^2*x - I*a^3*cM*m*r*sss*x^2 + 
     2*a^5*cM*m*w*x^2 + (2*I)*a^4*cM*r*w*x^2 + 4*a^3*cM*m*r^2*w*x^2 + 
     (10*I)*a^2*cM*r^3*w*x^2 + 6*a^6*r*w^2*x^2 + 14*a^4*r^3*w^2*x^2 + 
     4*a^2*r^5*w^2*x^2 + a^5*cM*w*x^3 + 3*a^3*cM*r^2*w*x^3 - 
     (3*I)*a^7*w^2*x^3 - (16*I)*a^5*r^2*w^2*x^3 - (9*I)*a^3*r^4*w^2*x^3 - 
     a^5*cM*m*w*x^4 + (2*I)*a^4*cM*r*w*x^4 - 5*a^6*r*w^2*x^4 - 
     7*a^4*r^3*w^2*x^4 + I*a^7*w^2*x^5 + (3*I)*a^5*r^2*w^2*x^5)*X[r]*Y[x]^3 - 
   2*a*cM*((-I)*a^4*r*sss*w - I*a^2*r^3*sss*w - (2*I)*r^5*sss*w - 
     (6*I)*a^5*m*r*w^2 - (8*I)*a^3*m*r^3*w^2 - (10*I)*a*m*r^5*w^2 + 
     (2*I)*a^3*cM*m^2*x - 5*a^3*r^2*sss*w*x - 2*a*r^4*sss*w*x - 
     6*a^6*m*w^2*x - 24*a^4*m*r^2*w^2*x - 14*a^2*m*r^4*w^2*x + 
     (2*I)*a^3*cM*m*x^2 + (2*I)*a^3*m*r*sss*x^2 - (3*I)*a^4*r*sss*w*x^2 - 
     (5*I)*a^2*r^3*sss*w*x^2 - (12*I)*a^5*m*r*w^2*x^2 - 
     (24*I)*a^3*m*r^3*w^2*x^2 + 3*a^3*r^2*sss*w*x^3 + 4*a^6*m*w^2*x^3 + 
     8*a^4*m*r^2*w^2*x^3 - (4*I)*a^5*m*r*w^2*x^4)*rn[r, x]*X[r]*Y[x]^3 - 
   (2*I)*a^4*cM*m*sss*rn[r, x]^2*X[r]*Y[x]^3 - 4*a*r^4*w^2*rn[r, x]^3*
    rp[r, x]*X[r]*Y[x]^3 + (4*I)*a*(a^2 + r^2)^2*w^3*rn[r, x]^2*rp[r, x]^3*
    X[r]*Y[x]^3 - 4*a^3*cM^2*w*(I*r^3*sss - a^2*r^2*w - 3*r^4*w + 
     (8*I)*a*r^3*w*x - I*a^2*r*sss*x^2 + a^4*w*x^2 + 3*a^2*r^2*w*x^2)*X[r]*
    Y[x]^4 - 2*a^3*cM*w*((2*I)*a^4*r*w^2 + (4*I)*a^2*r^3*w^2 + 
     (2*I)*r^5*w^2 - a^3*sss*x + 2*a^5*w^2*x + 8*a^3*r^2*w^2*x + 
     6*a*r^4*w^2*x + (4*I)*a^4*r*w^2*x^2 + (4*I)*a^2*r^3*w^2*x^2)*rn[r, x]*
    X[r]*Y[x]^4 - (8*I)*a^6*cM^2*r*w^2*x*X[r]*Y[x]^5, 
 E29[r, x] -> 2*cM*m*(2*a^2*cM*r^2 + (2*I)*a^3*m*r^2 + 2*a^2*cM*m^2*r^2 - 
     2*a^2*r^3 - 2*a^2*m^2*r^3 + 4*cM*r^4 + (2*I)*a*m*r^4 + 4*cM*m^2*r^4 + 
     (2*I)*a*m^3*r^4 - 6*r^5 - 6*m^2*r^5 + a^2*r^3*sss + 5*r^5*sss - 
     (4*I)*a^4*r^2*w - (8*I)*a^4*m^2*r^2*w + 4*a^3*m*r^3*w - 
     (10*I)*a^2*r^4*w - (10*I)*a^2*m^2*r^4*w + 16*a*m*r^5*w - (6*I)*r^6*w - 
     (2*I)*m^2*r^6*w + 6*a^2*cM*m*r^2*x + (6*I)*a^3*m^2*r^2*x - 
     6*a^2*m*r^3*x + 12*cM*m*r^4*x + (6*I)*a*m^2*r^4*x - 18*m*r^5*x - 
     4*a^5*r*w*x - (14*I)*a^4*m*r^2*w*x - 10*a^3*r^3*w*x + 
     4*a^3*m^2*r^3*w*x - (20*I)*a^2*m*r^4*w*x + 6*a*r^5*w*x + 
     4*a*m^2*r^5*w*x - (6*I)*m*r^6*w*x - (2*I)*a^5*m*x^2 - 2*a^4*cM*m^2*x^2 - 
     (2*I)*a^5*m^3*x^2 + 2*a^4*r*x^2 + 2*a^4*m^2*r*x^2 + 4*a^2*cM*r^2*x^2 + 
     2*a^2*cM*m^2*r^2*x^2 - 8*a^2*r^3*x^2 - 6*a^2*m^2*r^3*x^2 + 
     4*cM*r^4*x^2 + (2*I)*a*m*r^4*x^2 - 6*r^5*x^2 - a^4*r*sss*x^2 + 
     6*a^2*r^3*sss*x^2 - r^5*sss*x^2 + (4*I)*a^6*w*x^2 + 
     (8*I)*a^6*m^2*w*x^2 - 8*a^5*m*r*w*x^2 - (4*I)*a^4*r^2*w*x^2 + 
     (16*I)*a^4*m^2*r^2*w*x^2 + 20*a^3*m*r^3*w*x^2 - (6*I)*a^2*r^4*w*x^2 + 
     (8*I)*a^2*m^2*r^4*w*x^2 - 4*a*m*r^5*w*x^2 + (2*I)*r^6*w*x^2 - 
     6*a^4*cM*m*x^3 - (6*I)*a^5*m^2*x^3 + 6*a^4*m*r*x^3 + 
     6*a^2*cM*m*r^2*x^3 - (6*I)*a^3*m^2*r^2*x^3 - 18*a^2*m*r^3*x^3 + 
     (10*I)*a^6*m*w*x^3 - 10*a^5*r*w*x^3 + 4*a^5*m^2*r*w*x^3 + 
     (24*I)*a^4*m*r^2*w*x^3 + 16*a^3*r^3*w*x^3 + 4*a^3*m^2*r^3*w*x^3 + 
     (14*I)*a^2*m*r^4*w*x^3 + 2*a*r^5*w*x^3 - (2*I)*a^5*m*x^4 + 
     2*a^4*cM*m^2*x^4 - 2*a^4*r*x^4 - 4*a^4*m^2*r*x^4 + 2*a^2*cM*r^2*x^4 - 
     (2*I)*a^3*m*r^2*x^4 - 6*a^2*r^3*x^4 + 5*a^4*r*sss*x^4 + 
     a^2*r^3*sss*x^4 - (2*I)*a^6*w*x^4 - (6*I)*a^6*m^2*w*x^4 + 
     28*a^5*m*r*w*x^4 + (10*I)*a^4*r^2*w*x^4 - (6*I)*a^4*m^2*r^2*w*x^4 + 
     (12*I)*a^2*r^4*w*x^4 + 6*a^4*cM*m*x^5 - 12*a^4*m*r*x^5 - 
     (4*I)*a^6*m*w*x^5 + 22*a^5*r*w*x^5 - (4*I)*a^4*m*r^2*w*x^5 + 
     10*a^3*r^3*w*x^5 - 4*a^4*r*x^6 + (2*I)*a^6*w*x^6 - 8*a^5*m*r*w*x^6 + 
     (2*I)*a^4*r^2*w*x^6)*X[r] + 4*m*w^2*(2*a^4*r + 4*a^2*r^3 + r^5 - 
     I*a^5*x - I*a^3*r^2*x - I*a*r^4*x - a^4*r*x^2 - 2*a^2*r^3*x^2 + 
     r^5*x^2 + (3*I)*a^5*x^3 + (4*I)*a^3*r^2*x^3 + (3*I)*a*r^4*x^3 + 
     a^4*r*x^4 + 2*a^2*r^3*x^4 + I*a^3*r^2*x^5)*rn[r, x]^2*rp[r, x]*X[r] + 
   2*m*(2*a^2*m^2 + 2*a^2*m^4 + 2*r^2 - a^2*sss - 2*a^2*m^2*sss + 
     2*cM*m^2*r*sss - 2*r^2*sss - m^2*r^2*sss - 6*a^3*m*w - 8*a^3*m^3*w - 
     10*a*m*r^2*w - 4*a*m^3*r^2*w + 12*a^4*m^2*w^2 + 12*a^2*m^2*r^2*w^2 + 
     2*m^2*r^4*w^2 + 6*a^2*m^3*x + 6*m*r^2*x - 3*a^2*m*sss*x + 
     6*cM*m*r*sss*x - 3*m*r^2*sss*x - 4*a^3*w*x - 14*a^3*m^2*w*x - 
     4*a*r^2*w*x - 14*a*m^2*r^2*w*x + 8*a^4*m*w^2*x + 14*a^2*m*r^2*w^2*x + 
     6*m*r^4*w^2*x + 2*r^2*x^2 - a^2*sss*x^2 + a^2*m^2*sss*x^2 - 
     8*a^3*m*w*x^2 + 4*a^3*m^3*w*x^2 - 4*a*m*r^2*w*x^2 - 12*a^4*m^2*w^2*x^2 - 
     8*a^2*m^2*r^2*w^2*x^2 - 2*a^4*m*w^2*x^3 - 2*a^2*m*r^2*w^2*x^3 + 
     2*a^4*m^2*w^2*x^4)*rn[r, x]^2*rp[r, x]^2*X[r] + 
   4*m^3*rn[r, x]^3*rp[r, x]^3*X[r] + 
   2*cM*((2*I)*a^3*m^4*r^2 - a^2*cM*m*r^2*sss - 2*cM*m*r^4*sss - 
     I*a*m^2*r^4*sss - 2*a^3*cM*r^2*w - 6*a^3*cM*m^2*r^2*w + 2*a^3*r^3*w + 
     2*a*cM*r^4*w - 6*a*cM*m^2*r^4*w + 6*a*r^5*w + (2*I)*a^4*m*r^2*sss*w - 
     a^3*r^3*sss*w + (5*I)*a^2*m*r^4*sss*w - 3*a*r^5*sss*w + 
     (3*I)*m*r^6*sss*w + (2*I)*a^5*r^2*w^2 + (12*I)*a^5*m^2*r^2*w^2 + 
     (8*I)*a^3*r^4*w^2 + (18*I)*a^3*m^2*r^4*w^2 + (6*I)*a*r^6*w^2 + 
     (6*I)*a*m^2*r^6*w^2 - (8*I)*a^4*r^2*w*x + 2*a^3*cM*m*r^2*w*x - 
     (16*I)*a^2*r^4*w*x + 14*a*cM*m*r^4*w*x - (8*I)*r^6*w*x + 
     (4*I)*a^4*r^2*sss*w*x + (8*I)*a^2*r^4*sss*w*x + (4*I)*r^6*sss*w*x + 
     4*a^6*r*w^2*x + 4*a^4*r^3*w^2*x - 12*a^4*m^2*r^3*w^2*x + 
     4*a^2*r^5*w^2*x - 12*a^2*m^2*r^5*w^2*x + 4*r^7*w^2*x - 2*a^4*cM*m*x^2 + 
     I*a^5*m^2*sss*x^2 - a^2*cM*m*r^2*sss*x^2 + 2*a^5*cM*w*x^2 + 
     6*a^5*cM*m^2*w*x^2 - 18*a^5*r*w*x^2 + 20*a^3*cM*r^2*w*x^2 + 
     2*a^3*cM*m^2*r^2*w*x^2 - 36*a^3*r^3*w*x^2 + 18*a*cM*r^4*w*x^2 - 
     18*a*r^5*w*x^2 - (2*I)*a^6*m*sss*w*x^2 + 5*a^5*r*sss*w*x^2 - 
     (2*I)*a^4*m*r^2*sss*w*x^2 + 8*a^3*r^3*sss*w*x^2 + 7*a*r^5*sss*w*x^2 - 
     (12*I)*a^7*m^2*w^2*x^2 + (6*I)*a^5*r^2*w^2*x^2 - 
     (24*I)*a^5*m^2*r^2*w^2*x^2 + (10*I)*a^3*r^4*w^2*x^2 - 
     (12*I)*a^3*m^2*r^4*w^2*x^2 + (2*I)*a*r^6*w^2*x^2 + 6*a^5*cM*m*w*x^3 + 
     18*a^3*cM*m*r^2*w*x^3 - 8*a^6*r*w^2*x^3 - 12*a^6*m^2*r*w^2*x^3 - 
     8*a^4*r^3*w^2*x^3 - 12*a^4*m^2*r^3*w^2*x^3 - 2*a^4*cM*m*x^4 + 
     2*a^5*cM*w*x^4 - 4*a^5*cM*m^2*w*x^4 - 10*a^5*r*w*x^4 + 
     6*a^3*cM*r^2*w*x^4 - 6*a^3*r^3*w*x^4 + I*a^6*m*sss*w*x^4 - 
     a^5*r*sss*w*x^4 + I*a^4*m*r^2*sss*w*x^4 + a^3*r^3*sss*w*x^4 + 
     (6*I)*a^7*m^2*w^2*x^4 + (6*I)*a^5*m^2*r^2*w^2*x^4 - 
     (2*I)*a^3*r^4*w^2*x^4)*X[r]*Y[x] + 
   4*cM*m*w^2*(-(a^4*r^2) - 6*a^2*r^4 + r^6 + (4*I)*a^5*r*x + 
     (3*I)*a^3*r^3*x + (5*I)*a*r^5*x + a^6*x^2 - 9*a^4*r^2*x^2 - 
     2*a^2*r^4*x^2 - (13*I)*a^5*r*x^3 - (5*I)*a^3*r^3*x^3 + a^6*x^4 + 
     3*a^4*r^2*x^4 + (2*I)*a^5*r*x^5)*rn[r, x]*X[r]*Y[x] + 
   2*(a - I*r)^2*(a + I*r)^2*(-2 + sss)*w*(a - (2*I)*r*x + a*x^2)*rn[r, x]^2*
    X[r]*Y[x] - (4*I)*(a^2 + r^2)^2*w^3*x*(-3*a^2 - 2*r^2 + a^2*x^2)*
    rn[r, x]^2*rp[r, x]*X[r]*Y[x] - 2*m*w*((-2*I)*a^2*r - (2*I)*r^3 - 
     4*a^3*m*sss + I*a^2*r*sss + 4*a*cM*m*r*sss - 4*a*m*r^2*sss + I*r^3*sss + 
     (2*I)*a^3*m*r*w + (2*I)*a*m*r^3*w + 2*a^4*sss*w + 3*a^2*r^2*sss*w + 
     r^4*sss*w + 8*a^5*m*w^2 - (4*I)*a^4*r*w^2 + 12*a^3*m*r^2*w^2 - 
     (6*I)*a^2*r^3*w^2 + 4*a*m*r^4*w^2 - (2*I)*r^5*w^2 - 2*a^5*w^2*x - 
     4*a^3*r^2*w^2*x - 2*a*r^4*w^2*x - a^4*sss*w*x^2 - a^2*r^2*sss*w*x^2 - 
     4*a^5*m*w^2*x^2 + (2*I)*a^4*r*w^2*x^2 - 4*a^3*m*r^2*w^2*x^2 + 
     (2*I)*a^2*r^3*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   m*sss^2*rn[r, x]^2*rp[r, x]^2*X[r]^2*Y[x] + 
   2*a*cM*((-I)*a^2*m^2*r^2*sss + a^2*cM*r^2*sss*w - cM*r^4*sss*w + 
     6*a^3*cM*m*r^2*w^2 - I*a^4*r^2*sss*w^2 - (4*I)*a^2*r^4*sss*w^2 - 
     (3*I)*r^6*sss*w^2 - (8*I)*a^5*m*r^2*w^3 - (14*I)*a^3*m*r^4*w^3 + 
     2*a^2*r^5*w^3 - (6*I)*a*m*r^6*w^3 - 2*r^7*w^3 - 8*a^3*cM*r^2*w^2*x - 
     8*a*cM*r^4*w^2*x - (2*I)*a^5*r^2*w^3*x + 12*a^4*m*r^3*w^3*x - 
     (4*I)*a^3*r^4*w^3*x + 12*a^2*m*r^5*w^3*x - (2*I)*a*r^6*w^3*x + 
     a^3*cM*m*sss*x^2 - a^4*cM*sss*w*x^2 - 3*a^2*cM*r^2*sss*w*x^2 - 
     (2*I)*a^6*w^2*x^2 - 6*a^5*cM*m*w^2*x^2 - 10*a^3*cM*m*r^2*w^2*x^2 + 
     I*a^6*sss*w^2*x^2 - I*a^2*r^4*sss*w^2*x^2 + (8*I)*a^7*m*w^3*x^2 - 
     4*a^6*r*w^3*x^2 + (16*I)*a^5*m*r^2*w^3*x^2 - 4*a^4*r^3*w^3*x^2 + 
     (8*I)*a^3*m*r^4*w^3*x^2 - 8*a^2*r^5*w^3*x^2 - (2*I)*a^7*w^3*x^3 + 
     12*a^6*m*r*w^3*x^3 - (4*I)*a^5*r^2*w^3*x^3 + 12*a^4*m*r^3*w^3*x^3 - 
     (2*I)*a^3*r^4*w^3*x^3 + 2*a^5*cM*m*w^2*x^4 - (2*I)*a^7*m*w^3*x^4 + 
     2*a^6*r*w^3*x^4 - (2*I)*a^5*m*r^2*w^3*x^4 - 2*a^4*r^3*w^3*x^4)*X[r]*
    Y[x]^2 + 4*a^2*m*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 - (4*I)*a*(a^2 + r^2)^2*w^4*rn[r, x]^3*
    rp[r, x]^2*X[r]*Y[x]^2 + 4*a^3*cM*w^3*(-(a^2*cM*r^2) + cM*r^4 + 
     I*a^4*r^2*w + (2*I)*a^2*r^4*w + I*r^6*w - 2*a^3*r^3*w*x - 2*a*r^5*w*x + 
     a^4*cM*x^2 + 3*a^2*cM*r^2*x^2 - I*a^6*w*x^2 - (2*I)*a^4*r^2*w*x^2 - 
     I*a^2*r^4*w*x^2 - 2*a^5*r*w*x^3 - 2*a^3*r^3*w*x^3)*X[r]*Y[x]^3, 
 E30[r, x] -> -2*cM*(-2*a^3*m*r^2 + 8*a*cM^2*m*r^2 + (10*I)*a^2*cM*m^2*r^2 - 
     4*a^3*m^3*r^2 + 8*a*cM^2*m^3*r^2 + (10*I)*a^2*cM*m^4*r^2 - 
     2*a^3*m^5*r^2 - 12*a*cM*m*r^3 - (10*I)*a^2*m^2*r^3 - 12*a*cM*m^3*r^3 - 
     (10*I)*a^2*m^4*r^3 + 6*a*m*r^4 + 6*a*m^3*r^4 + 4*a*cM*m*r^3*sss - 
     2*a*cM*m^3*r^3*sss - 2*a*m*r^4*sss + a*m^3*r^4*sss - 6*a^4*r^2*w - 
     8*a^2*cM^2*r^2*w - (20*I)*a^3*cM*m*r^2*w + 12*a^4*m^2*r^2*w - 
     24*a^2*cM^2*m^2*r^2*w - (40*I)*a^3*cM*m^3*r^2*w + 10*a^4*m^4*r^2*w + 
     12*a^2*cM*r^3*w + (6*I)*a^3*m*r^3*w + 28*a^2*cM*m^2*r^3*w + 
     (32*I)*a^3*m^3*r^3*w - 20*a^2*r^4*w + 24*cM^2*r^4*w - 4*a^2*m^2*r^4*w + 
     24*cM^2*m^2*r^4*w + (8*I)*a*cM*m^3*r^4*w + 12*a^2*m^4*r^4*w - 
     36*cM*r^5*w + (10*I)*a*m*r^5*w - 36*cM*m^2*r^5*w - (6*I)*a*m^3*r^5*w + 
     18*r^6*w + 18*m^2*r^6*w + 2*a^4*r^2*sss*w + (10*I)*a^3*cM*m*r^2*sss*w - 
     6*a^4*m^2*r^2*sss*w - 4*a^2*cM*r^3*sss*w - (3*I)*a^3*m*r^3*sss*w + 
     6*a^2*cM*m^2*r^3*sss*w + 12*a^2*r^4*sss*w - 10*a^2*m^2*r^4*sss*w + 
     20*cM*r^5*sss*w - I*a*m*r^5*sss*w + 2*cM*m^2*r^5*sss*w - 14*r^6*sss*w - 
     5*m^2*r^6*sss*w + (10*I)*a^4*cM*r^2*w^2 - 12*a^5*m*r^2*w^2 + 
     (60*I)*a^4*cM*m^2*r^2*w^2 - 20*a^5*m^3*r^2*w^2 + (4*I)*a^4*r^3*w^2 - 
     20*a^3*cM*m*r^3*w^2 - (36*I)*a^4*m^2*r^3*w^2 - 18*a^3*m*r^4*w^2 - 
     (24*I)*a^2*cM*m^2*r^4*w^2 - 48*a^3*m^3*r^4*w^2 + (4*I)*a^2*r^5*w^2 + 
     80*a*cM*m*r^5*w^2 + (32*I)*a^2*m^2*r^5*w^2 - (18*I)*cM*r^6*w^2 - 
     58*a*m*r^6*w^2 - (18*I)*cM*m^2*r^6*w^2 - 6*a*m^3*r^6*w^2 + 
     (16*I)*r^7*w^2 + (16*I)*m^2*r^7*w^2 + 4*a^6*r^2*w^3 + 
     20*a^6*m^2*r^2*w^3 + 16*a^4*r^4*w^3 + 72*a^4*m^2*r^4*w^3 + 
     40*a^2*r^6*w^3 + 18*a^2*m^2*r^6*w^3 - 4*r^8*w^3 - 4*m^2*r^8*w^3 - 
     6*a^3*m^2*r^2*x + 24*a*cM^2*m^2*r^2*x + (30*I)*a^2*cM*m^3*r^2*x - 
     6*a^3*m^4*r^2*x - 36*a*cM*m^2*r^3*x - (30*I)*a^2*m^3*r^3*x + 
     18*a*m^2*r^4*x + (16*I)*a^5*r*w*x - 16*a^4*cM*m*r*w*x - 
     (4*I)*a^5*m^2*r*w*x - (32*I)*a^3*cM*r^2*w*x + 14*a^4*m*r^2*w*x + 
     8*a^2*cM^2*m*r^2*w*x - (60*I)*a^3*cM*m^2*r^2*w*x + 20*a^4*m^3*r^2*w*x + 
     (64*I)*a^3*r^3*w*x - 28*a^2*cM*m*r^3*w*x + (50*I)*a^3*m^2*r^3*w*x + 
     16*a^2*cM*m^3*r^3*w*x + (4*I)*a^3*m^4*r^3*w*x - (32*I)*a*cM*r^4*w*x - 
     4*a^2*m*r^4*w*x + 72*cM^2*m*r^4*w*x + (8*I)*a*cM*m^2*r^4*w*x + 
     12*a^2*m^3*r^4*w*x + (48*I)*a*r^5*w*x - 108*cM*m*r^5*w*x - 
     (2*I)*a*m^2*r^5*w*x + 54*m*r^6*w*x - (8*I)*a^5*r*sss*w*x + 
     (16*I)*a^3*cM*r^2*sss*w*x + a^4*m*r^2*sss*w*x - (40*I)*a^3*r^3*sss*w*x - 
     2*a^2*cM*m*r^3*sss*w*x - (6*I)*a^3*m^2*r^3*sss*w*x + 
     (24*I)*a*cM*r^4*sss*w*x + 6*a^2*m*r^4*sss*w*x + 
     (8*I)*a*cM*m^2*r^4*sss*w*x - (32*I)*a*r^5*sss*w*x + 6*cM*m*r^5*sss*w*x + 
     (4*I)*a*m^2*r^5*sss*w*x - 15*m*r^6*sss*w*x + 16*a^5*cM*r*w^2*x + 
     (8*I)*a^6*m*r*w^2*x - 8*a^5*r^2*w^2*x + (30*I)*a^4*cM*m*r^2*w^2*x - 
     24*a^5*m^2*r^2*w^2*x + 16*a^3*cM*r^3*w^2*x - (60*I)*a^4*m*r^3*w^2*x - 
     48*a^3*cM*m^2*r^3*w^2*x - (16*I)*a^4*m^3*r^3*w^2*x - 8*a^3*r^4*w^2*x + 
     (8*I)*a^2*cM*m*r^4*w^2*x - 8*a^3*m^2*r^4*w^2*x + 16*a*cM*r^5*w^2*x + 
     (24*I)*a^2*m*r^5*w^2*x - (4*I)*a^2*m^3*r^5*w^2*x - 32*a*r^6*w^2*x - 
     (54*I)*cM*m*r^6*w^2*x - 18*a*m^2*r^6*w^2*x + (48*I)*m*r^7*w^2*x + 
     12*a^6*m*r^2*w^3*x - 20*a^4*m*r^4*w^3*x + 16*a^2*m*r^6*w^3*x - 
     12*m*r^8*w^3*x + 2*a^5*m*x^2 - 8*a^3*cM^2*m*x^2 - 
     (10*I)*a^4*cM*m^2*x^2 + 4*a^5*m^3*x^2 - 8*a^3*cM^2*m^3*x^2 - 
     (10*I)*a^4*cM*m^4*x^2 + 2*a^5*m^5*x^2 + 12*a^3*cM*m*r*x^2 + 
     (10*I)*a^4*m^2*r*x^2 + 12*a^3*cM*m^3*r*x^2 + (10*I)*a^4*m^4*r*x^2 - 
     8*a^3*m*r^2*x^2 + 8*a*cM^2*m*r^2*x^2 + (10*I)*a^2*cM*m^2*r^2*x^2 - 
     8*a^3*m^3*r^2*x^2 - 12*a*cM*m*r^3*x^2 - (10*I)*a^2*m^2*r^3*x^2 + 
     6*a*m*r^4*x^2 - 2*a^5*m*sss*x^2 - 2*a^5*m^3*sss*x^2 - 
     4*a^3*cM*m*r*sss*x^2 + 2*a^3*cM*m^3*r*sss*x^2 - 8*a*cM*m*r^3*sss*x^2 + 
     4*a*m*r^4*sss*x^2 + 6*a^6*w*x^2 + 8*a^4*cM^2*w*x^2 + 
     (20*I)*a^5*cM*m*w*x^2 - 12*a^6*m^2*w*x^2 + 24*a^4*cM^2*m^2*w*x^2 + 
     (40*I)*a^5*cM*m^3*w*x^2 - 10*a^6*m^4*w*x^2 - 76*a^4*cM*r*w*x^2 - 
     (22*I)*a^5*m*r*w*x^2 - 44*a^4*cM*m^2*r*w*x^2 - (36*I)*a^5*m^3*r*w*x^2 + 
     78*a^4*r^2*w*x^2 + 96*a^2*cM^2*r^2*w*x^2 - (28*I)*a^3*cM*m*r^2*w*x^2 + 
     32*a^4*m^2*r^2*w*x^2 + 56*a^2*cM^2*m^2*r^2*w*x^2 + 
     (36*I)*a^3*cM*m^3*r^2*w*x^2 + 6*a^4*m^4*r^2*w*x^2 - 
     208*a^2*cM*r^3*w*x^2 + (56*I)*a^3*m*r^3*w*x^2 - 
     60*a^2*cM*m^2*r^3*w*x^2 - (44*I)*a^3*m^3*r^3*w*x^2 + 154*a^2*r^4*w*x^2 + 
     24*cM^2*r^4*w*x^2 - (32*I)*a*cM*m*r^4*w*x^2 + 14*a^2*m^2*r^4*w*x^2 - 
     36*cM*r^5*w*x^2 + (26*I)*a*m*r^5*w*x^2 + 18*r^6*w*x^2 - 
     2*a^6*sss*w*x^2 - (10*I)*a^5*cM*m*sss*w*x^2 + 6*a^6*m^2*sss*w*x^2 + 
     20*a^4*cM*r*sss*w*x^2 + (7*I)*a^5*m*r*sss*w*x^2 - 
     6*a^4*cM*m^2*r*sss*w*x^2 - 20*a^4*r^2*sss*w*x^2 - 
     (6*I)*a^3*cM*m*r^2*sss*w*x^2 + 60*a^2*cM*r^3*sss*w*x^2 - 
     (6*I)*a^3*m*r^3*sss*w*x^2 + 2*a^2*cM*m^2*r^3*sss*w*x^2 - 
     70*a^2*r^4*sss*w*x^2 + (24*I)*a*cM*m*r^4*sss*w*x^2 - 
     3*a^2*m^2*r^4*sss*w*x^2 - 16*cM*r^5*sss*w*x^2 - 
     (15*I)*a*m*r^5*sss*w*x^2 + 4*r^6*sss*w*x^2 - (10*I)*a^6*cM*w^2*x^2 + 
     12*a^7*m*w^2*x^2 - (60*I)*a^6*cM*m^2*w^2*x^2 + 20*a^7*m^3*w^2*x^2 + 
     (12*I)*a^6*r*w^2*x^2 + 52*a^5*cM*m*r*w^2*x^2 + 
     (48*I)*a^6*m^2*r*w^2*x^2 + (18*I)*a^4*cM*r^2*w^2*x^2 - 
     80*a^5*m*r^2*w^2*x^2 - (108*I)*a^4*cM*m^2*r^2*w^2*x^2 - 
     24*a^5*m^3*r^2*w^2*x^2 + (20*I)*a^4*r^3*w^2*x^2 + 
     168*a^3*cM*m*r^3*w^2*x^2 + (124*I)*a^4*m^2*r^3*w^2*x^2 - 
     (30*I)*a^2*cM*r^4*w^2*x^2 - 138*a^3*m*r^4*w^2*x^2 + 
     (10*I)*a^2*cM*m^2*r^4*w^2*x^2 + 22*a^3*m^3*r^4*w^2*x^2 + 
     (72*I)*a^2*r^5*w^2*x^2 - 80*a*cM*m*r^5*w^2*x^2 - 
     (4*I)*a^2*m^2*r^5*w^2*x^2 - (18*I)*cM*r^6*w^2*x^2 + 46*a*m*r^6*w^2*x^2 + 
     (16*I)*r^7*w^2*x^2 - 4*a^8*w^3*x^2 - 20*a^8*m^2*w^3*x^2 + 
     56*a^6*r^2*w^3*x^2 + 36*a^6*m^2*r^2*w^3*x^2 + 116*a^4*r^4*w^3*x^2 - 
     66*a^4*m^2*r^4*w^3*x^2 - 76*a^2*r^6*w^3*x^2 - 22*a^2*m^2*r^6*w^3*x^2 - 
     4*r^8*w^3*x^2 + 6*a^5*m^2*x^3 - 24*a^3*cM^2*m^2*x^3 - 
     (30*I)*a^4*cM*m^3*x^3 + 6*a^5*m^4*x^3 + 36*a^3*cM*m^2*r*x^3 + 
     (30*I)*a^4*m^3*r*x^3 - 18*a^3*m^2*r^2*x^3 - 6*a^6*m*w*x^3 + 
     24*a^4*cM^2*m*w*x^3 + (52*I)*a^5*cM*m^2*w*x^3 - 16*a^6*m^3*w*x^3 + 
     (16*I)*a^5*r*w*x^3 - 52*a^4*cM*m*r*w*x^3 - (26*I)*a^5*m^2*r*w*x^3 + 
     16*a^4*cM*m^3*r*w*x^3 + (4*I)*a^5*m^4*r*w*x^3 + 12*a^4*m*r^2*w*x^3 + 
     88*a^2*cM^2*m*r^2*w*x^3 + (32*I)*a^3*cM*m^2*r^2*w*x^3 - 
     4*a^4*m^3*r^2*w*x^3 - 180*a^2*cM*m*r^3*w*x^3 - 
     (82*I)*a^3*m^2*r^3*w*x^3 + 130*a^2*m*r^4*w*x^3 - (16*I)*a*r^5*w*x^3 + 
     3*a^6*m*sss*w*x^3 - (16*I)*a^5*r*sss*w*x^3 - 6*a^4*cM*m*r*sss*w*x^3 - 
     (6*I)*a^5*m^2*r*sss*w*x^3 + (8*I)*a^3*cM*r^2*sss*w*x^3 - 
     2*a^4*m*r^2*sss*w*x^3 + (8*I)*a^3*cM*m^2*r^2*sss*w*x^3 + 
     26*a^2*cM*m*r^3*sss*w*x^3 + (14*I)*a^3*m^2*r^3*sss*w*x^3 - 
     (8*I)*a*cM*r^4*sss*w*x^3 - 45*a^2*m*r^4*sss*w*x^3 + 
     (16*I)*a*r^5*sss*w*x^3 - (14*I)*a^6*cM*m*w^2*x^3 + 12*a^7*m^2*w^2*x^3 - 
     48*a^5*cM*r*w^2*x^3 - (60*I)*a^6*m*r*w^2*x^3 - 48*a^5*cM*m^2*r*w^2*x^3 - 
     (16*I)*a^6*m^3*r*w^2*x^3 + 16*a^5*r^2*w^2*x^3 - 
     (8*I)*a^4*cM*m*r^2*w^2*x^3 + 20*a^5*m^2*r^2*w^2*x^3 - 
     32*a^3*cM*r^3*w^2*x^3 + (128*I)*a^4*m*r^3*w^2*x^3 + 
     48*a^3*cM*m^2*r^3*w^2*x^3 + (8*I)*a^4*m^3*r^3*w^2*x^3 - 
     16*a^3*r^4*w^2*x^3 - (50*I)*a^2*cM*m*r^4*w^2*x^3 - 
     70*a^3*m^2*r^4*w^2*x^3 - 16*a*cM*r^5*w^2*x^3 + 
     (88*I)*a^2*m*r^5*w^2*x^3 + 32*a*r^6*w^2*x^3 - 28*a^6*m*r^2*w^3*x^3 + 
     124*a^4*m*r^4*w^3*x^3 - 28*a^2*m*r^6*w^3*x^3 + 2*a^5*m*x^4 - 
     8*a^3*cM^2*m*x^4 - (10*I)*a^4*cM*m^2*x^4 + 2*a^5*m^3*x^4 + 
     12*a^3*cM*m*r*x^4 + (10*I)*a^4*m^2*r*x^4 - 6*a^3*m*r^2*x^4 + 
     a^5*m^3*sss*x^4 + 8*a^3*cM*m*r*sss*x^4 + 6*a^6*w*x^4 + 
     8*a^4*cM^2*w*x^4 - (4*I)*a^5*cM*m*w*x^4 + 12*a^6*m^2*w*x^4 - 
     16*a^4*cM^2*m^2*w*x^4 - (28*I)*a^5*cM*m^3*w*x^4 + 14*a^6*m^4*w*x^4 - 
     12*a^4*cM*r*w*x^4 + (46*I)*a^5*m*r*w*x^4 + 48*a^4*cM*m^2*r*w*x^4 + 
     (30*I)*a^5*m^3*r*w*x^4 + 20*a^4*r^2*w*x^4 - 24*a^2*cM^2*r^2*w*x^4 - 
     (8*I)*a^3*cM*m*r^2*w*x^4 - 62*a^4*m^2*r^2*w*x^4 + 36*a^2*cM*r^3*w*x^4 - 
     (14*I)*a^3*m*r^3*w*x^4 - 18*a^2*r^4*w*x^4 - 8*a^6*sss*w*x^4 + 
     (14*I)*a^5*cM*m*sss*w*x^4 - 14*a^6*m^2*sss*w*x^4 - 
     (25*I)*a^5*m*r*sss*w*x^4 + 12*a^4*cM*m^2*r*sss*w*x^4 - 
     16*a^4*r^2*sss*w*x^4 + (20*I)*a^3*cM*m*r^2*sss*w*x^4 - 
     5*a^4*m^2*r^2*sss*w*x^4 - 40*a^2*cM*r^3*sss*w*x^4 - 
     (23*I)*a^3*m*r^3*sss*w*x^4 + 32*a^2*r^4*sss*w*x^4 + 
     (14*I)*a^6*cM*w^2*x^4 - 62*a^7*m*w^2*x^4 + (84*I)*a^6*cM*m^2*w^2*x^4 - 
     56*a^7*m^3*w^2*x^4 + (8*I)*a^6*r*w^2*x^4 - 56*a^5*cM*m*r*w^2*x^4 - 
     (76*I)*a^6*m^2*r*w^2*x^4 - (40*I)*a^4*cM*r^2*w^2*x^4 + 
     14*a^5*m*r^2*w^2*x^4 + (50*I)*a^4*cM*m^2*r^2*w^2*x^4 + 
     10*a^5*m^3*r^2*w^2*x^4 + (60*I)*a^4*r^3*w^2*x^4 - 
     148*a^3*cM*m*r^3*w^2*x^4 - (80*I)*a^4*m^2*r^3*w^2*x^4 + 
     (2*I)*a^2*cM*r^4*w^2*x^4 + 104*a^3*m*r^4*w^2*x^4 + 
     (4*I)*a^2*r^5*w^2*x^4 + 48*a^8*w^3*x^4 + 84*a^8*m^2*w^3*x^4 + 
     8*a^6*r^2*w^3*x^4 - 30*a^6*m^2*r^2*w^3*x^4 - 204*a^4*r^4*w^3*x^4 + 
     6*a^4*m^2*r^4*w^3*x^4 + 28*a^2*r^6*w^3*x^4 + 8*a^6*m*w*x^5 - 
     (16*I)*a^5*cM*m^2*w*x^5 + 20*a^6*m^3*w*x^5 - 32*a^4*cM*m*r*w*x^5 + 
     48*a^4*m*r^2*w*x^5 - 12*a^6*m*sss*w*x^5 + (8*I)*a^5*r*sss*w*x^5 + 
     24*a^4*cM*m*r*sss*w*x^5 + (10*I)*a^5*m^2*r*sss*w*x^5 - 
     (8*I)*a^3*cM*r^2*sss*w*x^5 - 32*a^4*m*r^2*sss*w*x^5 + 
     (8*I)*a^3*r^3*sss*w*x^5 - 44*a^7*m^2*w^2*x^5 + 32*a^5*cM*r*w^2*x^5 + 
     (80*I)*a^6*m*r*w^2*x^5 + 48*a^5*cM*m^2*r*w^2*x^5 + 
     (12*I)*a^6*m^3*r*w^2*x^5 - 8*a^5*r^2*w^2*x^5 - 
     (16*I)*a^4*cM*m*r^2*w^2*x^5 - 98*a^5*m^2*r^2*w^2*x^5 + 
     16*a^3*cM*r^3*w^2*x^5 + (12*I)*a^4*m*r^3*w^2*x^5 + 24*a^3*r^4*w^2*x^5 + 
     28*a^8*m*w^3*x^5 + 140*a^6*m*r^2*w^3*x^5 - 68*a^4*m*r^4*w^3*x^5 + 
     (8*I)*a^5*cM*m*w*x^6 - 10*a^6*m^2*w*x^6 - (12*I)*a^5*m*r*w*x^6 + 
     4*a^6*sss*w*x^6 - (4*I)*a^5*cM*m*sss*w*x^6 + 5*a^6*m^2*sss*w*x^6 - 
     8*a^4*cM*r*sss*w*x^6 + (2*I)*a^5*m*r*sss*w*x^6 + 12*a^4*r^2*sss*w*x^6 - 
     (8*I)*a^6*cM*w^2*x^6 + 22*a^7*m*w^2*x^6 - (26*I)*a^6*cM*m^2*w^2*x^6 + 
     22*a^7*m^3*w^2*x^6 - (4*I)*a^6*r*w^2*x^6 + 4*a^5*cM*m*r*w^2*x^6 + 
     (24*I)*a^6*m^2*r*w^2*x^6 + (16*I)*a^4*cM*r^2*w^2*x^6 + 
     10*a^5*m*r^2*w^2*x^6 - (20*I)*a^4*r^3*w^2*x^6 - 44*a^8*w^3*x^6 - 
     66*a^8*m^2*w^3*x^6 - 76*a^6*r^2*w^3*x^6 - 6*a^6*m^2*r^2*w^3*x^6 + 
     96*a^4*r^4*w^3*x^6 + (8*I)*a^6*cM*m*w^2*x^7 - 10*a^7*m^2*w^2*x^7 - 
     (12*I)*a^6*m*r*w^2*x^7 - 4*a^8*m*w^3*x^7 - 64*a^6*m*r^2*w^3*x^7 + 
     16*a^8*w^3*x^8 + 10*a^8*m^2*w^3*x^8 + 48*a^6*r^2*w^3*x^8) + 
   4*(a - I*r)*(a + I*r)*w*(-6*a^2*r + 2*r^3 + 4*a^2*r*sss - 2*r^3*sss - 
     (4*I)*a^3*x + (12*I)*a*r^2*x + (3*I)*a^3*sss*x - (9*I)*a*r^2*sss*x - 
     6*a^2*r*x^2 + 2*r^3*x^2 + 4*a^2*r*sss*x^2 - I*a^3*sss*x^3 + 
     (3*I)*a*r^2*sss*x^3 - 2*a^2*r*sss*x^4)*rn[r, x]^2 + 
   (4*I)*cM*r*sss*w^2*(a^4 + 3*a^2*r^2 + 6*r^4 - 6*a^4*m*x - a^2*m*r^2*x + 
     6*m*r^4*x + 6*a^4*x^2 + 12*a^2*r^2*x^2 - 2*r^4*x^2 + 11*a^4*m*x^3 + 
     13*a^2*m*r^2*x^3 - 3*a^4*x^4 - 7*a^2*r^2*x^4 + a^4*m*x^5)*rn[r, x]*
    rp[r, x] + 2*w*(-2*a^4*m^2 + 4*a^2*m^2*r^2 + (2*I)*a*m*r^3 + 4*m^2*r^4 + 
     a^4*m^2*sss + (5*I)*a^3*m*r*sss - 6*a^2*m^2*r^2*sss + I*a*m*r^3*sss - 
     2*m^2*r^4*sss + 4*a^5*m*w + (4*I)*a^4*r*w - 10*a^3*m*r^2*w + 
     (8*I)*a^2*r^3*w - 22*a*m*r^4*w + (4*I)*r^5*w - 2*a^5*m*sss*w - 
     (4*I)*a^4*r*sss*w + 9*a^3*m*r^2*sss*w - (8*I)*a^2*r^3*sss*w + 
     11*a*m*r^4*sss*w - (4*I)*r^5*sss*w + 6*a^4*r^2*w^2 + 10*a^2*r^4*w^2 + 
     2*r^6*w^2 - 2*a^4*m*x + (2*I)*a^3*m^2*r*x - 14*a^2*m*r^2*x - 
     (4*I)*a*m^2*r^3*x + 12*m*r^4*x - a^4*m*sss*x - (3*I)*a^3*m^2*r*sss*x - 
     3*a^2*m*r^2*sss*x + (2*I)*a*m^2*r^3*sss*x - 6*m*r^4*sss*x - 12*a^5*w*x - 
     (24*I)*a^4*m*r*w*x - 24*a^3*r^2*w*x - 12*a*r^4*w*x + (12*I)*m*r^5*w*x + 
     8*a^5*sss*w*x + (8*I)*a^4*m*r*sss*w*x + 16*a^3*r^2*sss*w*x + 
     (2*I)*a^2*m*r^3*sss*w*x + 8*a*r^4*sss*w*x - (6*I)*m*r^5*sss*w*x + 
     (22*I)*a^5*r*w^2*x + (28*I)*a^3*r^3*w^2*x + (6*I)*a*r^5*w^2*x + 
     6*a^4*m^2*x^2 + (14*I)*a*m*r^3*x^2 - 5*a^4*m^2*sss*x^2 - 
     (13*I)*a^3*m*r*sss*x^2 - (9*I)*a*m*r^3*sss*x^2 - 10*a^5*m*w*x^2 + 
     (4*I)*a^4*r*w*x^2 - 36*a^3*m*r^2*w*x^2 + (8*I)*a^2*r^3*w*x^2 - 
     10*a*m*r^4*w*x^2 + (4*I)*r^5*w*x^2 + 7*a^5*m*sss*w*x^2 + 
     2*a^3*m*r^2*sss*w*x^2 - 5*a*m*r^4*sss*w*x^2 - 6*a^4*r^2*w^2*x^2 - 
     8*a^2*r^4*w^2*x^2 + 2*r^6*w^2*x^2 - 2*a^4*m*x^3 - (10*I)*a^3*m^2*r*x^3 + 
     6*a^2*m*r^2*x^3 + 3*a^4*m*sss*x^3 + (5*I)*a^3*m^2*r*sss*x^3 - 
     a^2*m*r^2*sss*x^3 + 4*a^5*w*x^3 + (12*I)*a^4*m*r*w*x^3 + 
     8*a^3*r^2*w*x^3 + 4*a*r^4*w*x^3 - 4*a^5*sss*w*x^3 - 
     (14*I)*a^4*m*r*sss*w*x^3 - 8*a^3*r^2*sss*w*x^3 - 
     (14*I)*a^2*m*r^3*sss*w*x^3 - 4*a*r^4*sss*w*x^3 - (34*I)*a^5*r*w^2*x^3 - 
     (36*I)*a^3*r^3*w^2*x^3 - (2*I)*a*r^5*w^2*x^3 - 2*a^5*m*w*x^4 + 
     6*a^3*m*r^2*w*x^4 + a^5*m*sss*w*x^4 + a^3*m*r^2*sss*w*x^4 + 
     4*a^4*r^2*w^2*x^4 + 6*a^2*r^4*w^2*x^4 + (16*I)*a^5*r*w^2*x^5 + 
     (16*I)*a^3*r^3*w^2*x^5)*rn[r, x]^2*rp[r, x] + 
   2*w*((-4*I)*a^3*m^3 - (2*I)*a^3*m^5 + 8*a^2*m^4*r - (4*I)*a*m^3*r^2 + 
     (3*I)*a^3*m^3*sss - (4*I)*a*cM*m^3*r*sss + (2*I)*a*m^3*r^2*sss + 
     (20*I)*a^4*m^2*w + (10*I)*a^4*m^4*w - 28*a^3*m^3*r*w + 
     (18*I)*a^2*m^2*r^2*w + (6*I)*a^2*m^4*r^2*w - 10*a*m^3*r^3*w + 
     (4*I)*m^2*r^4*w - (9*I)*a^4*m^2*sss*w + (12*I)*a^2*cM*m^2*r*sss*w - 
     (11*I)*a^2*m^2*r^2*sss*w + (4*I)*cM*m^2*r^3*sss*w - 
     (2*I)*m^2*r^4*sss*w - (28*I)*a^5*m*w^2 - (20*I)*a^5*m^3*w^2 + 
     36*a^4*m^2*r*w^2 - (32*I)*a^3*m*r^2*w^2 - (24*I)*a^3*m^3*r^2*w^2 + 
     28*a^2*m^2*r^3*w^2 - (12*I)*a*m*r^4*w^2 - (6*I)*a*m^3*r^4*w^2 + 
     2*m^2*r^5*w^2 + (12*I)*a^6*w^3 + (20*I)*a^6*m^2*w^3 + 
     (18*I)*a^4*r^2*w^3 + (36*I)*a^4*m^2*r^2*w^3 + (8*I)*a^2*r^4*w^3 + 
     (18*I)*a^2*m^2*r^4*w^3 + (2*I)*r^6*w^3 + (2*I)*m^2*r^6*w^3 - 
     (4*I)*a^3*m^4*x + 16*a^2*m^3*r*x + (14*I)*a^4*m^3*w*x - 
     20*a^3*m^2*r*w*x + (16*I)*a^2*m^3*r^2*w*x - 30*a*m^2*r^3*w*x - 
     (18*I)*a^5*m^2*w^2*x + 16*a^4*m*r*w^2*x - (36*I)*a^3*m^2*r^2*w^2*x + 
     22*a^2*m*r^3*w^2*x - (18*I)*a*m^2*r^4*w^2*x + 6*m*r^5*w^2*x + 
     (10*I)*a^6*m*w^3*x + (24*I)*a^4*m*r^2*w^3*x + (20*I)*a^2*m*r^4*w^3*x + 
     (6*I)*m*r^6*w^3*x + (2*I)*a^3*m^3*x^2 - I*a^3*m^3*sss*x^2 - 
     (10*I)*a^4*m^2*w*x^2 - (4*I)*a^4*m^4*w*x^2 + 18*a^3*m^3*r*w*x^2 - 
     (4*I)*a^2*m^2*r^2*w*x^2 + (7*I)*a^4*m^2*sss*w*x^2 - 
     (8*I)*a^2*cM*m^2*r*sss*w*x^2 + (7*I)*a^2*m^2*r^2*sss*w*x^2 + 
     (22*I)*a^5*m*w^2*x^2 + (16*I)*a^5*m^3*w^2*x^2 - 44*a^4*m^2*r*w^2*x^2 + 
     (6*I)*a^3*m*r^2*w^2*x^2 + (12*I)*a^3*m^3*r^2*w^2*x^2 - 
     24*a^2*m^2*r^3*w^2*x^2 - (14*I)*a^6*w^3*x^2 - (24*I)*a^6*m^2*w^3*x^2 - 
     (10*I)*a^4*r^2*w^3*x^2 - (36*I)*a^4*m^2*r^2*w^3*x^2 + 
     (6*I)*a^2*r^4*w^3*x^2 - (12*I)*a^2*m^2*r^4*w^3*x^2 + (2*I)*r^6*w^3*x^2 + 
     (2*I)*a^4*m^3*w*x^3 - 10*a^3*m^2*r*w*x^3 - 10*a^4*m*r*w^2*x^3 - 
     10*a^2*m*r^3*w^2*x^3 - (6*I)*a^6*m*w^3*x^3 - (8*I)*a^4*m*r^2*w^3*x^3 - 
     (2*I)*a^2*m*r^4*w^3*x^3 - (6*I)*a^5*m*w^2*x^4 - (2*I)*a^5*m^3*w^2*x^4 + 
     10*a^4*m^2*r*w^2*x^4 + (2*I)*a^3*m*r^2*w^2*x^4 + (6*I)*a^6*w^3*x^4 + 
     (6*I)*a^6*m^2*w^3*x^4 + (4*I)*a^4*r^2*w^3*x^4 + 
     (6*I)*a^4*m^2*r^2*w^3*x^4 - (2*I)*a^2*r^4*w^3*x^4 + 
     (2*I)*a^6*m*w^3*x^5 + (2*I)*a^4*m*r^2*w^3*x^5)*rn[r, x]^2*rp[r, x]^2 + 
   6*a*cM*m^2*sss*x*(-r + a*x)*(r + a*x)*X[r] - 
   2*cM*(2*a^3*m*r^2*sss - 4*a*cM^2*m*r^2*sss - (5*I)*a^2*cM*m^2*r^2*sss + 
     2*a^3*m^3*r^2*sss + (5*I)*a^2*m^2*r^3*sss + 4*a^2*cM^2*r^2*sss*w - 
     12*cM^2*r^4*sss*w + 24*a^3*cM^2*m*r^2*w^2 - 48*a*cM^2*m*r^4*w^2 - 
     (5*I)*a^4*cM*r^2*sss*w^2 + 6*a^5*m*r^2*sss*w^2 - 
     6*a^3*cM*m*r^3*sss*w^2 + 17*a^3*m*r^4*sss*w^2 - 4*a*cM*m*r^5*sss*w^2 + 
     (9*I)*cM*r^6*sss*w^2 + 17*a*m*r^6*sss*w^2 - (40*I)*a^5*cM*m*r^2*w^3 + 
     (16*I)*a^5*m*r^3*w^3 + (24*I)*a^3*cM*m*r^4*w^3 - (46*I)*a^3*m*r^5*w^3 + 
     (36*I)*a*cM*m*r^6*w^3 - (38*I)*a*m*r^7*w^3 - 2*a^6*r^2*sss*w^3 - 
     8*a^4*r^4*sss*w^3 - 12*a^2*r^6*sss*w^3 + 2*r^8*sss*w^3 - 
     10*a^7*m*r^2*w^4 - 48*a^5*m*r^4*w^4 - 18*a^3*m*r^6*w^4 + 8*a*m*r^8*w^4 - 
     4*a^5*r^2*sss*w^2*x + 4*a^3*r^4*sss*w^2*x - (16*I)*a^2*cM*m*r^4*sss*w^2*
      x + 8*a*r^6*sss*w^2*x - (4*I)*a^7*r*w^3*x + (40*I)*a^5*r^3*w^3*x + 
     (32*I)*a^3*r^5*w^3*x - (12*I)*a*r^7*w^3*x + 4*a^3*cM^2*m*sss*x^2 + 
     (5*I)*a^4*cM*m^2*sss*x^2 - (5*I)*a^4*m^2*r*sss*x^2 + 
     4*a^3*m*r^2*sss*x^2 - 4*a^4*cM^2*sss*w*x^2 - 20*a^2*cM^2*r^2*sss*w*x^2 - 
     24*a^5*cM^2*m*w^2*x^2 - 88*a^3*cM^2*m*r^2*w^2*x^2 + 
     (5*I)*a^6*cM*sss*w^2*x^2 - 6*a^7*m*sss*w^2*x^2 + 
     6*a^5*cM*m*r*sss*w^2*x^2 - (4*I)*a^4*cM*r^2*sss*w^2*x^2 + 
     12*a^5*m*r^2*sss*w^2*x^2 - 10*a^3*cM*m*r^3*sss*w^2*x^2 + 
     (7*I)*a^2*cM*r^4*sss*w^2*x^2 + 30*a^3*m*r^4*sss*w^2*x^2 + 
     (40*I)*a^7*cM*m*w^3*x^2 - (28*I)*a^7*m*r*w^3*x^2 + 
     (68*I)*a^5*cM*m*r^2*w^3*x^2 - (100*I)*a^5*m*r^3*w^3*x^2 + 
     (4*I)*a^3*cM*m*r^4*w^3*x^2 - (28*I)*a^3*m*r^5*w^3*x^2 + 
     2*a^8*sss*w^3*x^2 - 6*a^6*r^2*sss*w^3*x^2 - 18*a^4*r^4*sss*w^3*x^2 + 
     14*a^2*r^6*sss*w^3*x^2 + 10*a^9*m*w^4*x^2 - 34*a^7*m*r^2*w^4*x^2 + 
     18*a^5*m*r^4*w^4*x^2 + 26*a^3*m*r^6*w^4*x^2 + 12*a^5*r^2*sss*w^2*x^3 - 
     (16*I)*a^4*cM*m*r^2*sss*w^2*x^3 + 12*a^3*r^4*sss*w^2*x^3 + 
     (52*I)*a^7*r*w^3*x^3 + (16*I)*a^5*r^3*w^3*x^3 - (36*I)*a^3*r^5*w^3*x^3 + 
     8*a^5*cM^2*m*w^2*x^4 - (4*I)*a^6*cM*sss*w^2*x^4 + 19*a^7*m*sss*w^2*x^4 - 
     18*a^5*cM*m*r*sss*w^2*x^4 + (8*I)*a^4*cM*r^2*sss*w^2*x^4 + 
     25*a^5*m*r^2*sss*w^2*x^4 - (44*I)*a^7*cM*m*w^3*x^4 + 
     (34*I)*a^7*m*r*w^3*x^4 - (32*I)*a^5*cM*m*r^2*w^3*x^4 + 
     (50*I)*a^5*m*r^3*w^3*x^4 - 10*a^8*sss*w^3*x^4 - 14*a^6*r^2*sss*w^3*x^4 + 
     20*a^4*r^4*sss*w^3*x^4 - 46*a^9*m*w^4*x^4 - 4*a^7*m*r^2*w^4*x^4 + 
     6*a^5*m*r^4*w^4*x^4 - (28*I)*a^7*r*w^3*x^5 - (28*I)*a^5*r^3*w^3*x^5 + 
     (8*I)*a^7*cM*m*w^3*x^6 - (4*I)*a^7*m*r*w^3*x^6 + 4*a^8*sss*w^3*x^6 + 
     12*a^6*r^2*sss*w^3*x^6 + 20*a^9*m*w^4*x^6 + 8*a^7*m*r^2*w^4*x^6)*Y[x] + 
   (24*I)*a^3*cM*m^2*r*w^3*x*(-2*a^2 - r^2 + a^2*x^2)*rn[r, x]*rp[r, x]*
    Y[x] + 2*r*w*((-6*I)*a^3*m - 3*a^4*r*sss*w^2 - 5*a^2*r^3*sss*w^2 - 
     r^5*sss*w^2 - (12*I)*a^2*m*r^2*w*x - (5*I)*a^5*sss*w^2*x - 
     (6*I)*a^3*r^2*sss*w^2*x - I*a*r^4*sss*w^2*x + 2*a^4*r*sss*w^2*x^2 + 
     3*a^2*r^3*sss*w^2*x^2 + (4*I)*a^5*sss*w^2*x^3 + 
     (4*I)*a^3*r^2*sss*w^2*x^3)*rn[r, x]^2*rp[r, x]*Y[x] + 
   2*w^3*((9*I)*a^5*m*sss - (12*I)*a^3*cM*m*r*sss + (16*I)*a^3*m*r^2*sss - 
     (8*I)*a*cM*m*r^3*sss + (7*I)*a*m*r^4*sss - 20*a^5*m*r*w - 
     26*a^3*m*r^3*w - 6*a*m*r^5*w - (3*I)*a^6*sss*w - (7*I)*a^4*r^2*sss*w - 
     (5*I)*a^2*r^4*sss*w - I*r^6*sss*w - (10*I)*a^7*m*w^2 - 
     (24*I)*a^5*m*r^2*w^2 - (18*I)*a^3*m*r^4*w^2 - (4*I)*a*m*r^6*w^2 - 
     12*a^5*r*w*x - 16*a^3*r^3*w*x - 4*a*r^5*w*x + 14*a^5*m*r*w*x^2 + 
     14*a^3*m*r^3*w*x^2 + (2*I)*a^6*sss*w*x^2 + (4*I)*a^4*r^2*sss*w*x^2 + 
     (2*I)*a^2*r^4*sss*w*x^2 + (6*I)*a^7*m*w^2*x^2 + 
     (12*I)*a^5*m*r^2*w^2*x^2 + (6*I)*a^3*m*r^4*w^2*x^2 + 8*a^5*r*w*x^3 + 
     8*a^3*r^3*w*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   cM*sss^2*(-(a*m*r^2) + a^2*r^2*w + r^4*w + (4*I)*a*r^3*w*x + a^3*m*x^2 - 
     a^4*w*x^2 + 3*a^2*r^2*w*x^2 + (4*I)*a^3*r*w*x^3 + 4*a^4*w*x^4)*X[r]*
    Y[x] - 2*sss^2*w*(a^2 - r^2 - (2*I)*a*r*x)*rn[r, x]^2*rp[r, x]*X[r]*
    Y[x] - (2*I)*sss*w*(a*m*sss - a^2*sss*w - r^2*sss*w + 2*a^3*m*w^2*x^2)*
    rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] - 4*a^2*cM*w^2*
    (-4*a^2*cM^2*r^2*w + 2*a^2*cM*r^3*w + 12*cM^2*r^4*w - 22*cM*r^5*w + 
     a^2*cM*r^3*sss*w + cM*r^5*sss*w + (5*I)*a^4*cM*r^2*w^2 - I*a^4*r^3*w^2 - 
     (4*I)*a^2*cM*r^4*w^2 + (10*I)*a^2*r^5*w^2 - (9*I)*cM*r^6*w^2 + 
     (11*I)*r^7*w^2 + a^6*r^2*w^3 + 6*a^4*r^4*w^3 + 3*a^2*r^6*w^3 - 
     2*r^8*w^3 - 16*a*cM^2*r^2*x + 4*a*cM*r^3*sss*x - (8*I)*a*cM*r^4*w*x - 
     (3*I)*a^3*r^3*sss*w*x + (4*I)*a*cM*r^4*sss*w*x - (3*I)*a*r^5*sss*w*x - 
     a^5*r^2*w^2*x - 8*a^3*cM*r^3*w^2*x + 8*a^3*r^4*w^2*x + a*r^6*w^2*x + 
     4*a^4*cM^2*w*x^2 - 10*a^4*cM*r*w*x^2 + 20*a^2*cM^2*r^2*w*x^2 - 
     50*a^2*cM*r^3*w*x^2 - a^4*cM*r*sss*w*x^2 + 3*a^2*cM*r^3*sss*w*x^2 - 
     (5*I)*a^6*cM*w^2*x^2 + (3*I)*a^6*r*w^2*x^2 - (8*I)*a^4*cM*r^2*w^2*x^2 + 
     (16*I)*a^4*r^3*w^2*x^2 - (3*I)*a^2*cM*r^4*w^2*x^2 + 
     (13*I)*a^2*r^5*w^2*x^2 - a^8*w^3*x^2 + 5*a^6*r^2*w^3*x^2 + 
     a^4*r^4*w^3*x^2 - 5*a^2*r^6*w^3*x^2 - (4*I)*a^5*cM*w*x^3 - 
     (12*I)*a^3*cM*r^2*w*x^3 - (3*I)*a^5*r*sss*w*x^3 + 
     (4*I)*a^3*cM*r^2*sss*w*x^3 - (3*I)*a^3*r^3*sss*w*x^3 - a^7*w^2*x^3 - 
     8*a^5*cM*r*w^2*x^3 + 4*a^5*r^2*w^2*x^3 + 8*a^3*cM*r^3*w^2*x^3 - 
     11*a^3*r^4*w^2*x^3 - 16*a^4*cM*r*w*x^4 + 4*a^4*cM*r*sss*w*x^4 + 
     (4*I)*a^6*cM*w^2*x^4 - (2*I)*a^6*r*w^2*x^4 + (4*I)*a^4*cM*r^2*w^2*x^4 - 
     (2*I)*a^4*r^3*w^2*x^4 + 5*a^8*w^3*x^4 + 4*a^6*r^2*w^3*x^4 - 
     a^4*r^4*w^3*x^4 - 4*a^7*w^2*x^5 + 8*a^5*cM*r*w^2*x^5 - 
     12*a^5*r^2*w^2*x^5)*Y[x]^2 - (8*I)*a^4*cM*m*r*w^3*x*
    ((-12*I)*cM - 4*a^2*w - 3*r^2*w + a^2*w*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 + 
   2*a^6*(-2 + sss)*w^3*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   4*a^2*(a + I*r)*(I*a + r)*w^4*(2*cM*r*sss - (2*I)*a^2*r*w - (2*I)*r^3*w + 
     a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2 - a^3*w*x - a*r^2*w*x)*rn[r, x]^2*
    rp[r, x]^2*Y[x]^2 - (8*I)*a^5*cM*r*(a^2 + r^2)*w^5*x*rn[r, x]*rp[r, x]*
    Y[x]^3, E31[r, x] -> 4*cM*m*(m*r^4 + 2*a^2*r^2*x + 2*a^2*m^2*r^2*x - 
     r^4*x + 2*m^2*r^4*x + 8*a^2*m*r^2*x^2 - 2*m*r^4*x^2 - 2*a^2*r^2*x^3 + 
     2*a^2*m^2*r^2*x^3 - r^4*x^3 + a^4*m*x^4 - 10*a^2*m*r^2*x^4 - a^4*x^5 + 
     2*a^4*m^2*x^5 - 4*a^2*r^2*x^5 - 2*a^4*m*x^6 - a^4*x^7)*X[r] + 
   4*m*(I*a*m^2 + cM*m^3 + I*a*m^4 - m^3*r - (6*I)*a^2*m*w - 
     (4*I)*a^2*m^3*w - I*m*r^2*w - I*m^3*r^2*w + (2*I)*a*m^3*x + r*x - 
     2*m^2*r*x - I*a^2*w*x - (3*I)*a^2*m^2*w*x + I*r^2*w*x - 
     (2*I)*m^2*r^2*w*x - (2*I)*a*m^2*x^2 + 2*m*r*x^2 + (9*I)*a^2*m*w*x^2 + 
     (3*I)*a^2*m^3*w*x^2 + (2*I)*m*r^2*w*x^2 - I*a*m*x^3 + r*x^3 + 
     (3*I)*a^2*w*x^3 + I*a^2*m^2*w*x^3 + I*r^2*w*x^3 - (2*I)*a^2*m*w*x^4)*
    rn[r, x]^2*rp[r, x]^2*X[r] - 4*m^2*rn[r, x]^2*rp[r, x]^3*X[r] - 
   2*cM*m*(2*a^3*r^2*w + (2*I)*a^2*m*r^3*w + 14*a*r^4*w + 10*a*m^2*r^4*w + 
     4*a^2*cM*r*x + (4*I)*a^3*m*r*x + 4*a^2*cM*m^2*r*x + (4*I)*a^3*m^3*r*x + 
     2*a^2*r^2*sss*x + r^4*sss*x - (8*I)*a^4*r*w*x - (16*I)*a^4*m^2*r*w*x + 
     10*a^3*m*r^2*w*x - (8*I)*a^2*r^3*w*x - (8*I)*a^2*m^2*r^3*w*x + 
     12*a*m*r^4*w*x + 12*a^2*cM*m*r*x^2 + (12*I)*a^3*m^2*r*x^2 - 
     (22*I)*a^4*m*r*w*x^2 + 24*a^3*r^2*w*x^2 + 16*a^3*m^2*r^2*w*x^2 - 
     (26*I)*a^2*m*r^3*w*x^2 - 6*a*r^4*w*x^2 + 4*a^2*cM*r*x^3 + 
     (4*I)*a^3*m*r*x^3 - (8*I)*a^4*r*w*x^3 + (8*I)*a^4*m^2*r*w*x^3 + 
     2*a^3*m*r^2*w*x^3 - (8*I)*a^2*r^3*w*x^3 + 6*a^5*m^2*w*x^4 - 
     (2*I)*a^4*m*r*w*x^4 - 18*a^3*r^2*w*x^4 + a^4*sss*x^5)*X[r]*Y[x] - 
   2*m*(2*cM*m*sss + (2*I)*a*m^2*sss - 2*m*r*sss - 8*a*r*w - 8*a*m^2*r*w - 
     (4*I)*a^2*m*sss*w - (2*I)*m*r^2*sss*w - (12*I)*a^3*m^2*w^2 - 
     (6*I)*a*m^2*r^2*w^2 + I*a*m*sss*x - r*sss*x - 6*a*m*r*w*x - 
     I*a^2*sss*w*x - I*r^2*sss*w*x + 4*a*r*w*x^2 + (2*I)*a^2*m*sss*w*x^2 + 
     (6*I)*a^3*m^2*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   4*cM*(3*a*m*r^4*sss*w + a^4*r^2*w^2 + 6*a^2*r^4*w^2 + 9*a^2*m^2*r^4*w^2 - 
     3*r^6*w^2 + a^2*cM*m*r*sss*x + I*a^3*m^2*r*sss*x + 2*a^3*cM*r*w*x + 
     6*a^3*cM*m^2*r*w*x - (2*I)*a^4*m*r*sss*w*x - (3*I)*a^2*m*r^3*sss*w*x + 
     a*r^4*sss*w*x - (2*I)*a^5*r*w^2*x - (12*I)*a^5*m^2*r*w^2*x - 
     (4*I)*a^3*r^3*w^2*x - (12*I)*a^3*m^2*r^3*w^2*x + (6*I)*a*r^5*w^2*x + 
     a^5*m*w*x^2 + (4*I)*a^4*r*w*x^2 + 2*a^3*cM*m*r*w*x^2 + 
     (4*I)*a^2*r^3*w*x^2 - (2*I)*a^4*r*sss*w*x^2 + 4*a^3*m*r^2*sss*w*x^2 - 
     (2*I)*a^2*r^3*sss*w*x^2 - a^6*w^2*x^2 + 4*a^4*r^2*w^2*x^2 + 
     12*a^4*m^2*r^2*w^2*x^2 - 7*a^2*r^4*w^2*x^2 + 4*a^5*w*x^3 + 
     a^5*m^2*w*x^3 - 6*a^3*cM*r*w*x^3 - a^5*sss*w*x^3 - I*a^4*m*r*sss*w*x^3 - 
     (4*I)*a^5*r*w^2*x^3 + (8*I)*a^3*r^3*w^2*x^3 - 2*a^5*m*w*x^4 + 
     a^5*m*sss*w*x^4 + 2*a^6*w^2*x^4 + 3*a^6*m^2*w^2*x^4 - 
     2*a^4*r^2*w^2*x^4 + (4*I)*a^5*r*w^2*x^5)*X[r]*Y[x]^2 + 
   4*a*cM*m*w^2*((2*I)*a^2*r^2 + (3*I)*r^4 + 2*a^3*r*x - (2*I)*a^4*x^2 - 
     (8*I)*a^2*r^2*x^2 + 4*a^3*r*x^3 - I*a^4*x^4)*rn[r, x]*X[r]*Y[x]^2 + 
   2*(a - I*r)*((-I)*a + r)*(-2 + sss)*w*(a^2 - r^2 - (2*I)*a*r*x)*rn[r, x]^2*
    X[r]*Y[x]^2 + 4*w^2*((8*I)*a^3*m*r + (7*I)*a*m*r^3 - (3*I)*a^4*r*w - 
     (6*I)*a^2*r^3*w - (3*I)*r^5*w - 5*a^4*m*x - 3*a^2*m*r^2*x + 
     a^3*r^2*w*x + a*r^4*w*x + I*a^3*m*r*x^2 + a^5*w*x^3 + a^3*r^2*w*x^3)*
    rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 + (4*I)*a*m*w*(I*r*sss + (4*I)*a*m*r*w - 
     a^2*sss*w - r^2*sss*w - 4*a^3*m*w^2 - 3*a*m*r^2*w^2 + I*r^3*w^2 - 
     a^2*m*w*x + 3*a^3*w^2*x + 3*a*r^2*w^2*x + a^3*m*w^2*x^2 + 
     I*a^2*r*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 - 
   4*(a^2 + r^2)*(-2 + sss)*w^2*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x]^2 - 
   4*a^2*cM*w*(2*r^4*sss*w + I*a^2*r^3*w^2 + 7*a*m*r^4*w^2 + (3*I)*r^5*w^2 + 
     6*a*r^2*x + a*cM*r*sss*x - 2*a*r^2*sss*x + 6*a^2*cM*m*r*w*x - 
     I*a^3*r*sss*w*x - (3*I)*a*r^3*sss*w*x - (8*I)*a^4*m*r*w^2*x + 
     a^3*r^2*w^2*x - (12*I)*a^2*m*r^3*w^2*x - a*r^4*w^2*x - 
     4*a^2*cM*r*w*x^2 + 2*a^2*r^2*sss*w*x^2 + I*a^4*r*w^2*x^2 + 
     8*a^3*m*r^2*w^2*x^2 + (5*I)*a^2*r^3*w^2*x^2 - (2*I)*a^3*r*sss*w*x^3 - 
     a^5*w^2*x^3 - (4*I)*a^4*m*r*w^2*x^3 - 3*a^3*r^2*w^2*x^3 + 
     a^5*m*w^2*x^4 + (2*I)*a^4*r*w^2*x^4)*X[r]*Y[x]^3 + 
   (4*I)*a^3*m*(a^2 + r^2)*w^4*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^3 + 
   4*a^2*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x]^3 + 
   8*a^4*cM*r*w^3*(r^3*w + a*cM*x - I*a^3*w*x - (2*I)*a*r^2*w*x + 
     a^2*r*w*x^2 - I*a^3*w*x^3)*X[r]*Y[x]^4, 
 E32[r, x] -> 4*cM*m*w*((-3*I)*a^4*r^2 + 4*a^3*m*r^3 - (3*I)*a^2*r^4 + 
     a*m*r^5 - I*r^6 - 12*a^5*r*x - (18*I)*a^4*m*r^2*x - 6*a^3*r^3*x - 
     (17*I)*a^2*m*r^4*x + 2*a*r^5*x - (3*I)*m*r^6*x + (3*I)*a^6*x^2 - 
     18*a^5*m*r*x^2 - (17*I)*a^4*r^2*x^2 - 30*a^3*m*r^3*x^2 - 
     (19*I)*a^2*r^4*x^2 - 13*a*m*r^5*x^2 - I*r^6*x^2 + (8*I)*a^6*m*x^3 + 
     2*a^5*r*x^3 + (28*I)*a^4*m*r^2*x^3 - 16*a^3*r^3*x^3 + 
     (14*I)*a^2*m*r^4*x^3 - 10*a*r^5*x^3 + (4*I)*a^6*x^4 + 13*a^5*m*r*x^4 + 
     (32*I)*a^4*r^2*x^4 + 2*a^3*m*r^3*x^4 + (20*I)*a^2*r^4*x^4 - 
     (7*I)*a^6*m*x^5 + 2*a^5*r*x^5 - (7*I)*a^4*m*r^2*x^5 + 6*a^3*r^3*x^5 - 
     (4*I)*a^6*x^6 - 7*a^5*m*r*x^6 - (10*I)*a^4*r^2*x^6 + (2*I)*a^6*m*x^7 - 
     I*a^6*x^8)*X[r] - 4*cM*m*(-(a^2*cM*r) - I*a^3*m*r - a^2*cM*m^2*r - 
     I*a^3*m^3*r + a^2*r^2 + a^2*m^2*r^2 + (4*I)*a^4*m^2*r*w + 
     (2*I)*a^2*m^2*r^3*w + I*m^2*r^5*w - I*a^3*r*x - 3*a^2*cM*m*r*x - 
     (4*I)*a^3*m^2*r*x + (2*I)*a*cM*r^2*x + a^2*m*r^2*x + 
     (2*I)*a*cM*m^2*r^2*x - 2*a^2*m^3*r^2*x - (2*I)*a*r^3*x - 
     (2*I)*a*m^2*r^3*x + 4*a^5*m^2*w*x + 8*a^3*m^2*r^2*w*x + 
     3*a*m^2*r^4*w*x - 2*a^2*cM*r*x^2 - (5*I)*a^3*m*r*x^2 - 
     a^2*cM*m^2*r*x^2 - I*a^3*m^3*r*x^2 + 2*a^2*r^2*x^2 + 
     (6*I)*a*cM*m*r^2*x^2 - 5*a^2*m^2*r^2*x^2 - (6*I)*a*m*r^3*x^2 + 
     (2*I)*a^2*m^2*r^3*w*x^2 - 3*a^2*cM*m*r*x^3 - (2*I)*a^3*m^2*r*x^3 + 
     (2*I)*a*cM*r^2*x^3 + a^2*m*r^2*x^3 - (2*I)*a*r^3*x^3 - 6*a^5*m^2*w*x^3 - 
     4*a^3*m^2*r^2*w*x^3 - a^2*cM*r*x^4 + (2*I)*a^3*m*r*x^4 + a^2*r^2*x^4 - 
     I*a^4*m^2*r*w*x^4 + I*a^3*r*x^5 + 3*a^5*m^2*w*x^5)*rn[r, x]*X[r] + 
   4*m*w*(I*a^2 - a^2*r*w + 3*a*r*x + (5*I)*a^3*w*x + (5*I)*a*r^2*w*x + 
     I*a^2*x^2 + 4*a^2*r*w*x^2 + 2*r^3*w*x^2 - a*r*x^3 - (3*I)*a^3*w*x^3 - 
     (3*I)*a*r^2*w*x^3 - a^2*r*w*x^4)*rn[r, x]^3*rp[r, x]^2*X[r] - 
   4*m^2*w*(a*m^2 - 3*a^2*m*w - m*r^2*w + 2*a*m*x - 2*a^2*w*x - 3*r^2*w*x - 
     a*x^2 + 2*a^2*m*w*x^2 - a^2*w*x^3)*rn[r, x]^3*rp[r, x]^3*X[r] + 
   2*cM*(-(a^2*cM*m*r^2*sss) + a^2*m*r^3*sss + (2*I)*a*cM*m^2*r^3*sss - 
     2*a^3*cM*r^2*w - 6*a^3*cM*m^2*r^2*w + 4*a^3*r^3*w + 
     (4*I)*a^2*cM*m*r^3*w - 6*a*cM*r^4*w - 6*a*cM*m^2*r^4*w + 4*a*r^5*w + 
     (4*I)*a^5*r^2*w^2 - 10*a^4*m*r^3*w^2 + (12*I)*a^3*r^4*w^2 + 
     4*a^2*m*r^5*w^2 + (4*I)*a*r^6*w^2 + 6*m*r^7*w^2 + 
     (4*I)*a^3*cM*m*r*sss*x - (7*I)*a^3*m*r^2*sss*x + 
     (10*I)*a*cM*m*r^3*sss*x - (7*I)*a*m*r^4*sss*x + (16*I)*a^4*cM*r*w*x + 
     (12*I)*a^4*cM*m^2*r*w*x - (24*I)*a^4*r^2*w*x - 6*a^3*cM*m*r^2*w*x + 
     (32*I)*a^2*cM*r^3*w*x + (20*I)*a^2*cM*m^2*r^3*w*x - (24*I)*a^2*r^4*w*x - 
     18*a*cM*m*r^4*w*x + 20*a^6*r*w^2*x + (42*I)*a^5*m*r^2*w^2*x + 
     56*a^4*r^3*w^2*x + (32*I)*a^3*m*r^4*w^2*x + 40*a^2*r^5*w^2*x - 
     (8*I)*a*m*r^6*w^2*x + 12*r^7*w^2*x + I*a^5*sss*x^2 + 
     (2*I)*a^3*cM*r*sss*x^2 - 5*a^4*m*r*sss*x^2 - (2*I)*a^3*cM*m^2*r*sss*
      x^2 - (4*I)*a^3*r^2*sss*x^2 + a^2*cM*m*r^2*sss*x^2 + 
     (6*I)*a*cM*r^3*sss*x^2 - 5*a^2*m*r^3*sss*x^2 - (5*I)*a*r^4*sss*x^2 + 
     2*a^5*cM*w*x^2 + 6*a^5*cM*m^2*w*x^2 - 12*a^5*r*w*x^2 + 
     (12*I)*a^4*cM*m*r*w*x^2 + 4*a^3*cM*r^2*w*x^2 + 10*a^3*cM*m^2*r^2*w*x^2 + 
     (36*I)*a^2*cM*m*r^3*w*x^2 - 6*a*cM*r^4*w*x^2 + 12*a*r^5*w*x^2 + 
     30*a^6*m*r*w^2*x^2 - (24*I)*a^5*r^2*w^2*x^2 + 56*a^4*m*r^3*w^2*x^2 - 
     (36*I)*a^3*r^4*w^2*x^2 + 6*a^2*m*r^5*w^2*x^2 - (12*I)*a*r^6*w^2*x^2 + 
     6*a^5*cM*m*w*x^3 - (8*I)*a^4*cM*m^2*r*w*x^3 + 18*a^3*cM*m*r^2*w*x^3 - 
     (14*I)*a^7*m*w^2*x^3 - 28*a^6*r*w^2*x^3 - (72*I)*a^5*m*r^2*w^2*x^3 - 
     64*a^4*r^3*w^2*x^3 - (52*I)*a^3*m*r^4*w^2*x^3 - 20*a^2*r^5*w^2*x^3 + 
     a^4*m*r*sss*x^4 + 2*a^5*cM*w*x^4 - 4*a^5*cM*m^2*w*x^4 - 4*a^5*r*w*x^4 - 
     (20*I)*a^4*cM*m*r*w*x^4 + 6*a^3*cM*r^2*w*x^4 - 4*a^3*r^3*w*x^4 - 
     28*a^6*m*r*w^2*x^4 + (20*I)*a^5*r^2*w^2*x^4 - 44*a^4*m*r^3*w^2*x^4 + 
     (8*I)*a^3*r^4*w^2*x^4 + (8*I)*a^7*m*w^2*x^5 + 4*a^6*r*w^2*x^5 + 
     (14*I)*a^5*m*r^2*w^2*x^5 + 12*a^4*r^3*w^2*x^5 - 4*a^6*m*r*w^2*x^6 - 
     (8*I)*a^5*r^2*w^2*x^6 + (2*I)*a^7*m*w^2*x^7)*X[r]*Y[x] + 
   2*cM*((-2*I)*a^3*m^2*r*sss - I*a*m^2*r^3*sss + (4*I)*a^4*m*r*sss*w - 
     2*a^3*r^2*sss*w + (4*I)*a^2*m*r^3*sss*w - 2*a*r^4*sss*w + 
     I*m*r^5*sss*w + (12*I)*a^5*m^2*r*w^2 + (12*I)*a^3*m^2*r^3*w^2 + 
     (2*I)*a*m^2*r^5*w^2 - (2*I)*a^3*cM*m*x + 2*a^4*m^2*x - 
     (2*I)*a^3*cM*m^3*x + 2*a^4*m^4*x - 2*a^4*m^2*sss*x - 
     3*a^2*m^2*r^2*sss*x + 4*a^5*m*sss*w*x + (4*I)*a^4*r*sss*w*x + 
     8*a^3*m*r^2*sss*w*x + (4*I)*a^2*r^3*sss*w*x + 5*a*m*r^4*sss*w*x + 
     12*a^6*m^2*w^2*x + 24*a^4*m^2*r^2*w^2*x + 14*a^2*m^2*r^4*w^2*x - 
     (6*I)*a^3*cM*m^2*x^2 + 6*a^4*m^3*x^2 - I*a^3*m^2*r*sss*x^2 + 
     8*a^3*r^2*sss*w*x^2 + (2*I)*a^2*m*r^3*sss*w*x^2 + 6*a*r^4*sss*w*x^2 - 
     (2*I)*a^3*cM*m*x^3 + 2*a^4*m^2*x^3 + a^4*m^2*sss*x^3 - 
     4*a^5*m*sss*w*x^3 - 2*a^3*m*r^2*sss*w*x^3 - 12*a^6*m^2*w^2*x^3 - 
     4*a^4*m^2*r^2*w^2*x^3 + I*a^4*m*r*sss*w*x^4 - 2*a^3*r^2*sss*w*x^4 - 
     (2*I)*a^5*m^2*r*w^2*x^4 + a^5*m*sss*w*x^5 + 6*a^6*m^2*w^2*x^5)*rn[r, x]*
    X[r]*Y[x] + 4*w^2*((-3*I)*a^5 - (2*I)*a^3*r^2 - 8*a^4*r*x - 
     10*a^2*r^3*x - 2*r^5*x - I*a^5*x^2 - (2*I)*a^3*r^2*x^2 + 2*a^4*r*x^3 + 
     2*a^2*r^3*x^3)*rn[r, x]^3*X[r]*Y[x] - 
   (2*I)*w*(a^2*m*sss - I*a*m*r*sss*x - 8*a^4*w^2*x - 12*a^2*r^2*w^2*x - 
     4*r^4*w^2*x + 4*a^4*w^2*x^3 + 4*a^2*r^2*w^2*x^3)*rn[r, x]^3*rp[r, x]^2*
    X[r]*Y[x] + 2*m*w*(a*m*sss + (2*I)*a*m*r*w - a^2*sss*w - r^2*sss*w - 
     6*a^3*m*w^2 - 4*a*m*r^2*w^2 + (2*I)*r^3*w^2 + 2*a^3*w^2*x + 
     2*a*r^2*w^2*x + 2*a^3*m*w^2*x^2 + (2*I)*a^2*r*w^2*x^2)*rn[r, x]^3*
    rp[r, x]^3*X[r]*Y[x] + (2*I)*a*cM*(-(r^2*sss) + 3*a^2*m*sss*x^3 + 
     8*a^3*w*x^3 + a^2*sss*x^4)*X[r]^2*Y[x] + 
   2*a*cM*(a^2*cM*r^2*sss*w - (4*I)*a*cM*m*r^3*sss*w + 3*cM*r^4*sss*w + 
     6*a^3*cM*m*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 + 12*a*cM*m*r^4*w^2 + 
     4*a^4*r^3*w^3 - 6*a^2*r^5*w^3 - 6*r^7*w^3 - (8*I)*a*cM*r^3*sss*w*x - 
     (12*I)*a^4*cM*m*r*w^2*x - (28*I)*a^2*cM*m*r^3*w^2*x - 
     (16*I)*a^5*r^2*w^3*x - (2*I)*a^3*r^4*w^3*x + (2*I)*a*r^6*w^3*x + 
     a^3*cM*m*sss*x^2 - a^4*cM*sss*w*x^2 + (4*I)*a^3*cM*m*r*sss*w*x^2 - 
     3*a^2*cM*r^2*sss*w*x^2 - 6*a^5*cM*m*w^2*x^2 - 14*a^3*cM*m*r^2*w^2*x^2 - 
     8*a^6*r*w^3*x^2 - 12*a^4*r^3*w^3*x^2 - 4*a^2*r^5*w^3*x^2 + 
     (16*I)*a^4*cM*m*r*w^2*x^3 + (4*I)*a^7*w^3*x^3 + (32*I)*a^5*r^2*w^3*x^3 + 
     (4*I)*a^3*r^4*w^3*x^3 + 2*a^5*cM*m*w^2*x^4 - (4*I)*a^4*cM*r*w^2*x^4 + 
     18*a^6*r*w^3*x^4 + 6*a^4*r^3*w^3*x^4 - (6*I)*a^7*w^3*x^5 - 
     (18*I)*a^5*r^2*w^3*x^5 - 8*a^6*r*w^3*x^6)*X[r]*Y[x]^2 - 
   2*a*cM*w*((2*I)*a^4*r*sss*w - I*r^5*sss*w + (8*I)*a^5*m*r*w^2 - 
     (2*I)*a*m*r^5*w^2 + 2*a^5*sss*w*x + 5*a^3*r^2*sss*w*x + 
     3*a*r^4*sss*w*x + 8*a^6*m*w^2*x + 16*a^4*m*r^2*w^2*x + 
     10*a^2*m*r^4*w^2*x - 2*a^4*sss*x^2 + I*a^4*r*sss*w*x^2 - a^5*sss*w*x^3 - 
     a^3*r^2*sss*w*x^3 - 4*a^6*m*w^2*x^3 - (2*I)*a^4*r*sss*w*x^4 - 
     (6*I)*a^5*m*r*w^2*x^4 + 2*a^6*m*w^2*x^5)*rn[r, x]*X[r]*Y[x]^2 + 
   (4*I)*a*r^4*w^2*rn[r, x]^3*X[r]*Y[x]^2 - 2*a*(a - I*r)*(a + I*r)*w^2*
    (I*sss + 4*r*w)*rn[r, x]^3*rp[r, x]^2*X[r]*Y[x]^2 + 
   4*a^2*m*(a^2 + r^2)*w^4*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x]^2 - 
   (4*I)*a*(a^2 + r^2)*w^4*rn[r, x]^4*rp[r, x]^3*X[r]*Y[x]^2 - 
   I*a*cM*sss^2*(-r + a*x)*(r + a*x)*X[r]^2*Y[x]^2 + 
   4*a^3*cM*w*(I*cM*r^3*sss*w - a^2*cM*r^2*w^2 - 3*cM*r^4*w^2 - 
     (2*I)*a*cM*r*sss*x + (2*I)*a^3*cM*r*w^2*x + (6*I)*a*cM*r^3*w^2*x - 
     (2*I)*a^4*w*x^2 - I*a^2*cM*r*sss*w*x^2 + a^4*cM*w^2*x^2 + 
     3*a^2*cM*r^2*w^2*x^2 - (4*I)*a^3*cM*r*w^2*x^3)*X[r]*Y[x]^3 - 
   (6*I)*a^3*cM*r^3*w^2*(sss + 4*a*m*w)*rn[r, x]*X[r]*Y[x]^3 + 
   4*a^3*cM*w^4*(I*a^4 - I*r^4 + 2*a*r^3*x + 2*a^3*r*x^3)*rn[r, x]^2*X[r]*
    Y[x]^3 + (8*I)*a^5*cM*r^2*w^4*rn[r, x]^2*X[r]*Y[x]^4, 
 E33[r, x] -> 2*m*(-8*a^2*cM^2*r - (10*I)*a^3*cM*m*r - 8*a^2*cM^2*m^2*r - 
     (10*I)*a^3*cM*m^3*r + 8*a^2*cM*r^2 + 16*cM^3*r^2 + (12*I)*a*cM^2*m*r^2 + 
     14*a^2*cM*m^2*r^2 + 16*cM^3*m^2*r^2 + (12*I)*a*cM^2*m^3*r^2 + 
     6*a^2*cM*m^4*r^2 - 32*cM^2*r^3 - (18*I)*a*cM*m*r^3 - 32*cM^2*m^2*r^3 - 
     (18*I)*a*cM*m^3*r^3 + 24*cM*r^4 + 24*cM*m^2*r^4 + 8*a^2*cM^2*r*sss + 
     (10*I)*a^3*cM*m*r*sss - 8*a^2*cM*r^2*sss - (12*I)*a*cM^2*m*r^2*sss - 
     6*a^2*cM*m^2*r^2*sss + 36*cM^2*r^3*sss + (22*I)*a*cM*m*r^3*sss + 
     4*cM^2*m^2*r^3*sss - 32*cM*r^4*sss - 8*cM*m^2*r^4*sss + 
     (58*I)*a^4*cM*r*w + 24*a^3*cM^2*m*r*w + (40*I)*a^4*cM*m^2*r*w - 
     (72*I)*a^4*r^2*w - (76*I)*a^2*cM^2*r^2*w - 64*a^3*cM*m*r^2*w - 
     (48*I)*a^2*cM^2*m^2*r^2*w - 30*a^3*cM*m^3*r^2*w + (132*I)*a^2*cM*r^3*w + 
     104*a*cM^2*m*r^3*w + (76*I)*a^2*cM*m^2*r^3*w - (40*I)*a^2*r^4*w - 
     (12*I)*cM^2*r^4*w - 88*a*cM*m*r^4*w - (12*I)*cM^2*m^2*r^4*w + 
     (10*I)*cM*r^5*w + (18*I)*cM*m^2*r^5*w - (20*I)*a^4*cM*r*sss*w - 
     (70*I)*a^2*cM*r^3*sss*w - (18*I)*cM*r^5*sss*w - (60*I)*a^5*cM*m*r*w^2 + 
     86*a^4*cM*r^2*w^2 + 60*a^4*cM*m^2*r^2*w^2 - (120*I)*a^3*cM*m*r^3*w^2 + 
     108*a^2*cM*r^4*w^2 - (54*I)*a*cM*m*r^5*w^2 + 10*cM*r^6*w^2 - 
     6*cM*m^2*r^6*w^2 + 10*a^4*cM*m*x - (8*I)*a^3*cM^2*m^2*x + 
     10*a^4*cM*m^3*x + (12*I)*a^3*cM*r*x - 24*a^2*cM^2*m*r*x - 
     (18*I)*a^3*cM*m^2*r*x + 24*a^2*cM*m*r^2*x + 48*cM^3*m*r^2*x + 
     (36*I)*a*cM^2*m^2*r^2*x + 18*a^2*cM*m^3*r^2*x - 96*cM^2*m*r^3*x - 
     (54*I)*a*cM*m^2*r^3*x + 72*cM*m*r^4*x + (4*I)*a^3*cM^2*sss*x - 
     9*a^4*cM*m*sss*x + (8*I)*a^3*cM*r*sss*x + 8*a^2*cM^2*m*r*sss*x + 
     (4*I)*a^3*cM*m^2*r*sss*x - (12*I)*a*cM^2*r^2*sss*x - 
     18*a^2*cM*m*r^2*sss*x + (18*I)*a*cM*r^3*sss*x + 12*cM^2*m*r^3*sss*x + 
     (12*I)*a*cM*m^2*r^3*sss*x - 24*cM*m*r^4*sss*x - 28*a^5*cM*w*x + 
     (24*I)*a^4*cM^2*m*w*x - 40*a^5*cM*m^2*w*x + 12*a^5*r*w*x + 
     48*a^3*cM^2*r*w*x + (54*I)*a^4*cM*m*r*w*x - 84*a^3*cM*r^2*w*x - 
     (92*I)*a^2*cM^2*m*r^2*w*x - 70*a^3*cM*m^2*r^2*w*x + 68*a^3*r^3*w*x + 
     160*a*cM^2*r^3*w*x + (148*I)*a^2*cM*m*r^3*w*x + 16*a*cM^2*m^2*r^3*w*x + 
     (4*I)*a^2*cM*m^3*r^3*w*x - 152*a*cM*r^4*w*x - (36*I)*cM^2*m*r^4*w*x - 
     24*a*cM*m^2*r^4*w*x + 40*a*r^5*w*x + (54*I)*cM*m*r^5*w*x - 
     (12*I)*a^4*cM*m*r*sss*w*x - (32*I)*a^2*cM*m*r^3*sss*w*x - 
     (12*I)*cM*m*r^5*sss*w*x + 60*a^6*cM*m*w^2*x - (54*I)*a^5*cM*r*w^2*x + 
     102*a^4*cM*m*r^2*w^2*x - (126*I)*a^3*cM*r^3*w^2*x - 
     (16*I)*a^3*cM*m^2*r^3*w^2*x + 74*a^2*cM*m*r^4*w^2*x - 
     (64*I)*a*cM*r^5*w^2*x - (4*I)*a*cM*m^2*r^5*w^2*x - 18*cM*m*r^6*w^2*x - 
     (32*I)*a^3*cM^2*m*x^2 + 40*a^4*cM*m^2*x^2 - (8*I)*a^3*cM^2*m^3*x^2 + 
     10*a^4*cM*m^4*x^2 - 8*a^2*cM^2*r*x^2 + (38*I)*a^3*cM*m*r*x^2 + 
     (12*I)*a^3*cM*m^3*r*x^2 + 8*a^2*cM*r^2*x^2 + 16*cM^3*r^2*x^2 + 
     (12*I)*a*cM^2*m*r^2*x^2 + 6*a^2*cM*m^2*r^2*x^2 - 32*cM^2*r^3*x^2 - 
     (18*I)*a*cM*m*r^3*x^2 + 24*cM*r^4*x^2 - 16*a^4*cM*sss*x^2 + 
     (8*I)*a^3*cM^2*m*sss*x^2 - 14*a^4*cM*m^2*sss*x^2 + 
     24*a^2*cM^2*r*sss*x^2 - (6*I)*a^3*cM*m*r*sss*x^2 + 
     8*a^2*cM^2*m^2*r*sss*x^2 - 40*a^2*cM*r^2*sss*x^2 + 
     (12*I)*a*cM^2*m*r^2*sss*x^2 - 6*a^2*cM*m^2*r^2*sss*x^2 - 
     28*cM^2*r^3*sss*x^2 - (14*I)*a*cM*m*r^3*sss*x^2 + 16*cM*r^4*sss*x^2 - 
     (48*I)*a^6*w*x^2 + (64*I)*a^4*cM^2*w*x^2 - 128*a^5*cM*m*w*x^2 + 
     (32*I)*a^4*cM^2*m^2*w*x^2 - 50*a^5*cM*m^3*w*x^2 - 
     (46*I)*a^4*cM*r*w*x^2 - 16*a^3*cM^2*m*r*w*x^2 - 
     (60*I)*a^4*cM*m^2*r*w*x^2 + (60*I)*a^4*r^2*w*x^2 + 
     (20*I)*a^2*cM^2*r^2*w*x^2 - 20*a^3*cM*m*r^2*w*x^2 + 
     (20*I)*a^2*cM^2*m^2*r^2*w*x^2 + 10*a^3*cM*m^3*r^2*w*x^2 - 
     (76*I)*a^2*cM*r^3*w*x^2 - 56*a*cM^2*m*r^3*w*x^2 - 
     (24*I)*a^2*cM*m^2*r^3*w*x^2 + (20*I)*a^2*r^4*w*x^2 - 
     (12*I)*cM^2*r^4*w*x^2 + 16*a*cM*m*r^4*w*x^2 + (26*I)*cM*r^5*w*x^2 - 
     (8*I)*r^6*w*x^2 - (2*I)*a^4*cM*r*sss*w*x^2 + (68*I)*a^2*cM*r^3*sss*w*
      x^2 + (10*I)*cM*r^5*sss*w*x^2 + 136*a^6*cM*w^2*x^2 + 
     100*a^6*cM*m^2*w^2*x^2 + (108*I)*a^5*cM*m*r*w^2*x^2 + 
     6*a^4*cM*r^2*w^2*x^2 - 40*a^4*cM*m^2*r^2*w^2*x^2 + 
     (112*I)*a^3*cM*m*r^3*w^2*x^2 - 132*a^2*cM*r^4*w^2*x^2 - 
     2*a^2*cM*m^2*r^4*w^2*x^2 + (42*I)*a*cM*m*r^5*w^2*x^2 - 
     22*cM*r^6*w^2*x^2 - (16*I)*a^3*cM^2*m^2*x^3 + 20*a^4*cM*m^3*x^3 + 
     (24*I)*a^3*cM*m^2*r*x^3 - 8*a^4*cM*m*sss*x^3 - (10*I)*a^3*cM*r*sss*x^3 + 
     16*a^2*cM^2*m*r*sss*x^3 + (8*I)*a^3*cM*m^2*r*sss*x^3 + 
     (12*I)*a*cM^2*r^2*sss*x^3 - 18*a^2*cM*m*r^2*sss*x^3 - 
     (18*I)*a*cM*r^3*sss*x^3 - 24*a^5*cM*w*x^3 + (8*I)*a^4*cM^2*m*w*x^3 - 
     38*a^5*cM*m^2*w*x^3 + 40*a^5*r*w*x^3 - (4*I)*a^4*cM*m*r*w*x^3 + 
     16*a^3*cM^2*m^2*r*w*x^3 + (4*I)*a^4*cM*m^3*r*w*x^3 - 
     16*a^3*cM*r^2*w*x^3 + (8*I)*a^2*cM^2*m*r^2*w*x^3 - 
     22*a^3*cM*m^2*r^2*w*x^3 - 16*a^3*r^3*w*x^3 - 128*a*cM^2*r^3*w*x^3 - 
     (20*I)*a^2*cM*m*r^3*w*x^3 + 104*a*cM*r^4*w*x^3 - 24*a*r^5*w*x^3 - 
     (8*I)*a^4*cM*m*r*sss*w*x^3 + (8*I)*a^2*cM*m*r^3*sss*w*x^3 - 
     6*a^6*cM*m*w^2*x^3 + (40*I)*a^5*cM*r*w^2*x^3 - 
     (16*I)*a^5*cM*m^2*r*w^2*x^3 + 24*a^4*cM*m*r^2*w^2*x^3 + 
     (132*I)*a^3*cM*r^3*w^2*x^3 + (8*I)*a^3*cM*m^2*r^3*w^2*x^3 - 
     80*a^2*cM*m*r^4*w^2*x^3 + (56*I)*a*cM*r^5*w^2*x^3 + 
     (16*I)*a^3*cM^2*m*x^4 - 20*a^4*cM*m^2*x^4 - (24*I)*a^3*cM*m*r*x^4 + 
     8*a^4*cM*sss*x^4 - (8*I)*a^3*cM^2*m*sss*x^4 + 10*a^4*cM*m^2*sss*x^4 - 
     16*a^2*cM^2*r*sss*x^4 + (4*I)*a^3*cM*m*r*sss*x^4 + 
     24*a^2*cM*r^2*sss*x^4 + (36*I)*a^6*w*x^4 - (64*I)*a^4*cM^2*w*x^4 + 
     84*a^5*cM*m*w*x^4 - (24*I)*a^4*cM^2*m^2*w*x^4 + 30*a^5*cM*m^3*w*x^4 + 
     (56*I)*a^4*cM*r*w*x^4 + 40*a^3*cM^2*m*r*w*x^4 + 
     (54*I)*a^4*cM*m^2*r*w*x^4 - (40*I)*a^4*r^2*w*x^4 - 
     52*a^3*cM*m*r^2*w*x^4 + (24*I)*a^2*cM*r^3*w*x^4 - (12*I)*a^2*r^4*w*x^4 + 
     (10*I)*a^4*cM*r*sss*w*x^4 - (14*I)*a^2*cM*r^3*sss*w*x^4 - 
     148*a^6*cM*w^2*x^4 - 120*a^6*cM*m^2*w^2*x^4 - (110*I)*a^5*cM*m*r*w^2*
      x^4 - 52*a^4*cM*r^2*w^2*x^4 - 6*a^4*cM*m^2*r^2*w^2*x^4 - 
     (16*I)*a^3*cM*m*r^3*w^2*x^4 + 20*a^2*cM*r^4*w^2*x^4 - 10*a^4*cM*m*x^5 - 
     (12*I)*a^3*cM*r*x^5 - (4*I)*a^3*cM^2*sss*x^5 + 5*a^4*cM*m*sss*x^5 + 
     (2*I)*a^3*cM*r*sss*x^5 + 36*a^5*cM*w*x^5 - (8*I)*a^4*cM^2*m*w*x^5 + 
     10*a^5*cM*m^2*w*x^5 - 36*a^5*r*w*x^5 - 16*a^3*cM^2*r*w*x^5 + 
     (24*I)*a^4*cM*m*r*w*x^5 + 36*a^3*cM*r^2*w*x^5 - 20*a^3*r^3*w*x^5 + 
     (8*I)*a^4*cM*m*r*sss*w*x^5 - 14*a^6*cM*m*w^2*x^5 + 
     (26*I)*a^5*cM*r*w^2*x^5 + (12*I)*a^5*cM*m^2*r*w^2*x^5 - 
     84*a^4*cM*m*r^2*w^2*x^5 - (22*I)*a^3*cM*r^3*w^2*x^5 - (4*I)*a^6*w*x^6 + 
     (16*I)*a^4*cM^2*w*x^6 - 20*a^5*cM*m*w*x^6 - (24*I)*a^4*cM*r*w*x^6 + 
     (12*I)*a^4*r^2*w*x^6 + (4*I)*a^4*cM*r*sss*w*x^6 + 32*a^6*cM*w^2*x^6 + 
     30*a^6*cM*m^2*w^2*x^6 + (50*I)*a^5*cM*m*r*w^2*x^6 - 
     12*a^4*cM*r^2*w^2*x^6 - 10*a^6*cM*m*w^2*x^7 - (20*I)*a^5*cM*r*w^2*x^7) + 
   2*m*(4*a^4*m^2 + 2*a^4*m^4 + (12*I)*a^3*m*r + (14*I)*a^3*m^3*r - 
     4*a^2*r^2 - 12*a^2*m^2*r^2 - 8*a^2*m^4*r^2 + (4*I)*a*m*r^3 + 
     (4*I)*a*m^3*r^3 - 6*r^4 - 6*m^2*r^4 - 3*a^4*m^2*sss - 
     (14*I)*a^3*m*r*sss + 6*a^2*r^2*sss + 10*a^2*m^2*r^2*sss - 
     (6*I)*a*m*r^3*sss + 9*r^4*sss + 3*m^2*r^4*sss - 20*a^5*m*w - 
     10*a^5*m^3*w - (64*I)*a^4*m^2*r*w + 60*a^3*m*r^2*w + 32*a^3*m^3*r^2*w - 
     (26*I)*a^2*m^2*r^3*w + 32*a*m*r^4*w + 10*a*m^3*r^4*w - (4*I)*m^2*r^5*w + 
     9*a^5*m*sss*w + (36*I)*a^4*r*sss*w - 22*a^3*m*r^2*sss*w + 
     (32*I)*a^2*r^3*sss*w - 21*a*m*r^4*sss*w + (4*I)*r^5*sss*w + 28*a^6*w^2 + 
     20*a^6*m^2*w^2 + (108*I)*a^5*m*r*w^2 - 52*a^4*r^2*w^2 - 
     48*a^4*m^2*r^2*w^2 + (82*I)*a^3*m*r^3*w^2 - 78*a^2*r^4*w^2 - 
     38*a^2*m^2*r^4*w^2 + (8*I)*a*m*r^5*w^2 - 6*r^6*w^2 - 2*m^2*r^6*w^2 - 
     20*a^7*m*w^3 - (80*I)*a^6*r*w^3 + 32*a^5*m*r^2*w^3 - 
     (102*I)*a^4*r^3*w^3 + 54*a^3*m*r^4*w^3 - (30*I)*a^2*r^5*w^3 + 
     12*a*m*r^6*w^3 + 8*a^4*m*x + 10*a^4*m^3*x - (2*I)*a^3*r*x + 
     (42*I)*a^3*m^2*r*x + (14*I)*a^3*m^4*r*x - 8*a^2*m*r^2*x - 
     20*a^2*m^3*r^2*x + (6*I)*a*r^3*x + (18*I)*a*m^2*r^3*x - 18*m*r^4*x - 
     10*a^4*m*sss*x - (17*I)*a^3*r*sss*x - (20*I)*a^3*m^2*r*sss*x + 
     12*a^2*m*r^2*sss*x - (13*I)*a*r^3*sss*x - (9*I)*a*m^2*r^3*sss*x + 
     9*m*r^4*sss*x - 48*a^5*m^2*w*x - (144*I)*a^4*m*r*w*x - 
     (64*I)*a^4*m^3*r*w*x + 42*a^3*m^2*r^2*w*x - (80*I)*a^2*m*r^3*w*x - 
     (30*I)*a^2*m^3*r^3*w*x + 34*a*m^2*r^4*w*x - (12*I)*m*r^5*w*x + 
     28*a^5*sss*w*x + (53*I)*a^4*m*r*sss*w*x - 6*a^3*r^2*sss*w*x + 
     (49*I)*a^2*m*r^3*sss*w*x - 26*a*r^4*sss*w*x + (6*I)*m*r^5*sss*w*x + 
     84*a^6*m*w^2*x + (138*I)*a^5*r*w^2*x + (116*I)*a^5*m^2*r*w^2*x - 
     4*a^4*m*r^2*w^2*x + (138*I)*a^3*r^3*w^2*x + (108*I)*a^3*m^2*r^3*w^2*x - 
     70*a^2*m*r^4*w^2*x + (22*I)*a*m^2*r^5*w^2*x - 6*m*r^6*w^2*x - 
     64*a^7*w^3*x - (104*I)*a^6*m*r*w^3*x - 38*a^5*r^2*w^3*x - 
     (144*I)*a^4*m*r^3*w^3*x + 38*a^3*r^4*w^3*x - (56*I)*a^2*m*r^5*w^3*x + 
     20*a*r^6*w^3*x - (6*I)*m*r^7*w^3*x + 4*a^4*m^2*x^2 + 4*a^4*m^4*x^2 - 
     (4*I)*a^3*m*r*x^2 + (16*I)*a^3*m^3*r*x^2 + 2*a^2*r^2*x^2 + 
     10*a^2*m^2*r^2*x^2 + (22*I)*a*m*r^3*x^2 - 6*r^4*x^2 - 
     4*a^4*m^2*sss*x^2 - (4*I)*a^3*m*r*sss*x^2 + a^2*r^2*sss*x^2 - 
     13*a^2*m^2*r^2*sss*x^2 - (7*I)*a*m*r^3*sss*x^2 - 3*r^4*sss*x^2 - 
     20*a^5*m*w*x^2 - 12*a^5*m^3*w*x^2 - (10*I)*a^4*m^2*r*w*x^2 - 
     60*a^3*m*r^2*w*x^2 - 42*a^3*m^3*r^2*w*x^2 - (42*I)*a^2*m^2*r^3*w*x^2 + 
     4*a^5*m*sss*w*x^2 - (16*I)*a^4*r*sss*w*x^2 + 51*a^3*m*r^2*sss*w*x^2 + 
     27*a*m*r^4*sss*w*x^2 - 4*a^6*w^2*x^2 + 8*a^6*m^2*w^2*x^2 - 
     (68*I)*a^5*m*r*w^2*x^2 + 94*a^4*r^2*w^2*x^2 + 128*a^4*m^2*r^2*w^2*x^2 + 
     (26*I)*a^3*m*r^3*w^2*x^2 + 76*a^2*r^4*w^2*x^2 + 54*a^2*m^2*r^4*w^2*x^2 + 
     (16*I)*a*m*r^5*w^2*x^2 + 2*r^6*w^2*x^2 + 8*a^7*m*w^3*x^2 + 
     (102*I)*a^6*r*w^3*x^2 - 132*a^5*m*r^2*w^3*x^2 + (84*I)*a^4*r^3*w^3*x^2 - 
     128*a^3*m*r^4*w^3*x^2 + (2*I)*a^2*r^5*w^3*x^2 - 18*a*m*r^6*w^3*x^2 - 
     (4*I)*r^7*w^3*x^2 - 4*a^4*m*x^3 - 4*a^4*m^3*x^3 - (2*I)*a^3*r*x^3 - 
     (22*I)*a^3*m^2*r*x^3 + 22*a^2*m*r^2*x^3 + (6*I)*a*r^3*x^3 + 
     6*a^4*m*sss*x^3 + (11*I)*a^3*r*sss*x^3 + (11*I)*a^3*m^2*r*sss*x^3 - 
     7*a^2*m*r^2*sss*x^3 + (7*I)*a*r^3*sss*x^3 + 26*a^5*m^2*w*x^3 + 
     (92*I)*a^4*m*r*w*x^3 + (34*I)*a^4*m^3*r*w*x^3 - 34*a^3*m^2*r^2*w*x^3 - 
     (4*I)*a^2*m*r^3*w*x^3 - 30*a^5*sss*w*x^3 - (57*I)*a^4*m*r*sss*w*x^3 + 
     16*a^3*r^2*sss*w*x^3 - (37*I)*a^2*m*r^3*sss*w*x^3 + 30*a*r^4*sss*w*x^3 - 
     82*a^6*m*w^2*x^3 - (158*I)*a^5*r*w^2*x^3 - (124*I)*a^5*m^2*r*w^2*x^3 + 
     42*a^4*m*r^2*w^2*x^3 - (150*I)*a^3*r^3*w^2*x^3 - 
     (64*I)*a^3*m^2*r^3*w^2*x^3 + 76*a^2*m*r^4*w^2*x^3 + 
     (8*I)*a*r^5*w^2*x^3 + 102*a^7*w^3*x^3 + (168*I)*a^6*m*r*w^3*x^3 + 
     28*a^5*r^2*w^3*x^3 + (176*I)*a^4*m*r^3*w^3*x^3 - 74*a^3*r^4*w^3*x^3 + 
     (38*I)*a^2*m*r^5*w^3*x^3 - 24*a*r^6*w^3*x^3 - 2*a^4*m^2*x^4 - 
     (10*I)*a^3*m*r*x^4 + 6*a^2*r^2*x^4 + a^4*m^2*sss*x^4 + 
     (5*I)*a^3*m*r*sss*x^4 - a^2*r^2*sss*x^4 + 12*a^5*m*w*x^4 + 
     2*a^5*m^3*w*x^4 + (10*I)*a^4*m^2*r*w*x^4 + 4*a^3*m*r^2*w*x^4 - 
     7*a^5*m*sss*w*x^4 - (16*I)*a^4*r*sss*w*x^4 - 17*a^3*m*r^2*sss*w*x^4 - 
     (24*I)*a^2*r^3*sss*w*x^4 - 22*a^6*w^2*x^4 - 6*a^6*m^2*w^2*x^4 - 
     (6*I)*a^5*m*r*w^2*x^4 - 48*a^4*r^2*w^2*x^4 - 42*a^4*m^2*r^2*w^2*x^4 - 
     (60*I)*a^3*m*r^3*w^2*x^4 - 2*a^2*r^4*w^2*x^4 + 6*a^7*m*w^3*x^4 - 
     (18*I)*a^6*r*w^3*x^4 + 92*a^5*m*r^2*w^3*x^4 + (22*I)*a^4*r^3*w^3*x^4 + 
     56*a^3*m*r^4*w^3*x^4 + (16*I)*a^2*r^5*w^3*x^4 - 4*a^5*m^2*w*x^5 - 
     (20*I)*a^4*m*r*w*x^5 + 6*a^5*sss*w*x^5 + (10*I)*a^4*m*r*sss*w*x^5 - 
     2*a^3*r^2*sss*w*x^5 + 16*a^6*m*w^2*x^5 + (28*I)*a^5*r*w^2*x^5 + 
     (30*I)*a^5*m^2*r*w^2*x^5 - 8*a^4*m*r^2*w^2*x^5 + 
     (28*I)*a^3*r^3*w^2*x^5 - 46*a^7*w^3*x^5 - (80*I)*a^6*m*r*w^3*x^5 + 
     2*a^5*r^2*w^3*x^5 - (50*I)*a^4*m*r^3*w^3*x^5 + 24*a^3*r^4*w^3*x^5 + 
     2*a^6*w^2*x^6 - 2*a^6*m^2*w^2*x^6 - (10*I)*a^5*m*r*w^2*x^6 + 
     10*a^4*r^2*w^2*x^6 - (8*I)*a^6*r*w^3*x^6 - 10*a^5*m*r^2*w^3*x^6 - 
     (16*I)*a^4*r^3*w^3*x^6 + 4*a^7*w^3*x^7 + (10*I)*a^6*m*r*w^3*x^7 - 
     4*a^5*r^2*w^3*x^7)*rp[r, x] + (4*I)*m^3*(a^3*m^3 - 2*a^3*m*sss + 
     2*a*cM*m*r*sss - a*m*r^2*sss - 6*a^4*m^2*w - 3*a^2*m^2*r^2*w + 
     8*a^4*sss*w - 8*a^2*cM*r*sss*w + 8*a^2*r^2*sss*w - 2*cM*r^3*sss*w + 
     r^4*sss*w + 15*a^5*m*w^2 + 15*a^3*m*r^2*w^2 + 3*a*m*r^4*w^2 - 
     20*a^6*w^3 - 30*a^4*r^2*w^3 - 12*a^2*r^4*w^3 - r^6*w^3 + a^3*m*sss*x^2 + 
     3*a^4*m^2*w*x^2 - 8*a^4*sss*w*x^2 + 6*a^2*cM*r*sss*w*x^2 - 
     6*a^2*r^2*sss*w*x^2 - 15*a^5*m*w^2*x^2 - 9*a^3*m*r^2*w^2*x^2 + 
     30*a^6*w^3*x^2 + 36*a^4*r^2*w^3*x^2 + 9*a^2*r^4*w^3*x^2 + 
     a^4*sss*w*x^4 + 3*a^5*m*w^2*x^4 - 12*a^6*w^3*x^4 - 9*a^4*r^2*w^3*x^4 + 
     a^6*w^3*x^6)*rn[r, x]*rp[r, x] - 
   2*(16*cM^3*m*r^2*sss - 32*a^3*cM^2*r*w + 32*a^3*cM*r^2*w + 
     64*a*cM^3*r^2*w + 48*a*cM^3*m^2*r^2*w - 128*a*cM^2*r^3*w + 
     96*a*cM*r^4*w + 8*a^3*cM^2*r*sss*w - 8*a^3*cM*r^2*sss*w - 
     (24*I)*a^2*cM^2*m*r^2*sss*w - 18*a^3*cM*m^2*r^2*sss*w + 
     48*a*cM^2*r^3*sss*w + 12*a*cM^2*m^2*r^3*sss*w - 56*a*cM*r^4*sss*w - 
     (12*I)*cM^2*m*r^4*sss*w - 28*a*cM*m^2*r^4*sss*w + (48*I)*a^5*cM*r*w^2 + 
     24*a^4*cM^2*m*r*w^2 - (60*I)*a^5*r^2*w^2 - (64*I)*a^3*cM^2*r^2*w^2 - 
     (72*I)*a^3*cM^2*m^2*r^2*w^2 + (144*I)*a^3*cM*r^3*w^2 + 
     112*a^2*cM^2*m*r^3*w^2 - (72*I)*a^3*r^4*w^2 - (48*I)*a*cM^2*r^4*w^2 - 
     (36*I)*a*cM^2*m^2*r^4*w^2 + (64*I)*a*cM*r^5*w^2 + 8*cM^2*m*r^5*w^2 - 
     (12*I)*a*r^6*w^2 - (10*I)*a^5*cM*r*sss*w^2 + 18*a^4*cM*m*r^2*sss*w^2 - 
     (48*I)*a^3*cM*r^3*sss*w^2 + 32*a^2*cM*m*r^4*sss*w^2 - 
     (30*I)*a*cM*r^5*sss*w^2 - 2*cM*m*r^6*sss*w^2 - (40*I)*a^6*cM*m*r*w^3 + 
     36*a^5*cM*r^2*w^3 + 60*a^5*cM*m^2*r^2*w^3 - (84*I)*a^4*cM*m*r^3*w^3 + 
     44*a^3*cM*r^4*w^3 - (54*I)*a^2*cM*m*r^5*w^3 - 8*a*cM*r^6*w^3 - 
     18*a*cM*m^2*r^6*w^3 - (6*I)*cM*m*r^7*w^3 + (8*I)*a^3*cM^2*m*x - 
     (8*I)*a^4*cM^2*w*x - (20*I)*a^4*cM*r*w*x + (32*I)*a^2*cM^2*r^2*w*x + 
     64*a*cM^3*m*r^2*w*x - (52*I)*a^2*cM*r^3*w*x + (16*I)*cM*r^5*w*x + 
     (4*I)*a^4*cM^2*sss*w*x - 18*a^5*cM*m*sss*w*x + (16*I)*a^4*cM*r*sss*w*x + 
     16*a^3*cM^2*m*r*sss*w*x - (12*I)*a^2*cM^2*r^2*sss*w*x - 
     46*a^3*cM*m*r^2*sss*w*x + (34*I)*a^2*cM*r^3*sss*w*x + 
     24*a*cM^2*m*r^3*sss*w*x - (12*I)*cM^2*r^4*sss*w*x - 
     52*a*cM*m*r^4*sss*w*x + (10*I)*cM*r^5*sss*w*x - 18*a^6*cM*w^2*x + 
     (24*I)*a^5*cM^2*m*w^2*x + 8*a^6*r*w^2*x + 24*a^4*cM^2*r*w^2*x - 
     60*a^4*cM*r^2*w^2*x - (76*I)*a^3*cM^2*m*r^2*w^2*x + 48*a^4*r^3*w^2*x + 
     64*a^2*cM^2*r^3*w^2*x + 48*a^2*cM^2*m^2*r^3*w^2*x - 
     90*a^2*cM*r^4*w^2*x - (48*I)*a*cM^2*m*r^4*w^2*x + 48*a^2*r^5*w^2*x + 
     16*cM^2*r^5*w^2*x - 32*cM*r^6*w^2*x + 8*r^7*w^2*x + 9*a^6*cM*sss*w^2*x - 
     (12*I)*a^5*cM*m*r*sss*w^2*x + 28*a^4*cM*r^2*sss*w^2*x - 
     (28*I)*a^3*cM*m*r^3*sss*w^2*x + 29*a^2*cM*r^4*sss*w^2*x - 
     (16*I)*a*cM*m*r^5*sss*w^2*x + 2*cM*r^6*sss*w^2*x + 40*a^7*cM*m*w^3*x - 
     (18*I)*a^6*cM*r*w^3*x + 66*a^5*cM*m*r^2*w^3*x - 
     (32*I)*a^4*cM*r^3*w^3*x - (24*I)*a^4*cM*m^2*r^3*w^3*x + 
     76*a^3*cM*m*r^4*w^3*x - (10*I)*a^2*cM*r^5*w^3*x - 
     (12*I)*a^2*cM*m^2*r^5*w^3*x - 14*a*cM*m*r^6*w^3*x - 
     (12*I)*cM*r^7*w^3*x + 32*a^5*cM*w*x^2 - 64*a^3*cM^2*r*w*x^2 + 
     96*a^3*cM*r^2*w*x^2 - 24*a^5*cM*sss*w*x^2 + (16*I)*a^4*cM^2*m*sss*w*
      x^2 - 42*a^5*cM*m^2*sss*w*x^2 + 40*a^3*cM^2*r*sss*w*x^2 + 
     24*a^3*cM^2*m^2*r*sss*w*x^2 - 64*a^3*cM*r^2*sss*w*x^2 + 
     (4*I)*a^2*cM^2*m*r^2*sss*w*x^2 - 42*a^3*cM*m^2*r^2*sss*w*x^2 - 
     32*a*cM^2*r^3*sss*w*x^2 + 24*a*cM*r^4*sss*w*x^2 - (40*I)*a^7*w^2*x^2 + 
     (32*I)*a^5*cM^2*w^2*x^2 + (48*I)*a^5*cM^2*m^2*w^2*x^2 + 
     (8*I)*a^5*cM*r*w^2*x^2 - 8*a^4*cM^2*m*r*w^2*x^2 + 
     (4*I)*a^5*r^2*w^2*x^2 + (32*I)*a^3*cM^2*r^2*w^2*x^2 - 
     (12*I)*a^3*cM^2*m^2*r^2*w^2*x^2 - (72*I)*a^3*cM*r^3*w^2*x^2 - 
     64*a^2*cM^2*m*r^3*w^2*x^2 + (48*I)*a^3*r^4*w^2*x^2 - 
     (16*I)*a*cM*r^5*w^2*x^2 + (4*I)*a*r^6*w^2*x^2 + 
     42*a^6*cM*m*sss*w^2*x^2 - (18*I)*a^5*cM*r*sss*w^2*x^2 + 
     48*a^4*cM*m*r^2*sss*w^2*x^2 + (16*I)*a^3*cM*r^3*sss*w^2*x^2 - 
     26*a^2*cM*m*r^4*sss*w^2*x^2 + (18*I)*a*cM*r^5*sss*w^2*x^2 + 
     48*a^7*cM*w^3*x^2 + 100*a^7*cM*m^2*w^3*x^2 + (44*I)*a^6*cM*m*r*w^3*x^2 + 
     28*a^5*cM*r^2*w^3*x^2 + (68*I)*a^4*cM*m*r^3*w^3*x^2 - 
     64*a^3*cM*r^4*w^3*x^2 - 6*a^3*cM*m^2*r^4*w^3*x^2 + 
     (40*I)*a^2*cM*m*r^5*w^3*x^2 + 4*a*cM*r^6*w^3*x^2 + 
     (8*I)*a^3*cM^2*m*x^3 - (8*I)*a^4*cM^2*w*x^3 - (4*I)*a^4*cM*r*w*x^3 + 
     (12*I)*a^2*cM*r^3*w*x^3 + (4*I)*a^4*cM^2*sss*w*x^3 - 
     22*a^5*cM*m*sss*w*x^3 + (6*I)*a^4*cM*r*sss*w*x^3 + 
     24*a^3*cM^2*m*r*sss*w*x^3 - 46*a^3*cM*m*r^2*sss*w*x^3 - 
     (2*I)*a^2*cM*r^3*sss*w*x^3 - 34*a^6*cM*w^2*x^3 - 
     (8*I)*a^5*cM^2*m*w^2*x^3 + 36*a^6*r*w^2*x^3 + 24*a^4*cM^2*r*w^2*x^3 + 
     48*a^4*cM^2*m^2*r*w^2*x^3 - 60*a^4*cM*r^2*w^2*x^3 + 
     (4*I)*a^3*cM^2*m*r^2*w^2*x^3 + 32*a^4*r^3*w^2*x^3 - 
     32*a^2*cM^2*r^3*w^2*x^3 + 22*a^2*cM*r^4*w^2*x^3 - 4*a^2*r^5*w^2*x^3 + 
     5*a^6*cM*sss*w^2*x^3 - (4*I)*a^5*cM*m*r*sss*w^2*x^3 + 
     6*a^4*cM*r^2*sss*w^2*x^3 - (4*I)*a^3*cM*m*r^3*sss*w^2*x^3 - 
     15*a^2*cM*r^4*sss*w^2*x^3 - 6*a^7*cM*m*w^3*x^3 + 
     (42*I)*a^6*cM*r*w^3*x^3 - (24*I)*a^6*cM*m^2*r*w^3*x^3 + 
     48*a^5*cM*m*r^2*w^3*x^3 + (72*I)*a^4*cM*r^3*w^3*x^3 - 
     74*a^3*cM*m*r^4*w^3*x^3 - (2*I)*a^2*cM*r^5*w^3*x^3 + 
     8*a^5*cM*sss*w*x^4 - (8*I)*a^4*cM^2*m*sss*w*x^4 + 
     10*a^5*cM*m^2*sss*w*x^4 - 16*a^3*cM^2*r*sss*w*x^4 + 
     24*a^3*cM*r^2*sss*w*x^4 + (16*I)*a^7*w^2*x^4 - (16*I)*a^5*cM^2*w^2*x^4 - 
     (24*I)*a^5*cM^2*m^2*w^2*x^4 - (8*I)*a^5*cM*r*w^2*x^4 + 
     24*a^4*cM^2*m*r*w^2*x^4 + (24*I)*a^3*cM*r^3*w^2*x^4 - 
     (16*I)*a^3*r^4*w^2*x^4 - 32*a^6*cM*m*sss*w^2*x^4 + 
     (16*I)*a^5*cM*r*sss*w^2*x^4 - 48*a^4*cM*m*r^2*sss*w^2*x^4 + 
     (8*I)*a^3*cM*r^3*sss*w^2*x^4 - 36*a^7*cM*w^3*x^4 - 
     80*a^7*cM*m^2*w^3*x^4 - (14*I)*a^6*cM*m*r*w^3*x^4 - 
     52*a^5*cM*r^2*w^3*x^4 - 18*a^5*cM*m^2*r^2*w^3*x^4 + 
     (6*I)*a^4*cM*m*r^3*w^3*x^4 + 32*a^3*cM*r^4*w^3*x^4 + 
     (8*I)*a^5*cM^2*m*w^2*x^5 - 4*a^6*cM*sss*w^2*x^5 - 
     12*a^4*cM*r^2*sss*w^2*x^5 - 4*a^7*cM*m*w^3*x^5 - 
     (12*I)*a^6*cM*r*w^3*x^5 + (12*I)*a^6*cM*m^2*r*w^3*x^5 - 
     68*a^5*cM*m*r^2*w^3*x^5 - (28*I)*a^4*cM*r^3*w^3*x^5 + 8*a^7*cM*w^3*x^6 + 
     10*a^7*cM*m^2*w^3*x^6 + (8*I)*a^6*cM*m*r*w^3*x^6 + 
     24*a^5*cM*r^2*w^3*x^6)*Y[x] + 2*(2*a^4*m - 3*a^4*m*sss - 8*a^5*w + 
     16*a^3*r^2*w + 24*a*r^4*w + 6*a^5*sss*w - 18*a*r^4*sss*w - 
     9*a^6*m*sss*w^2 - (22*I)*a^5*r*sss*w^2 + 14*a^4*m*r^2*sss*w^2 - 
     (32*I)*a^3*r^3*sss*w^2 + 27*a^2*m*r^4*sss*w^2 - (10*I)*a*r^5*sss*w^2 + 
     4*m*r^6*sss*w^2 - 12*a^7*w^3 + 4*a^5*r^2*w^3 + 28*a^3*r^4*w^3 + 
     12*a*r^6*w^3 + 3*a^7*sss*w^3 - 2*a^5*r^2*sss*w^3 - 9*a^3*r^4*sss*w^3 - 
     4*a*r^6*sss*w^3 + 10*a^8*m*w^4 + (22*I)*a^7*r*w^4 - 8*a^6*m*r^2*w^4 + 
     (42*I)*a^5*r^3*w^4 - 34*a^4*m*r^4*w^4 + (26*I)*a^3*r^5*w^4 + 
     (6*I)*a*r^7*w^4 - 2*m*r^8*w^4 - (40*I)*a^4*r*w*x - (32*I)*a^2*r^3*w*x + 
     (8*I)*r^5*w*x + (32*I)*a^4*r*sss*w*x + (32*I)*a^2*r^3*sss*w*x - 
     18*a^6*sss*w^2*x - (46*I)*a^5*m*r*sss*w^2*x - 14*a^4*r^2*sss*w^2*x - 
     (64*I)*a^3*m*r^3*sss*w^2*x + 10*a^2*r^4*sss*w^2*x - 
     (18*I)*a*m*r^5*sss*w^2*x + 6*r^6*sss*w^2*x - (36*I)*a^6*r*w^3*x - 
     (52*I)*a^4*r^3*w^3*x - (12*I)*a^2*r^5*w^3*x + (4*I)*r^7*w^3*x + 
     (13*I)*a^6*r*sss*w^3*x + (24*I)*a^4*r^3*sss*w^3*x + 
     (13*I)*a^2*r^5*sss*w^3*x + (2*I)*r^7*sss*w^3*x + 18*a^8*w^4*x + 
     (46*I)*a^7*m*r*w^4*x + 20*a^6*r^2*w^4*x + (84*I)*a^5*m*r^3*w^4*x + 
     (46*I)*a^3*m*r^5*w^4*x - 8*a^2*r^6*w^4*x + (8*I)*a*m*r^7*w^4*x - 
     4*r^8*w^4*x + 2*a^4*m*x^2 - 3*a^4*m*sss*x^2 - 8*a^5*w*x^2 + 
     8*a*r^4*w*x^2 + 6*a^5*sss*w*x^2 + 6*a*r^4*sss*w*x^2 - 
     5*a^6*m*sss*w^2*x^2 + (6*I)*a^5*r*sss*w^2*x^2 - 
     38*a^4*m*r^2*sss*w^2*x^2 + (4*I)*a^3*r^3*sss*w^2*x^2 - 
     33*a^2*m*r^4*sss*w^2*x^2 - (2*I)*a*r^5*sss*w^2*x^2 + 8*a^7*w^3*x^2 - 
     8*a^5*r^2*w^3*x^2 - 16*a^3*r^4*w^3*x^2 - a^7*sss*w^3*x^2 + 
     12*a^5*r^2*sss*w^3*x^2 + 19*a^3*r^4*sss*w^3*x^2 + 6*a*r^6*sss*w^3*x^2 - 
     2*a^8*m*w^4*x^2 - (18*I)*a^7*r*w^4*x^2 + 40*a^6*m*r^2*w^4*x^2 - 
     (26*I)*a^5*r^3*w^4*x^2 + 60*a^4*m*r^4*w^4*x^2 - (6*I)*a^3*r^5*w^4*x^2 + 
     (2*I)*a*r^7*w^4*x^2 - (8*I)*a^4*r*sss*w*x^3 - (8*I)*a^2*r^3*sss*w*x^3 + 
     12*a^6*sss*w^2*x^3 + (28*I)*a^5*m*r*sss*w^2*x^3 + 
     8*a^4*r^2*sss*w^2*x^3 + (28*I)*a^3*m*r^3*sss*w^2*x^3 - 
     4*a^2*r^4*sss*w^2*x^3 + (28*I)*a^6*r*w^3*x^3 + (32*I)*a^4*r^3*w^3*x^3 + 
     (4*I)*a^2*r^5*w^3*x^3 - (15*I)*a^6*r*sss*w^3*x^3 - 
     (22*I)*a^4*r^3*sss*w^3*x^3 - (7*I)*a^2*r^5*sss*w^3*x^3 - 
     24*a^8*w^4*x^3 - (54*I)*a^7*m*r*w^4*x^3 - 16*a^6*r^2*w^4*x^3 - 
     (76*I)*a^5*m*r^3*w^4*x^3 - (22*I)*a^3*m*r^5*w^4*x^3 + 
     (4*I)*a^5*r*sss*w^2*x^4 + (4*I)*a^3*r^3*sss*w^2*x^4 - 4*a^7*w^3*x^4 + 
     4*a^3*r^4*w^3*x^4 - 4*a^5*r^2*sss*w^3*x^4 - 4*a^3*r^4*sss*w^3*x^4 - 
     4*a^8*m*w^4*x^4 - (4*I)*a^7*r*w^4*x^4 - 18*a^6*m*r^2*w^4*x^4 - 
     14*a^4*m*r^4*w^4*x^4 + (4*I)*a^3*r^5*w^4*x^4 - (8*I)*a^6*r*w^3*x^5 - 
     (8*I)*a^4*r^3*w^3*x^5 + (4*I)*a^6*r*sss*w^3*x^5 + 
     (4*I)*a^4*r^3*sss*w^3*x^5 + 10*a^8*w^4*x^5 + (16*I)*a^7*m*r*w^4*x^5 + 
     4*a^6*r^2*w^4*x^5 + (16*I)*a^5*m*r^3*w^4*x^5 + 2*a^8*m*w^4*x^6 + 
     (8*I)*a^7*r*w^4*x^6 + 2*a^6*m*r^2*w^4*x^6 + (8*I)*a^5*r^3*w^4*x^6)*
    rp[r, x]*Y[x] + (4*I)*m*w^2*(-12*a^5*m*sss + 12*a^3*cM*m*r*sss - 
     18*a^3*m*r^2*sss + 6*a*cM*m*r^3*sss - 6*a*m*r^4*sss + 8*a^6*sss*w + 
     16*a^4*r^2*sss*w + 9*a^2*r^4*sss*w + r^6*sss*w + 15*a^7*m*w^2 + 
     30*a^5*m*r^2*w^2 + 18*a^3*m*r^4*w^2 + 3*a*m*r^6*w^2 + 6*a^5*m*sss*x^2 - 
     6*a^3*cM*m*r*sss*x^2 + 6*a^3*m*r^2*sss*x^2 - 8*a^6*sss*w*x^2 - 
     14*a^4*r^2*sss*w*x^2 - 6*a^2*r^4*sss*w*x^2 - 15*a^7*m*w^2*x^2 - 
     24*a^5*m*r^2*w^2*x^2 - 9*a^3*m*r^4*w^2*x^2 + a^6*sss*w*x^4 + 
     a^4*r^2*sss*w*x^4 + 3*a^7*m*w^2*x^4 + 3*a^5*m*r^2*w^2*x^4)*rn[r, x]*
    rp[r, x]*Y[x] - 2*(-2*cM*m*r^2*sss^2 + 4*a^2*cM*sss*x - 2*a^2*r*sss*x - 
     8*cM^2*r*sss*x + 12*cM*r^2*sss*x - 6*r^3*sss*x - 2*a^2*cM*sss^2*x + 
     a^2*r*sss^2*x + 3*r^3*sss^2*x - 4*a^2*cM*m*sss^2*x^2 + 
     4*a^2*cM*sss*x^3 - 4*a^2*r*sss*x^3 + 2*a^2*r*sss^2*x^3 + 
     16*a^4*cM*w^2*x^5 - 16*a^4*r*w^2*x^5)*X[r]*Y[x] + 
   2*sss^2*(a^2*m - 3*m*r^2 - a^3*w + 3*a*r^2*w + (5*I)*a*m*r*x - 
     (6*I)*a^2*r*w*x - (2*I)*r^3*w*x + a^2*m*x^2 - a^3*w*x^2 - 
     5*a*r^2*w*x^2 + (4*I)*a^2*r*w*x^3)*rp[r, x]*X[r]*Y[x] + 
   4*sss^2*(I*a*m^2 - (2*I)*a^2*m*w - I*m*r^2*w + cM*x + I*a^2*m*w*x^2)*
    rn[r, x]*rp[r, x]*X[r]*Y[x] - 4*a*cM*w*(-8*cM^2*r^2*sss - 
     24*a*cM^2*m*r^2*w + (6*I)*a^2*cM*r^2*sss*w - 6*a*cM*m*r^3*sss*w + 
     (6*I)*cM*r^4*sss*w - 4*a^4*cM*r*w^2 + (24*I)*a^3*cM*m*r^2*w^2 + 
     (18*I)*a*cM*m*r^4*w^2 - 4*cM*r^5*w^2 - 3*a^4*r^2*sss*w^2 - 
     6*a^2*r^4*sss*w^2 + r^6*sss*w^2 + (5*I)*a^6*r*w^3 - 15*a^5*m*r^2*w^3 + 
     (11*I)*a^4*r^3*w^3 + (9*I)*a^2*r^5*w^3 + 9*a*m*r^6*w^3 + (3*I)*r^7*w^3 - 
     8*a*cM^2*r^2*w*x - 4*a^3*cM*r*sss*w*x - 6*a*cM*r^3*sss*w*x + 
     (10*I)*a^3*cM*r^2*w^2*x - 24*a^2*cM*m*r^3*w^2*x + (6*I)*a*cM*r^4*w^2*x + 
     (2*I)*a^5*r*sss*w^2*x + (4*I)*a^3*r^3*sss*w^2*x + 
     (2*I)*a*r^5*sss*w^2*x - 8*a^5*r^2*w^3*x + (8*I)*a^4*m*r^3*w^3*x - 
     13*a^3*r^4*w^3*x + (6*I)*a^2*m*r^5*w^3*x - 2*a*r^6*w^3*x - 
     (4*I)*a^4*cM*sss*w*x^2 - 12*a^3*cM*m*r*sss*w*x^2 + 
     (4*I)*a^2*cM*r^2*sss*w*x^2 - (16*I)*a^5*cM*m*w^2*x^2 + 
     (18*I)*a^3*cM*m*r^2*w^2*x^2 - 7*a^6*sss*w^2*x^2 - 
     12*a^4*r^2*sss*w^2*x^2 + 3*a^2*r^4*sss*w^2*x^2 - 25*a^7*m*w^3*x^2 - 
     (2*I)*a^6*r*w^3*x^2 - 10*a^5*m*r^2*w^3*x^2 - (10*I)*a^4*r^3*w^3*x^2 + 
     3*a^3*m*r^4*w^3*x^2 - (8*I)*a^2*r^5*w^3*x^2 - 4*a^3*cM*r*sss*w*x^3 - 
     24*a^4*cM*m*r*w^2*x^3 - (16*I)*a^3*cM*r^2*w^2*x^3 + 
     (8*I)*a^6*m*r*w^3*x^3 - 6*a^5*r^2*w^3*x^3 + (4*I)*a^4*m*r^3*w^3*x^3 + 
     9*a^3*r^4*w^3*x^3 + (4*I)*a^5*cM*m*w^2*x^4 + 8*a^4*cM*r*w^2*x^4 + 
     2*a^6*sss*w^2*x^4 + 6*a^4*r^2*sss*w^2*x^4 + 10*a^7*m*w^3*x^4 - 
     (8*I)*a^6*r*w^3*x^4 + 4*a^5*m*r^2*w^3*x^4 - (8*I)*a^4*r^3*w^3*x^4 - 
     (2*I)*a^6*m*r*w^3*x^5 + 12*a^5*r^2*w^3*x^5)*Y[x]^2 + 
   4*a*r*w*(-6*a^2*r*sss - 9*a*m*r^5*w^3 + 4*a^4*r^3*w^4 + 4*a^2*r^5*w^4 + 
     r^7*w^4 - a^3*r^3*w^3*x - (4*I)*a^7*w^4*x - (9*I)*a^5*r^2*w^4*x - 
     (6*I)*a^3*r^4*w^4*x - I*a*r^6*w^4*x - a^6*r*w^4*x^2 - 
     2*a^4*r^3*w^4*x^2 - a^2*r^5*w^4*x^2 + 3*a^3*r^3*w^3*x^3 + 
     (3*I)*a^7*w^4*x^3 + (6*I)*a^5*r^2*w^4*x^3 + (3*I)*a^3*r^4*w^4*x^3 + 
     2*a^6*r*w^4*x^4 + a^4*r^3*w^4*x^4)*rp[r, x]*Y[x]^2 + 
   (4*I)*a*w^3*(-8*a^3*cM*m*r*sss - 6*a*cM*m*r^3*sss - 2*a^6*sss*w - 
     5*a^4*r^2*sss*w - 4*a^2*r^4*sss*w - r^6*sss*w - 6*a^7*m*w^2 - 
     15*a^5*m*r^2*w^2 - 12*a^3*m*r^4*w^2 - 3*a*m*r^6*w^2 + 
     2*a^3*cM*m*r*sss*x^2 + a^6*sss*w*x^2 + 2*a^4*r^2*sss*w*x^2 + 
     a^2*r^4*sss*w*x^2 + 3*a^7*m*w^2*x^2 + 6*a^5*m*r^2*w^2*x^2 + 
     3*a^3*m*r^4*w^2*x^2)*rn[r, x]*rp[r, x]*Y[x]^2 - 
   4*a*cM*sss^2*w*(r^2 + 2*a^2*x^2)*X[r]*Y[x]^2 + 
   (4*I)*a*(a^2 + r^2)*sss^2*w^2*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 - 
   4*a^3*cM*w^3*(8*cM^2*r^2 - 20*cM*r^3 + 2*cM*r^3*sss - (6*I)*a^2*cM*r^2*w - 
     (6*I)*cM*r^4*w + 3*a^4*r^2*w^2 - 3*r^6*w^2 - (4*I)*a^3*cM*x - 
     5*a^5*w*x + 8*a*cM*r^3*w*x - (2*I)*a^3*r^3*w^2*x - (2*I)*a*r^5*w^2*x + 
     4*a^2*cM*r*sss*x^2 + (4*I)*a^4*cM*w*x^2 - (8*I)*a^2*cM*r^2*w*x^2 + 
     5*a^6*w^2*x^2 + 4*a^4*r^2*w^2*x^2 - a^2*r^4*w^2*x^2 - 4*a^5*w*x^3 + 
     8*a^3*cM*r*w*x^3 - (2*I)*a^5*r*w^2*x^3 - (2*I)*a^3*r^3*w^2*x^3)*Y[x]^3 - 
   4*a^9*w^5*(1 + x^2)*rp[r, x]*Y[x]^3 + (4*I)*a^3*(a^2 + r^2)*w^4*
    (2*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]*rp[r, x]*
    Y[x]^3, E34[r, x] -> 2*(4*a^3*cM^2*m*r*sss + (9*I)*a^4*cM*m^2*r*sss - 
     3*a^3*cM*m*r^2*sss - 12*a*cM^3*m*r^2*sss - (23*I)*a^2*cM^2*m^2*r^2*sss - 
     2*a^3*cM*m^3*r^2*sss + 34*a*cM^2*m*r^3*sss + (49*I)*a^2*cM*m^2*r^3*sss + 
     (8*I)*cM^3*m^2*r^3*sss + 8*a*cM^2*m^3*r^3*sss - 37*a*cM*m*r^4*sss - 
     (20*I)*cM^2*m^2*r^4*sss - 16*a*cM*m^3*r^4*sss + (12*I)*cM*m^2*r^5*sss + 
     8*a^4*cM^2*r*w + (28*I)*a^5*cM*m*r*w + 24*a^4*cM^2*m^2*r*w + 
     (40*I)*a^5*cM*m^3*r*w + 12*a^4*cM*r^2*w - 24*a^2*cM^3*r^2*w - 
     (36*I)*a^5*m*r^2*w - (68*I)*a^3*cM^2*m*r^2*w - 14*a^4*cM*m^2*r^2*w - 
     72*a^2*cM^3*m^2*r^2*w - (88*I)*a^3*cM^2*m^3*r^2*w + 36*a^2*cM^2*r^3*w + 
     (116*I)*a^3*cM*m*r^3*w + (16*I)*a*cM^3*m*r^3*w + 
     152*a^2*cM^2*m^2*r^3*w + (148*I)*a^3*cM*m^3*r^3*w - 68*a^2*cM*r^4*w - 
     (40*I)*a^3*m*r^4*w - (28*I)*a*cM^2*m*r^4*w - 182*a^2*cM*m^2*r^4*w + 
     (12*I)*a*cM^2*m^3*r^4*w + 36*cM^2*r^5*w + (16*I)*a*cM*m*r^5*w + 
     36*cM^2*m^2*r^5*w - (8*I)*a*cM*m^3*r^5*w - 32*cM*r^6*w - 
     (4*I)*a*m*r^6*w - 32*cM*m^2*r^6*w - 4*a^4*cM^2*r*sss*w - 
     (18*I)*a^5*cM*m*r*sss*w - 6*a^4*cM*r^2*sss*w + 
     (46*I)*a^3*cM^2*m*r^2*sss*w + 6*a^4*cM*m^2*r^2*sss*w - 
     26*a^2*cM^2*r^3*sss*w - (102*I)*a^3*cM*m*r^3*sss*w - 
     24*a^2*cM^2*m^2*r^3*sss*w + 42*a^2*cM*r^4*sss*w + 
     (42*I)*a*cM^2*m*r^4*sss*w + 44*a^2*cM*m^2*r^4*sss*w - 
     18*cM^2*r^5*sss*w - (40*I)*a*cM*m*r^5*sss*w + 24*cM*r^6*sss*w + 
     8*cM*m^2*r^6*sss*w - (18*I)*a^6*cM*r*w^2 - 24*a^5*cM^2*m*r*w^2 - 
     (60*I)*a^6*cM*m^2*r*w^2 + (24*I)*a^6*r^2*w^2 + (46*I)*a^4*cM^2*r^2*w^2 - 
     2*a^5*cM*m*r^2*w^2 + (132*I)*a^4*cM^2*m^2*r^2*w^2 - 
     (78*I)*a^4*cM*r^3*w^2 - 148*a^3*cM^2*m*r^3*w^2 - 
     (216*I)*a^4*cM*m^2*r^3*w^2 + (44*I)*a^4*r^4*w^2 + 
     (28*I)*a^2*cM^2*r^4*w^2 + 216*a^3*cM*m*r^4*w^2 - 
     (36*I)*a^2*cM^2*m^2*r^4*w^2 - (70*I)*a^2*cM*r^5*w^2 - 
     60*a*cM^2*m*r^5*w^2 - (38*I)*a^2*cM*m^2*r^5*w^2 + (24*I)*a^2*r^6*w^2 + 
     (38*I)*cM^2*r^6*w^2 + 66*a*cM*m*r^6*w^2 + (38*I)*cM^2*m^2*r^6*w^2 - 
     (26*I)*cM*r^7*w^2 - (26*I)*cM*m^2*r^7*w^2 + (4*I)*r^8*w^2 + 
     (9*I)*a^6*cM*r*sss*w^2 + (53*I)*a^4*cM*r^3*sss*w^2 + 
     (55*I)*a^2*cM*r^5*sss*w^2 + (19*I)*cM*r^7*sss*w^2 + 
     (40*I)*a^7*cM*m*r*w^3 + 6*a^6*cM*r^2*w^3 + (140*I)*a^5*cM*m*r^3*w^3 - 
     76*a^4*cM*r^4*w^3 + (100*I)*a^3*cM*m*r^5*w^3 - 34*a^2*cM*r^6*w^3 + 
     (56*I)*a*cM*m*r^7*w^3 + (8*I)*a^4*cM^2*m*sss*x - 10*a^5*cM*m^2*sss*x + 
     (8*I)*a^4*cM*m*r*sss*x - (16*I)*a^2*cM^3*m*r*sss*x + 
     20*a^3*cM^2*m^2*r*sss*x + (8*I)*a^4*cM*m^3*r*sss*x - 
     (8*I)*a^2*cM^2*m*r^2*sss*x - 30*a^3*cM*m^2*r^2*sss*x - 
     (4*I)*a^2*cM^2*m^3*r^2*sss*x + (52*I)*a^2*cM*m*r^3*sss*x + 
     (24*I)*cM^3*m*r^3*sss*x + 24*a*cM^2*m^2*r^3*sss*x + 
     (22*I)*a^2*cM*m^3*r^3*sss*x - (60*I)*cM^2*m*r^4*sss*x - 
     48*a*cM*m^2*r^4*sss*x + (36*I)*cM*m*r^5*sss*x + (32*I)*a^5*cM^2*w*x - 
     58*a^6*cM*m*w*x + (24*I)*a^5*cM^2*m^2*w*x - 40*a^6*cM*m^3*w*x - 
     (64*I)*a^3*cM^3*r*w*x + 24*a^6*m*r*w*x + 140*a^4*cM^2*m*r*w*x + 
     (64*I)*a^5*cM*m^2*r*w*x - (48*I)*a^3*cM^3*m^2*r*w*x + 
     80*a^4*cM^2*m^3*r*w*x + (32*I)*a^3*cM^2*r^2*w*x - 140*a^4*cM*m*r^2*w*x - 
     72*a^2*cM^3*m*r^2*w*x - (52*I)*a^3*cM^2*m^2*r^2*w*x - 
     154*a^4*cM*m^3*r^2*w*x + (96*I)*a^3*cM*r^3*w*x + (64*I)*a*cM^3*r^3*w*x + 
     104*a^4*m*r^3*w*x + 152*a^2*cM^2*m*r^3*w*x + (200*I)*a^3*cM*m^2*r^3*w*
      x + (32*I)*a*cM^3*m^2*r^3*w*x + 20*a^2*cM^2*m^3*r^3*w*x - 
     (160*I)*a*cM^2*r^4*w*x - 290*a^2*cM*m*r^4*w*x - 
     (44*I)*a*cM^2*m^2*r^4*w*x - 74*a^2*cM*m^3*r^4*w*x + 
     (96*I)*a*cM*r^5*w*x + 104*a^2*m*r^5*w*x + 108*cM^2*m*r^5*w*x + 
     (24*I)*a*cM*m^2*r^5*w*x - 96*cM*m*r^6*w*x + 24*m*r^7*w*x - 
     (8*I)*a^5*cM^2*sss*w*x + 20*a^6*cM*m*sss*w*x - (16*I)*a^5*cM*r*sss*w*x - 
     40*a^4*cM^2*m*r*sss*w*x - (24*I)*a^5*cM*m^2*r*sss*w*x + 
     (8*I)*a^3*cM^2*r^2*sss*w*x + 56*a^4*cM*m*r^2*sss*w*x + 
     (12*I)*a^3*cM^2*m^2*r^2*sss*w*x - (72*I)*a^3*cM*r^3*sss*w*x - 
     40*a^2*cM^2*m*r^3*sss*w*x - (76*I)*a^3*cM*m^2*r^3*sss*w*x + 
     (72*I)*a*cM^2*r^4*sss*w*x + 60*a^2*cM*m*r^4*sss*w*x + 
     (16*I)*a*cM^2*m^2*r^4*sss*w*x - (56*I)*a*cM*r^5*sss*w*x - 
     (52*I)*a*cM*m^2*r^5*sss*w*x + 24*cM*m*r^6*sss*w*x - 
     (24*I)*a^6*cM^2*m*w^2*x + 60*a^7*cM*m^2*w^2*x - 
     (50*I)*a^6*cM*m*r*w^2*x - 120*a^5*cM^2*m^2*r*w^2*x + 
     (2*I)*a^4*cM^2*m*r^2*w^2*x + 210*a^5*cM*m^2*r^2*w^2*x - 
     (238*I)*a^4*cM*m*r^3*w^2*x - 60*a^3*cM^2*m^2*r^3*w^2*x + 
     (164*I)*a^2*cM^2*m*r^4*w^2*x + 170*a^3*cM*m^2*r^4*w^2*x - 
     (290*I)*a^2*cM*m*r^5*w^2*x + 24*a*cM^2*m^2*r^5*w^2*x + 
     (114*I)*cM^2*m*r^6*w^2*x + 8*a*cM*m^2*r^6*w^2*x - 
     (78*I)*cM*m*r^7*w^2*x + (24*I)*a^6*cM*m*r*sss*w^2*x + 
     (86*I)*a^4*cM*m*r^3*sss*w^2*x + (80*I)*a^2*cM*m*r^5*sss*w^2*x + 
     (18*I)*cM*m*r^7*sss*w^2*x - 40*a^8*cM*m*w^3*x + (12*I)*a^7*cM*r*w^3*x - 
     126*a^6*cM*m*r^2*w^3*x + (128*I)*a^5*cM*r^3*w^3*x - 
     118*a^4*cM*m*r^4*w^3*x + (116*I)*a^3*cM*r^5*w^3*x - 
     12*a^2*cM*m*r^6*w^3*x + (16*I)*a*cM*r^7*w^3*x - 17*a^5*cM*m*sss*x^2 - 
     4*a^3*cM^3*m*sss*x^2 + (3*I)*a^4*cM^2*m^2*sss*x^2 - 
     12*a^5*cM*m^3*sss*x^2 + 42*a^3*cM^2*m*r*sss*x^2 + 
     (21*I)*a^4*cM*m^2*r*sss*x^2 - (8*I)*a^2*cM^3*m^2*r*sss*x^2 + 
     16*a^3*cM^2*m^3*r*sss*x^2 - 60*a^3*cM*m*r^2*sss*x^2 + 
     12*a*cM^3*m*r^2*sss*x^2 + (11*I)*a^2*cM^2*m^2*r^2*sss*x^2 - 
     22*a^3*cM*m^3*r^2*sss*x^2 - 18*a*cM^2*m*r^3*sss*x^2 - 
     (9*I)*a^2*cM*m^2*r^3*sss*x^2 + 5*a*cM*m*r^4*sss*x^2 - 24*a^6*cM*w*x^2 - 
     8*a^4*cM^3*w*x^2 - (24*I)*a^7*m*w*x^2 + (36*I)*a^5*cM^2*m*w*x^2 - 
     108*a^6*cM*m^2*w*x^2 - 24*a^4*cM^3*m^2*w*x^2 - 
     (8*I)*a^5*cM^2*m^3*w*x^2 + 76*a^4*cM^2*r*w*x^2 + 
     (8*I)*a^5*cM*m*r*w*x^2 - (80*I)*a^3*cM^3*m*r*w*x^2 + 
     220*a^4*cM^2*m^2*r*w*x^2 + (44*I)*a^5*cM*m^3*r*w*x^2 - 
     112*a^4*cM*r^2*w*x^2 - 24*a^2*cM^3*r^2*w*x^2 - (28*I)*a^5*m*r^2*w*x^2 + 
     (88*I)*a^3*cM^2*m*r^2*w*x^2 - 340*a^4*cM*m^2*r^2*w*x^2 + 
     48*a^2*cM^3*m^2*r^2*w*x^2 + (80*I)*a^3*cM^2*m^3*r^2*w*x^2 + 
     48*a^2*cM^2*r^3*w*x^2 + (40*I)*a^3*cM*m*r^3*w*x^2 + 
     (80*I)*a*cM^3*m*r^3*w*x^2 - 44*a^2*cM^2*m^2*r^3*w*x^2 - 
     (84*I)*a^3*cM*m^3*r^3*w*x^2 - 56*a^2*cM*r^4*w*x^2 - 
     (24*I)*a^3*m*r^4*w*x^2 - (188*I)*a*cM^2*m*r^4*w*x^2 - 
     56*a^2*cM*m^2*r^4*w*x^2 + 36*cM^2*r^5*w*x^2 + (112*I)*a*cM*m*r^5*w*x^2 - 
     32*cM*r^6*w*x^2 - (20*I)*a*m*r^6*w*x^2 + 22*a^6*cM*sss*w*x^2 - 
     (6*I)*a^5*cM^2*m*sss*w*x^2 + 36*a^6*cM*m^2*sss*w*x^2 - 
     50*a^4*cM^2*r*sss*w*x^2 - (28*I)*a^5*cM*m*r*sss*w*x^2 - 
     48*a^4*cM^2*m^2*r*sss*w*x^2 + 92*a^4*cM*r^2*sss*w*x^2 - 
     (64*I)*a^3*cM^2*m*r^2*sss*w*x^2 + 76*a^4*cM*m^2*r^2*sss*w*x^2 - 
     16*a^2*cM^2*r^3*sss*w*x^2 + (28*I)*a^3*cM*m*r^3*sss*w*x^2 + 
     8*a^2*cM^2*m^2*r^3*sss*w*x^2 + 14*a^2*cM*r^4*sss*w*x^2 + 
     (6*I)*a*cM^2*m*r^4*sss*w*x^2 - 20*a^2*cM*m^2*r^4*sss*w*x^2 + 
     18*cM^2*r^5*sss*w*x^2 - (32*I)*a*cM*m*r^5*sss*w*x^2 - 
     8*cM*r^6*sss*w*x^2 + (16*I)*a^8*w^2*x^2 - (14*I)*a^6*cM^2*w^2*x^2 + 
     108*a^7*cM*m*w^2*x^2 + (12*I)*a^6*cM^2*m^2*w^2*x^2 + 
     (42*I)*a^6*cM*r*w^2*x^2 - 200*a^5*cM^2*m*r*w^2*x^2 - 
     (12*I)*a^6*cM*m^2*r*w^2*x^2 + (8*I)*a^6*r^2*w^2*x^2 - 
     (182*I)*a^4*cM^2*r^2*w^2*x^2 + 380*a^5*cM*m*r^2*w^2*x^2 - 
     (240*I)*a^4*cM^2*m^2*r^2*w^2*x^2 + (58*I)*a^4*cM*r^3*w^2*x^2 + 
     136*a^3*cM^2*m*r^3*w^2*x^2 + (188*I)*a^4*cM*m^2*r^3*w^2*x^2 + 
     (4*I)*a^4*r^4*w^2*x^2 + (46*I)*a^2*cM^2*r^4*w^2*x^2 - 
     162*a^3*cM*m*r^4*w^2*x^2 + (82*I)*a^2*cM^2*m^2*r^4*w^2*x^2 - 
     (74*I)*a^2*cM*r^5*w^2*x^2 + 132*a*cM^2*m*r^5*w^2*x^2 - 
     (104*I)*a^2*cM*m^2*r^5*w^2*x^2 + (16*I)*a^2*r^6*w^2*x^2 + 
     (38*I)*cM^2*r^6*w^2*x^2 - 70*a*cM*m*r^6*w^2*x^2 - 
     (26*I)*cM*r^7*w^2*x^2 + (4*I)*r^8*w^2*x^2 + (7*I)*a^6*cM*r*sss*w^2*x^2 - 
     (33*I)*a^4*cM*r^3*sss*w^2*x^2 - (23*I)*a^2*cM*r^5*sss*w^2*x^2 - 
     (7*I)*cM*r^7*sss*w^2*x^2 - 36*a^8*cM*w^3*x^2 - 
     (28*I)*a^7*cM*m*r*w^3*x^2 - 152*a^6*cM*r^2*w^3*x^2 - 
     (124*I)*a^5*cM*m*r^3*w^3*x^2 + 64*a^4*cM*r^4*w^3*x^2 + 
     (40*I)*a^3*cM*m*r^5*w^3*x^2 + 36*a^2*cM*r^6*w^3*x^2 - 
     (32*I)*a*cM*m*r^7*w^3*x^2 + (4*I)*a^4*cM^2*m*sss*x^3 - 
     14*a^5*cM*m^2*sss*x^3 + (12*I)*a^4*cM*m*r*sss*x^3 - 
     (8*I)*a^2*cM^3*m*r*sss*x^3 + 28*a^3*cM^2*m^2*r*sss*x^3 + 
     (14*I)*a^4*cM*m^3*r*sss*x^3 - 42*a^3*cM*m^2*r^2*sss*x^3 + 
     (4*I)*a^2*cM*m*r^3*sss*x^3 - 26*a^6*cM*m*w*x^3 - 24*a^4*cM^3*m*w*x^3 - 
     (20*I)*a^5*cM^2*m^2*w*x^3 - 62*a^6*cM*m^3*w*x^3 + 
     (32*I)*a^5*cM*r*w*x^3 + 40*a^6*m*r*w*x^3 + 112*a^4*cM^2*m*r*w*x^3 + 
     (56*I)*a^5*cM*m^2*r*w*x^3 + (16*I)*a^3*cM^3*m^2*r*w*x^3 - 
     20*a^4*cM^2*m^3*r*w*x^3 - (32*I)*a^3*cM^2*r^2*w*x^3 - 
     164*a^4*cM*m*r^2*w*x^3 + (28*I)*a^3*cM^2*m^2*r^2*w*x^3 - 
     22*a^4*cM*m^3*r^2*w*x^3 + (32*I)*a^3*cM*r^3*w*x^3 + 48*a^4*m*r^3*w*x^3 + 
     32*a^2*cM^2*m*r^3*w*x^3 - (56*I)*a^3*cM*m^2*r^3*w*x^3 - 
     26*a^2*cM*m*r^4*w*x^3 + 8*a^2*m*r^5*w*x^3 + (8*I)*a^5*cM^2*sss*w*x^3 + 
     4*a^6*cM*m*sss*w*x^3 - (24*I)*a^5*cM*r*sss*w*x^3 - 
     8*a^4*cM^2*m*r*sss*w*x^3 - (28*I)*a^5*cM*m^2*r*sss*w*x^3 + 
     (32*I)*a^3*cM^2*r^2*sss*w*x^3 + 16*a^4*cM*m*r^2*sss*w*x^3 + 
     (4*I)*a^3*cM^2*m^2*r^2*sss*w*x^3 - 8*a^2*cM^2*m*r^3*sss*w*x^3 - 
     (28*I)*a^3*cM*m^2*r^3*sss*w*x^3 - (40*I)*a*cM^2*r^4*sss*w*x^3 + 
     12*a^2*cM*m*r^4*sss*w*x^3 + (24*I)*a*cM*r^5*sss*w*x^3 + 
     (22*I)*a^6*cM^2*m*w^2*x^3 + 42*a^7*cM*m^2*w^2*x^3 - 
     (68*I)*a^6*cM*m*r*w^2*x^3 + 60*a^5*cM^2*m^2*r*w^2*x^3 + 
     (12*I)*a^4*cM^2*m*r^2*w^2*x^3 + 4*a^5*cM*m^2*r^2*w^2*x^3 - 
     (112*I)*a^4*cM*m*r^3*w^2*x^3 + 44*a^3*cM^2*m^2*r^3*w^2*x^3 - 
     (26*I)*a^2*cM^2*m*r^4*w^2*x^3 - 62*a^3*cM*m^2*r^4*w^2*x^3 + 
     (4*I)*a^2*cM*m*r^5*w^2*x^3 + (14*I)*a^6*cM*m*r*sss*w^2*x^3 - 
     (12*I)*a^4*cM*m*r^3*sss*w^2*x^3 - (26*I)*a^2*cM*m*r^5*sss*w^2*x^3 + 
     6*a^8*cM*m*w^3*x^3 + (40*I)*a^7*cM*r*w^3*x^3 + 58*a^6*cM*m*r^2*w^3*x^3 - 
     (144*I)*a^5*cM*r^3*w^3*x^3 + 100*a^4*cM*m*r^4*w^3*x^3 - 
     (136*I)*a^3*cM*r^5*w^3*x^3 - 12*a^2*cM*m*r^6*w^3*x^3 + 
     a^5*cM*m*sss*x^4 + 4*a^3*cM^3*m*sss*x^4 + I*a^4*cM^2*m^2*sss*x^4 + 
     4*a^5*cM*m^3*sss*x^4 - 14*a^3*cM^2*m*r*sss*x^4 - 
     (2*I)*a^4*cM*m^2*r*sss*x^4 + 15*a^3*cM*m*r^2*sss*x^4 + 8*a^6*cM*w*x^4 - 
     8*a^4*cM^3*w*x^4 - (16*I)*a^7*m*w*x^4 + (4*I)*a^5*cM^2*m*w*x^4 - 
     38*a^6*cM*m^2*w*x^4 + 16*a^4*cM^3*m^2*w*x^4 + (4*I)*a^5*cM^2*m^3*w*x^4 + 
     4*a^4*cM^2*r*w*x^4 + (60*I)*a^5*cM*m*r*w*x^4 - 
     (16*I)*a^3*cM^3*m*r*w*x^4 - 20*a^4*cM^2*m^2*r*w*x^4 - 
     (12*I)*a^5*cM*m^3*r*w*x^4 + 4*a^4*cM*r^2*w*x^4 - 
     (40*I)*a^5*m*r^2*w*x^4 - (36*I)*a^3*cM^2*m*r^2*w*x^4 + 
     2*a^4*cM*m^2*r^2*w*x^4 + 12*a^2*cM^2*r^3*w*x^4 + 
     (68*I)*a^3*cM*m*r^3*w*x^4 - 20*a^2*cM*r^4*w*x^4 - 
     (24*I)*a^3*m*r^4*w*x^4 - 6*a^6*cM*sss*w*x^4 + (6*I)*a^5*cM^2*m*sss*w*
      x^4 - 28*a^6*cM*m^2*sss*w*x^4 + 22*a^4*cM^2*r*sss*w*x^4 - 
     (26*I)*a^5*cM*m*r*sss*w*x^4 + 32*a^4*cM^2*m^2*r*sss*w*x^4 - 
     38*a^4*cM*r^2*sss*w*x^4 + (66*I)*a^3*cM^2*m*r^2*sss*w*x^4 - 
     58*a^4*cM*m^2*r^2*sss*w*x^4 + 10*a^2*cM^2*r^3*sss*w*x^4 - 
     (70*I)*a^3*cM*m*r^3*sss*w*x^4 - 8*a^2*cM*r^4*sss*w*x^4 + 
     (8*I)*a^8*w^2*x^4 + (34*I)*a^6*cM^2*w^2*x^4 - 18*a^7*cM*m*w^2*x^4 - 
     (12*I)*a^6*cM^2*m^2*w^2*x^4 - (116*I)*a^6*cM*r*w^2*x^4 + 
     164*a^5*cM^2*m*r*w^2*x^4 - (2*I)*a^6*cM*m^2*r*w^2*x^4 + 
     (64*I)*a^6*r^2*w^2*x^4 + (236*I)*a^4*cM^2*r^2*w^2*x^4 - 
     244*a^5*cM*m*r^2*w^2*x^4 + (118*I)*a^4*cM^2*m^2*r^2*w^2*x^4 - 
     (216*I)*a^4*cM*r^3*w^2*x^4 - 36*a^3*cM^2*m*r^3*w^2*x^4 - 
     (178*I)*a^4*cM*m^2*r^3*w^2*x^4 + (64*I)*a^4*r^4*w^2*x^4 + 
     (18*I)*a^2*cM^2*r^4*w^2*x^4 + 46*a^3*cM*m*r^4*w^2*x^4 - 
     (20*I)*a^2*cM*r^5*w^2*x^4 + (8*I)*a^2*r^6*w^2*x^4 - 
     (4*I)*a^6*cM*r*sss*w^2*x^4 + (24*I)*a^4*cM*r^3*sss*w^2*x^4 + 
     (4*I)*a^2*cM*r^5*sss*w^2*x^4 + 48*a^8*cM*w^3*x^4 + 
     (40*I)*a^7*cM*m*r*w^3*x^4 + 190*a^6*cM*r^2*w^3*x^4 + 
     (140*I)*a^5*cM*m*r^3*w^3*x^4 - 20*a^4*cM*r^4*w^3*x^4 - 
     (68*I)*a^3*cM*m*r^5*w^3*x^4 - 18*a^2*cM*r^6*w^3*x^4 + 
     (8*I)*a^5*cM*r*sss*w*x^5 - (8*I)*a^3*cM^2*r^2*sss*w*x^5 + 
     (8*I)*a^3*cM*r^3*sss*w*x^5 + (8*I)*a^6*cM^2*m*w^2*x^5 - 
     10*a^7*cM*m^2*w^2*x^5 - (12*I)*a^6*cM*m*r*w^2*x^5 + 
     20*a^5*cM^2*m^2*r*w^2*x^5 + (16*I)*a^4*cM^2*m*r^2*w^2*x^5 - 
     22*a^5*cM*m^2*r^2*w^2*x^5 + (12*I)*a^4*cM*m*r^3*w^2*x^5 - 
     (20*I)*a^6*cM*m*r*sss*w^2*x^5 - (20*I)*a^4*cM*m*r^3*sss*w^2*x^5 + 
     20*a^8*cM*m*w^3*x^5 - (68*I)*a^7*cM*r*w^3*x^5 + 
     26*a^6*cM*m*r^2*w^3*x^5 + (48*I)*a^5*cM*r^3*w^3*x^5 - 
     54*a^4*cM*m*r^4*w^3*x^5 + (68*I)*a^3*cM*r^5*w^3*x^5 - 
     (16*I)*a^6*cM^2*w^2*x^6 + 18*a^7*cM*m*w^2*x^6 + 
     (2*I)*a^6*cM^2*m^2*w^2*x^6 + (32*I)*a^6*cM*r*w^2*x^6 - 
     60*a^5*cM^2*m*r*w^2*x^6 - (16*I)*a^6*cM*m^2*r*w^2*x^6 - 
     (16*I)*a^6*r^2*w^2*x^6 - (80*I)*a^4*cM^2*r^2*w^2*x^6 + 
     78*a^5*cM*m*r^2*w^2*x^6 + (64*I)*a^4*cM*r^3*w^2*x^6 - 
     (16*I)*a^4*r^4*w^2*x^6 - (8*I)*a^4*cM*r^3*sss*w^2*x^6 - 
     28*a^8*cM*w^3*x^6 - (28*I)*a^7*cM*m*r*w^3*x^6 - 92*a^6*cM*r^2*w^3*x^6 - 
     (84*I)*a^5*cM*m*r^3*w^3*x^6 - 16*a^4*cM*r^4*w^3*x^6 - 
     10*a^8*cM*m*w^3*x^7 + (32*I)*a^7*cM*r*w^3*x^7 - 
     30*a^6*cM*m*r^2*w^3*x^7 + (16*I)*a^5*cM*r^3*w^3*x^7) + 
   2*(2*a^5*m - 8*a^3*cM^2*m - (10*I)*a^4*cM*m^2 + 4*a^5*m^3 - 
     8*a^3*cM^2*m^3 - (10*I)*a^4*cM*m^4 + 2*a^5*m^5 + 6*a^3*cM*m*r + 
     24*a*cM^3*m*r + (12*I)*a^4*m^2*r + (22*I)*a^2*cM^2*m^2*r + 
     10*a^3*cM*m^3*r + 24*a*cM^3*m^3*r + (14*I)*a^4*m^4*r + 
     (22*I)*a^2*cM^2*m^4*r + 4*a^3*cM*m^5*r - 2*a^3*m*r^2 - 52*a*cM^2*m*r^2 - 
     (38*I)*a^2*cM*m^2*r^2 - 8*a^3*m^3*r^2 - 52*a*cM^2*m^3*r^2 - 
     (38*I)*a^2*cM*m^4*r^2 - 6*a^3*m^5*r^2 + 42*a*cM*m*r^3 + 
     (14*I)*a^2*m^2*r^3 + 42*a*cM*m^3*r^3 + (14*I)*a^2*m^4*r^3 - 12*a*m*r^4 - 
     12*a*m^3*r^4 - 3*a^5*m*sss - 3*a^5*m^3*sss - (15*I)*a^4*m^2*r*sss + 
     5*a^3*m*r^2*sss + 7*a^3*m^3*r^2*sss - (18*I)*a^2*m^2*r^3*sss + 
     12*a*m*r^4*sss + 6*a*m^3*r^4*sss - (2*I)*m^2*r^5*sss - 8*a^6*w - 
     20*a^6*m^2*w - 10*a^6*m^4*w - (58*I)*a^5*m^3*r*w - 20*a^4*cM*m^4*r*w + 
     8*a^4*r^2*w + 28*a^4*m^2*r^2*w + 22*a^4*m^4*r^2*w - 
     (62*I)*a^3*m^3*r^3*w - 8*a^2*cM*m^4*r^3*w + 24*a^2*r^4*w + 
     72*a^2*m^2*r^4*w + 16*a^2*m^4*r^4*w + 8*r^6*w + 8*m^2*r^6*w + 
     6*a^6*sss*w + 9*a^6*m^2*sss*w + (32*I)*a^5*m*r*sss*w - 4*a^4*r^2*sss*w - 
     13*a^4*m^2*r^2*sss*w + (44*I)*a^3*m*r^3*sss*w - 18*a^2*r^4*sss*w - 
     26*a^2*m^2*r^4*sss*w + (12*I)*a*m*r^5*sss*w - 8*r^6*sss*w - 
     4*m^2*r^6*sss*w + 28*a^7*m*w^2 + 20*a^7*m^3*w^2 + (90*I)*a^6*m^2*r*w^2 + 
     40*a^5*cM*m^3*r*w^2 - 24*a^5*m*r^2*w^2 - 28*a^5*m^3*r^2*w^2 + 
     (124*I)*a^4*m^2*r^3*w^2 + 32*a^3*cM*m^3*r^3*w^2 - 54*a^3*m^3*r^4*w^2 + 
     (36*I)*a^2*m^2*r^5*w^2 + 4*a*cM*m^3*r^5*w^2 - 32*a*m*r^6*w^2 - 
     14*a*m^3*r^6*w^2 + (4*I)*m^2*r^7*w^2 - 9*a^7*m*sss*w^2 - 
     (17*I)*a^6*r*sss*w^2 + 5*a^5*m*r^2*sss*w^2 - (35*I)*a^4*r^3*sss*w^2 + 
     29*a^3*m*r^4*sss*w^2 - (23*I)*a^2*r^5*sss*w^2 + 15*a*m*r^6*sss*w^2 - 
     (5*I)*r^7*sss*w^2 - 12*a^8*w^3 - 20*a^8*m^2*w^3 - (62*I)*a^7*m*r*w^3 - 
     40*a^6*cM*m^2*r*w^3 + 4*a^6*r^2*w^3 + 12*a^6*m^2*r^2*w^3 - 
     (118*I)*a^5*m*r^3*w^3 - 48*a^4*cM*m^2*r^3*w^3 + 66*a^4*m^2*r^4*w^3 - 
     (74*I)*a^3*m*r^5*w^3 - 12*a^2*cM*m^2*r^5*w^3 + 20*a^2*r^6*w^3 + 
     38*a^2*m^2*r^6*w^3 - (18*I)*a*m*r^7*w^3 + 4*r^8*w^3 + 4*m^2*r^8*w^3 + 
     10*a^9*m*w^4 + (16*I)*a^8*r*w^4 + 2*a^7*m*r^2*w^4 + (42*I)*a^6*r^3*w^4 - 
     34*a^5*m*r^4*w^4 + (38*I)*a^4*r^5*w^4 - 34*a^3*m*r^6*w^4 + 
     (14*I)*a^2*r^7*w^4 - 8*a*m*r^8*w^4 + (2*I)*r^9*w^4 + (2*I)*a^4*cM*m*x - 
     (8*I)*a^2*cM^3*m*x + 8*a^5*m^2*x - 22*a^3*cM^2*m^2*x - 
     (36*I)*a^4*cM*m^3*x - (8*I)*a^2*cM^3*m^3*x + 10*a^5*m^4*x + 
     2*a^3*cM^2*m^4*x - (8*I)*a^4*cM*m^5*x - (2*I)*a^4*m*r*x + 
     (20*I)*a^2*cM^2*m*r*x + 10*a^3*cM*m^2*r*x + 72*a*cM^3*m^2*r*x + 
     (42*I)*a^4*m^3*r*x + (86*I)*a^2*cM^2*m^3*r*x + 4*a^3*cM*m^4*r*x + 
     (14*I)*a^4*m^5*r*x - (18*I)*a^2*cM*m*r^2*x - 2*a^3*m^2*r^2*x - 
     156*a*cM^2*m^2*r^2*x - (132*I)*a^2*cM*m^3*r^2*x - 14*a^3*m^4*r^2*x + 
     (6*I)*a^2*m*r^3*x + 126*a*cM*m^2*r^3*x + (48*I)*a^2*m^3*r^3*x - 
     36*a*m^2*r^4*x - 11*a^5*m^2*sss*x - (21*I)*a^4*m*r*sss*x - 
     (20*I)*a^4*m^3*r*sss*x + 4*a^3*m^2*r^2*sss*x - (31*I)*a^2*m*r^3*sss*x - 
     (16*I)*a^2*m^3*r^3*sss*x + 16*a*m^2*r^4*sss*x - (6*I)*m*r^5*sss*x - 
     42*a^6*m^3*w*x + (40*I)*a^5*cM*m^4*w*x - (40*I)*a^5*r*w*x - 
     (120*I)*a^5*m^2*r*w*x - (64*I)*a^5*m^4*r*w*x + 22*a^4*m^3*r^2*w*x + 
     (24*I)*a^3*cM*m^4*r^2*w*x - (64*I)*a^3*r^3*w*x - 
     (152*I)*a^3*m^2*r^3*w*x - (48*I)*a^3*m^4*r^3*w*x + 68*a^2*m^3*r^4*w*x - 
     (24*I)*a*r^5*w*x - (16*I)*a*m^2*r^5*w*x + 24*a^6*m*sss*w*x + 
     (28*I)*a^5*r*sss*w*x + (53*I)*a^5*m^2*r*sss*w*x + 16*a^4*m*r^2*sss*w*x + 
     (48*I)*a^3*r^3*sss*w*x + (79*I)*a^3*m^2*r^3*sss*w*x + 
     (20*I)*a*r^5*sss*w*x + (26*I)*a*m^2*r^5*sss*w*x - 12*m*r^6*sss*w*x + 
     66*a^7*m^2*w^2*x - (80*I)*a^6*cM*m^3*w^2*x + (138*I)*a^6*m*r*w^2*x + 
     (116*I)*a^6*m^3*r*w^2*x + 24*a^5*m^2*r^2*w^2*x - 
     (96*I)*a^4*cM*m^3*r^2*w^2*x + (260*I)*a^4*m*r^3*w^2*x + 
     (168*I)*a^4*m^3*r^3*w^2*x - 86*a^3*m^2*r^4*w^2*x - 
     (24*I)*a^2*cM*m^3*r^4*w^2*x + (126*I)*a^2*m*r^5*w^2*x + 
     (60*I)*a^2*m^3*r^5*w^2*x - 42*a*m^2*r^6*w^2*x + (12*I)*m*r^7*w^2*x - 
     13*a^7*sss*w^2*x - (46*I)*a^6*m*r*sss*w^2*x - 25*a^5*r^2*sss*w^2*x - 
     (93*I)*a^4*m*r^3*sss*w^2*x - 15*a^3*r^4*sss*w^2*x - 
     (56*I)*a^2*m*r^5*sss*w^2*x - 3*a*r^6*sss*w^2*x - (9*I)*m*r^7*sss*w^2*x - 
     46*a^8*m*w^3*x + (80*I)*a^7*cM*m^2*w^3*x - (60*I)*a^7*r*w^3*x - 
     (104*I)*a^7*m^2*r*w^3*x - 58*a^6*m*r^2*w^3*x + 
     (144*I)*a^5*cM*m^2*r^2*w^3*x - (108*I)*a^5*r^3*w^3*x - 
     (216*I)*a^5*m^2*r^3*w^3*x + (72*I)*a^3*cM*m^2*r^4*w^3*x - 
     (60*I)*a^3*r^5*w^3*x - (144*I)*a^3*m^2*r^5*w^3*x + 24*a^2*m*r^6*w^3*x + 
     (8*I)*a*cM*m^2*r^6*w^3*x - (12*I)*a*r^7*w^3*x - (32*I)*a*m^2*r^7*w^3*x + 
     12*m*r^8*w^3*x + 12*a^9*w^4*x + (46*I)*a^8*m*r*w^4*x + 
     26*a^7*r^2*w^4*x + (120*I)*a^6*m*r^3*w^4*x + 18*a^5*r^4*w^4*x + 
     (108*I)*a^4*m*r^5*w^4*x + 6*a^3*r^6*w^4*x + (40*I)*a^2*m*r^7*w^4*x + 
     2*a*r^8*w^4*x + (6*I)*m*r^9*w^4*x + 2*a^5*m*x^2 - 8*a^3*cM^2*m*x^2 - 
     (4*I)*a^4*cM*m^2*x^2 - (24*I)*a^2*cM^3*m^2*x^2 + 8*a^5*m^3*x^2 + 
     6*a^3*cM^2*m^3*x^2 - (24*I)*a^4*cM*m^4*x^2 + 6*a^5*m^5*x^2 + 
     6*a^3*cM*m*r*x^2 + 24*a*cM^3*m*r*x^2 + (6*I)*a^4*m^2*r*x^2 + 
     (82*I)*a^2*cM^2*m^2*r*x^2 - 20*a^3*cM*m^3*r*x^2 + (26*I)*a^4*m^4*r*x^2 - 
     2*a^3*m*r^2*x^2 - 52*a*cM^2*m*r^2*x^2 - (92*I)*a^2*cM*m^2*r^2*x^2 + 
     6*a^3*m^3*r^2*x^2 + 42*a*cM*m*r^3*x^2 + (32*I)*a^2*m^2*r^3*x^2 - 
     12*a*m*r^4*x^2 - 5*a^5*m*sss*x^2 - 7*a^5*m^3*sss*x^2 - 
     (14*I)*a^4*m^2*r*sss*x^2 - 7*a^3*m*r^2*sss*x^2 - 
     11*a^3*m^3*r^2*sss*x^2 - (13*I)*a^2*m^2*r^3*sss*x^2 - 
     6*a*m*r^4*sss*x^2 - 8*a^6*w*x^2 - 28*a^6*m^2*w*x^2 - 22*a^6*m^4*w*x^2 - 
     (58*I)*a^5*m^3*r*w*x^2 + 12*a^4*cM*m^4*r*w*x^2 - 24*a^4*r^2*w*x^2 + 
     16*a^4*m^2*r^2*w*x^2 - 38*a^4*m^4*r^2*w*x^2 - (54*I)*a^3*m^3*r^3*w*x^2 - 
     8*a^2*r^4*w*x^2 + 28*a^2*m^2*r^4*w*x^2 + 8*r^6*w*x^2 + 4*a^6*sss*w*x^2 + 
     13*a^6*m^2*sss*w*x^2 + (4*I)*a^5*m*r*sss*w*x^2 + 16*a^4*r^2*sss*w*x^2 + 
     53*a^4*m^2*r^2*sss*w*x^2 + (28*I)*a^3*m*r^3*sss*w*x^2 + 
     12*a^2*r^4*sss*w*x^2 + 40*a^2*m^2*r^4*sss*w*x^2 + 
     (24*I)*a*m*r^5*sss*w*x^2 + 24*a^7*m*w^2*x^2 + 28*a^7*m^3*w^2*x^2 + 
     (22*I)*a^6*m^2*r*w^2*x^2 - 48*a^5*cM*m^3*r*w^2*x^2 + 
     130*a^5*m*r^2*w^2*x^2 + 116*a^5*m^3*r^2*w^2*x^2 + 
     (102*I)*a^4*m^2*r^3*w^2*x^2 - 24*a^3*cM*m^3*r^3*w^2*x^2 + 
     72*a^3*m^3*r^4*w^2*x^2 + (84*I)*a^2*m^2*r^5*w^2*x^2 + 
     4*a*m*r^6*w^2*x^2 - 5*a^7*m*sss*w^2*x^2 + (15*I)*a^6*r*sss*w^2*x^2 - 
     50*a^5*m*r^2*sss*w^2*x^2 + (21*I)*a^4*r^3*sss*w^2*x^2 - 
     69*a^3*m*r^4*sss*w^2*x^2 + (5*I)*a^2*r^5*sss*w^2*x^2 - 
     24*a*m*r^6*sss*w^2*x^2 - I*r^7*sss*w^2*x^2 - 4*a^8*w^3*x^2 - 
     12*a^8*m^2*w^3*x^2 + (26*I)*a^7*m*r*w^3*x^2 + 72*a^6*cM*m^2*r*w^3*x^2 - 
     48*a^6*r^2*w^3*x^2 - 120*a^6*m^2*r^2*w^3*x^2 - (8*I)*a^5*m*r^3*w^3*x^2 + 
     72*a^4*cM*m^2*r^3*w^3*x^2 - 162*a^4*m^2*r^4*w^3*x^2 - 
     (56*I)*a^3*m*r^5*w^3*x^2 + 12*a^2*cM*m^2*r^5*w^3*x^2 - 
     8*a^2*r^6*w^3*x^2 - 54*a^2*m^2*r^6*w^3*x^2 - (22*I)*a*m*r^7*w^3*x^2 + 
     4*r^8*w^3*x^2 - 2*a^9*m*w^4*x^2 - (16*I)*a^8*r*w^4*x^2 + 
     44*a^7*m*r^2*w^4*x^2 - (40*I)*a^6*r^3*w^4*x^2 + 108*a^5*m*r^4*w^4*x^2 - 
     (30*I)*a^4*r^5*w^4*x^2 + 76*a^3*m*r^6*w^4*x^2 - (4*I)*a^2*r^7*w^4*x^2 + 
     14*a*m*r^8*w^4*x^2 + (2*I)*r^9*w^4*x^2 + (2*I)*a^4*cM*m*x^3 - 
     (8*I)*a^2*cM^3*m*x^3 + 2*a^5*m^2*x^3 + 2*a^3*cM^2*m^2*x^3 - 
     (8*I)*a^4*cM*m^3*x^3 + 2*a^5*m^4*x^3 - (2*I)*a^4*m*r*x^3 + 
     (20*I)*a^2*cM^2*m*r*x^3 - 8*a^3*cM*m^2*r*x^3 + (8*I)*a^4*m^3*r*x^3 - 
     (18*I)*a^2*cM*m*r^2*x^3 + 4*a^3*m^2*r^2*x^3 + (6*I)*a^2*m*r^3*x^3 + 
     I*a^4*m*r*sss*x^3 + (4*I)*a^4*m^3*r*sss*x^3 + a^3*m^2*r^2*sss*x^3 + 
     (5*I)*a^2*m*r^3*sss*x^3 - 6*a^6*m^3*w*x^3 - (16*I)*a^5*cM*m^4*w*x^3 + 
     (8*I)*a^5*r*w*x^3 - (28*I)*a^5*m^2*r*w*x^3 + (16*I)*a^5*m^4*r*w*x^3 - 
     2*a^4*m^3*r^2*w*x^3 - (12*I)*a^3*m^2*r^3*w*x^3 - (8*I)*a*r^5*w*x^3 - 
     (12*I)*a^5*r*sss*w*x^3 - (27*I)*a^5*m^2*r*sss*w*x^3 + 
     20*a^4*m*r^2*sss*w*x^3 - (16*I)*a^3*r^3*sss*w*x^3 - 
     (27*I)*a^3*m^2*r^3*sss*w*x^3 - (4*I)*a*r^5*sss*w*x^3 - 
     6*a^7*m^2*w^2*x^3 + (64*I)*a^6*cM*m^3*w^2*x^3 - (60*I)*a^6*m*r*w^2*x^3 - 
     (64*I)*a^6*m^3*r*w^2*x^3 + 58*a^5*m^2*r^2*w^2*x^3 + 
     (48*I)*a^4*cM*m^3*r^2*w^2*x^3 - (82*I)*a^4*m*r^3*w^2*x^3 - 
     (48*I)*a^4*m^3*r^3*w^2*x^3 + 68*a^3*m^2*r^4*w^2*x^3 - 
     (6*I)*a^2*m*r^5*w^2*x^3 + 9*a^7*sss*w^2*x^3 + (45*I)*a^6*m*r*sss*w^2*
      x^3 + 7*a^5*r^2*sss*w^2*x^3 + (74*I)*a^4*m*r^3*sss*w^2*x^3 - 
     5*a^3*r^4*sss*w^2*x^3 + (29*I)*a^2*m*r^5*sss*w^2*x^3 - 
     3*a*r^6*sss*w^2*x^3 + 22*a^8*m*w^3*x^3 - (96*I)*a^7*cM*m^2*w^3*x^3 + 
     (80*I)*a^7*r*w^3*x^3 + (96*I)*a^7*m^2*r*w^3*x^3 - 40*a^6*m*r^2*w^3*x^3 - 
     (144*I)*a^5*cM*m^2*r^2*w^3*x^3 + (108*I)*a^5*r^3*w^3*x^3 + 
     (144*I)*a^5*m^2*r^3*w^3*x^3 - 78*a^4*m*r^4*w^3*x^3 - 
     (48*I)*a^3*cM*m^2*r^4*w^3*x^3 + (24*I)*a^3*r^5*w^3*x^3 + 
     (48*I)*a^3*m^2*r^5*w^3*x^3 - 16*a^2*m*r^6*w^3*x^3 - 
     (4*I)*a*r^7*w^3*x^3 - 12*a^9*w^4*x^3 - (64*I)*a^8*m*r*w^4*x^3 - 
     16*a^7*r^2*w^4*x^3 - (144*I)*a^6*m*r^3*w^4*x^3 + 6*a^5*r^4*w^4*x^3 - 
     (96*I)*a^4*m*r^5*w^4*x^3 + 12*a^3*r^6*w^4*x^3 - 
     (16*I)*a^2*m*r^7*w^4*x^3 + 2*a*r^8*w^4*x^3 - 2*a^6*sss*w*x^4 - 
     4*a^4*r^2*sss*w*x^4 - 2*a^2*r^4*sss*w*x^4 + 4*a^7*m*w^2*x^4 - 
     2*a^7*m^3*w^2*x^4 + 12*a^5*cM*m^3*r*w^2*x^4 - 22*a^5*m*r^2*w^2*x^4 - 
     10*a^5*m^3*r^2*w^2*x^4 + (2*I)*a^4*m^2*r^3*w^2*x^4 + 
     5*a^7*m*sss*w^2*x^4 - (4*I)*a^6*r*sss*w^2*x^4 + 
     18*a^5*m*r^2*sss*w^2*x^4 - (4*I)*a^4*r^3*sss*w^2*x^4 + 
     13*a^3*m*r^4*sss*w^2*x^4 + 20*a^8*w^3*x^4 + 6*a^8*m^2*w^3*x^4 + 
     (6*I)*a^7*m*r*w^3*x^4 - 36*a^6*cM*m^2*r*w^3*x^4 + 44*a^6*r^2*w^3*x^4 + 
     30*a^6*m^2*r^2*w^3*x^4 + (16*I)*a^5*m*r^3*w^3*x^4 - 
     24*a^4*cM*m^2*r^3*w^3*x^4 + 24*a^4*m^2*r^4*w^3*x^4 + 
     (10*I)*a^3*m*r^5*w^3*x^4 + 4*a^2*r^6*w^3*x^4 - 6*a^9*m*w^4*x^4 - 
     (6*I)*a^8*r*w^4*x^4 - 30*a^7*m*r^2*w^4*x^4 - (6*I)*a^6*r^3*w^4*x^4 - 
     42*a^5*m*r^4*w^4*x^4 + (6*I)*a^4*r^5*w^4*x^4 - 18*a^3*m*r^6*w^4*x^4 + 
     (6*I)*a^2*r^7*w^4*x^4 + 6*a^7*m^2*w^2*x^5 - (8*I)*a^6*cM*m^3*w^2*x^5 + 
     (18*I)*a^6*m*r*w^2*x^5 + (8*I)*a^6*m^3*r*w^2*x^5 + 
     8*a^5*m^2*r^2*w^2*x^5 + (26*I)*a^4*m*r^3*w^2*x^5 - 2*a^7*sss*w^2*x^5 - 
     (8*I)*a^6*m*r*sss*w^2*x^5 - (8*I)*a^4*m*r^3*sss*w^2*x^5 + 
     2*a^3*r^4*sss*w^2*x^5 - 4*a^8*m*w^3*x^5 + (24*I)*a^7*cM*m^2*w^3*x^5 - 
     (36*I)*a^7*r*w^3*x^5 - (24*I)*a^7*m^2*r*w^3*x^5 + 26*a^6*m*r^2*w^3*x^5 + 
     (24*I)*a^5*cM*m^2*r^2*w^3*x^5 - (48*I)*a^5*r^3*w^3*x^5 - 
     (24*I)*a^5*m^2*r^3*w^3*x^5 + 30*a^4*m*r^4*w^3*x^5 - 
     (12*I)*a^3*r^5*w^3*x^5 - 2*a^9*w^4*x^5 + (24*I)*a^8*m*r*w^4*x^5 - 
     6*a^7*r^2*w^4*x^5 + (48*I)*a^6*m*r^3*w^4*x^5 - 6*a^5*r^4*w^4*x^5 + 
     (24*I)*a^4*m*r^5*w^4*x^5 - 2*a^3*r^6*w^4*x^5 - 12*a^8*w^3*x^6 - 
     (10*I)*a^7*m*r*w^3*x^6 - 16*a^6*r^2*w^3*x^6 - (10*I)*a^5*m*r^3*w^3*x^6 + 
     4*a^9*m*w^4*x^6 + (10*I)*a^8*r*w^4*x^6 + 8*a^7*m*r^2*w^4*x^6 + 
     (20*I)*a^6*r^3*w^4*x^6 + 4*a^5*m*r^4*w^4*x^6 + (10*I)*a^4*r^5*w^4*x^6 + 
     6*a^9*w^4*x^7 + 12*a^7*r^2*w^4*x^7 + 6*a^5*r^4*w^4*x^7)*rp[r, x] + 
   (2*I)*m^2*(2*a^4*m^4 - 4*a^4*m^2*sss + 6*a^2*cM*m^2*r*sss - 
     3*a^2*m^2*r^2*sss - 12*a^5*m^3*w - 8*a^3*m^3*r^2*w + 16*a^5*m*sss*w - 
     24*a^3*cM*m*r*sss*w + 22*a^3*m*r^2*sss*w - 12*a*cM*m*r^3*sss*w + 
     6*a*m*r^4*sss*w + 30*a^6*m^2*w^2 + 40*a^4*m^2*r^2*w^2 + 
     12*a^2*m^2*r^4*w^2 - 48*a^4*r^2*sss*w^2 + 36*a^2*cM*r^3*sss*w^2 - 
     27*a^2*r^4*sss*w^2 + 6*cM*r^5*sss*w^2 - 3*r^6*sss*w^2 - 40*a^7*m*w^3 - 
     80*a^5*m*r^2*w^3 - 48*a^3*m*r^4*w^3 - 8*a*m*r^6*w^3 + 30*a^8*w^4 + 
     80*a^6*r^2*w^4 + 72*a^4*r^4*w^4 + 24*a^2*r^6*w^4 + 2*r^8*w^4 + 
     a^4*m^2*sss*x^2 + 4*a^5*m^3*w*x^2 - 10*a^5*m*sss*w*x^2 + 
     12*a^3*cM*m*r*sss*w*x^2 - 10*a^3*m*r^2*sss*w*x^2 - 20*a^6*m^2*w^2*x^2 - 
     16*a^4*m^2*r^2*w^2*x^2 + 42*a^4*r^2*sss*w^2*x^2 - 
     24*a^2*cM*r^3*sss*w^2*x^2 + 18*a^2*r^4*sss*w^2*x^2 + 40*a^7*m*w^3*x^2 + 
     64*a^5*m*r^2*w^3*x^2 + 24*a^3*m*r^4*w^3*x^2 - 40*a^8*w^4*x^2 - 
     96*a^6*r^2*w^4*x^2 - 72*a^4*r^4*w^4*x^2 - 16*a^2*r^6*w^4*x^2 + 
     2*a^6*m^2*w^2*x^4 - 8*a^7*m*w^3*x^4 - 8*a^5*m*r^2*w^3*x^4 + 
     12*a^8*w^4*x^4 + 24*a^6*r^2*w^4*x^4 + 12*a^4*r^4*w^4*x^4)*rn[r, x]*
    rp[r, x] + 2*((-6*I)*a^2*r^2*sss - (4*I)*cM^2*r^2*sss + 
     (8*I)*cM*r^3*sss - (2*I)*r^4*sss - (2*I)*a^2*cM*r*sss^2 + 
     (4*I)*a^2*r^2*sss^2 - (6*I)*cM*r^3*sss^2 + (2*I)*r^4*sss^2 + 
     48*a^5*cM*w^2*x - 20*a^5*r*w^2*x + 16*a^3*cM*r^2*w^2*x - 
     12*a^3*r^3*w^2*x - 24*a*cM*r^4*w^2*x - 8*a*r^5*w^2*x - 
     (4*I)*a^4*sss*x^2 + (12*I)*a^2*cM^2*sss*x^2 + (2*I)*a^2*r^2*sss*x^2 - 
     (4*I)*cM^2*r^2*sss*x^2 + (8*I)*cM*r^3*sss*x^2 - (2*I)*r^4*sss*x^2 + 
     (3*I)*a^4*sss^2*x^2 - I*a^2*r^2*sss^2*x^2 + (2*I)*cM*r^3*sss^2*x^2 - 
     16*a^5*cM*w^2*x^3 + 24*a^5*r*w^2*x^3 - 8*a^3*r^3*w^2*x^3 - 
     (4*I)*a^2*cM^2*sss*x^4 - (4*I)*a^2*r^2*sss*x^4 - I*a^4*sss^2*x^4 - 
     (2*I)*a^2*cM*r*sss^2*x^4 + I*a^2*r^2*sss^2*x^4 + 8*a^5*cM*w^2*x^5 - 
     12*a^5*r*w^2*x^5 + 4*a^3*r^3*w^2*x^5)*X[r] - 
   2*m*(-(a^3*sss^2) - 2*a*cM*r*sss^2 + 3*a*r^2*sss^2 + 
     (4*I)*a^2*cM*sss^2*x - (7*I)*a^2*r*sss^2*x + (6*I)*cM*r^2*sss^2*x - 
     (3*I)*r^3*sss^2*x - 2*a^3*sss^2*x^2 + 8*a*cM*r*sss^2*x^2 - 
     6*a*r^2*sss^2*x^2 - (4*I)*a^2*cM*sss^2*x^3 + (4*I)*a^2*r*sss^2*x^3 + 
     2*a^6*m*w^3*x^6)*rp[r, x]*X[r] - I*m^2*sss*(-5*a^2*sss + 4*cM*r*sss - 
     2*r^2*sss + 3*a^2*sss*x^2 + 6*a^4*w^2*x^4)*rn[r, x]*rp[r, x]*X[r] - 
   2*cM*w*(-12*a^2*cM^2*r^2*sss + (16*I)*a*cM^2*m*r^3*sss - 
     72*a^3*cM^2*m*r^2*w + (23*I)*a^4*cM*r^2*sss*w + 6*a^5*m*r^2*sss*w - 
     24*a^3*cM*m*r^3*sss*w + (22*I)*a^2*cM*r^4*sss*w + 40*a^3*m*r^4*sss*w + 
     (19*I)*cM*r^6*sss*w + 18*a*m*r^6*sss*w + (88*I)*a^5*cM*m*r^2*w^2 - 
     (36*I)*a^3*cM*m*r^4*w^2 + (76*I)*a*cM*m*r^6*w^2 - 2*a^6*r^2*sss*w^2 - 
     12*a^4*r^4*sss*w^2 - 10*a^2*r^6*sss*w^2 - (16*I)*a^3*cM^2*r*sss*x + 
     (16*I)*a*cM^2*r^3*sss*x - (48*I)*a^4*cM^2*m*r*w*x + 
     (64*I)*a^2*cM^2*m*r^3*w*x + 10*a^7*sss*w*x - 20*a^5*cM*r*sss*w*x + 
     26*a^5*r^2*sss*w*x + (12*I)*a^4*cM*m*r^2*sss*w*x - 
     16*a^3*cM*r^3*sss*w*x + 14*a^3*r^4*sss*w*x + (32*I)*a^2*cM*m*r^4*sss*w*
      x + 12*a*cM*r^5*sss*w*x - 2*a*r^6*sss*w*x - 80*a^6*cM*m*r*w^2*x - 
     60*a^4*cM*m*r^3*w^2*x + 48*a^2*cM*m*r^5*w^2*x + (8*I)*a^7*r*sss*w^2*x + 
     (32*I)*a^5*r^3*sss*w^2*x + (28*I)*a^3*r^5*sss*w^2*x + 
     (4*I)*a*r^7*sss*w^2*x - 4*a^4*cM^2*sss*x^2 - (16*I)*a^3*cM^2*m*r*sss*
      x^2 - 24*a^5*cM^2*m*w*x^2 + 24*a^3*cM^2*m*r^2*w*x^2 - 
     (3*I)*a^6*cM*sss*w*x^2 + 36*a^7*m*sss*w*x^2 - 48*a^5*cM*m*r*sss*w*x^2 - 
     (30*I)*a^4*cM*r^2*sss*w*x^2 + 92*a^5*m*r^2*sss*w*x^2 - 
     8*a^3*cM*m*r^3*sss*w*x^2 + I*a^2*cM*r^4*sss*w*x^2 + 
     24*a^3*m*r^4*sss*w*x^2 + (8*I)*a^7*cM*m*w^2*x^2 - 
     (152*I)*a^5*cM*m*r^2*w^2*x^2 + (128*I)*a^3*cM*m*r^4*w^2*x^2 - 
     12*a^8*sss*w^2*x^2 - 34*a^6*r^2*sss*w^2*x^2 - 16*a^4*r^4*sss*w^2*x^2 + 
     6*a^2*r^6*sss*w^2*x^2 - (16*I)*a^4*cM^2*m*r*w*x^3 - 
     8*a^5*r^2*sss*w*x^3 + (20*I)*a^4*cM*m*r^2*sss*w*x^3 + 
     8*a^3*cM*r^3*sss*w*x^3 - 8*a^3*r^4*sss*w*x^3 - 20*a^6*cM*m*r*w^2*x^3 + 
     28*a^4*cM*m*r^3*w^2*x^3 + (8*I)*a^7*r*sss*w^2*x^3 - 
     (8*I)*a^5*r^3*sss*w^2*x^3 - (16*I)*a^3*r^5*sss*w^2*x^3 + 
     8*a^5*cM^2*m*w*x^4 + (4*I)*a^6*cM*sss*w*x^4 - 8*a^7*m*sss*w*x^4 + 
     16*a^5*cM*m*r*sss*w*x^4 + (12*I)*a^4*cM*r^2*sss*w*x^4 - 
     24*a^5*m*r^2*sss*w*x^4 - (4*I)*a^7*cM*m*w^2*x^4 + 
     (84*I)*a^5*cM*m*r^2*w^2*x^4 + 8*a^8*sss*w^2*x^4 + 
     24*a^6*r^2*sss*w^2*x^4 + 16*a^4*r^4*sss*w^2*x^4 + 
     20*a^6*cM*m*r*w^2*x^5 - (12*I)*a^7*r*sss*w^2*x^5 - 
     (12*I)*a^5*r^3*sss*w^2*x^5)*Y[x] + 
   2*w*(-92*a^3*m*r^4*w + 32*a^4*r^4*w^2 + 3*a^8*sss*w^2 + a^6*r^2*sss*w^2 - 
     9*a^2*r^6*sss*w^2 - 2*r^8*sss*w^2 - 20*a^2*m*r^4*sss*x + 
     (13*I)*a^7*r*sss*w^2*x + (30*I)*a^5*r^3*sss*w^2*x + 
     (21*I)*a^3*r^5*sss*w^2*x + (4*I)*a*r^7*sss*w^2*x - 
     (40*I)*a^8*cM*m*w^3*x - (96*I)*a^6*cM*m*r^2*w^3*x - 
     (72*I)*a^4*cM*m*r^4*w^3*x - (16*I)*a^2*cM*m*r^6*w^3*x + 
     34*a^3*m*r^4*w*x^2 - 24*a^4*r^4*w^2*x^2 + 2*a^8*sss*w^2*x^2 + 
     9*a^6*r^2*sss*w^2*x^2 + 5*a^2*r^6*sss*w^2*x^2 - 
     (9*I)*a^7*r*sss*w^2*x^3 - (18*I)*a^5*r^3*sss*w^2*x^3 - 
     (9*I)*a^3*r^5*sss*w^2*x^3 + (24*I)*a^8*cM*m*w^3*x^3 + 
     (48*I)*a^6*cM*m*r^2*w^3*x^3 + (24*I)*a^4*cM*m*r^4*w^3*x^3 + 
     4*a^4*r^4*w^2*x^4 - 3*a^8*sss*w^2*x^4 - 6*a^6*r^2*sss*w^2*x^4)*rp[r, x]*
    Y[x] + (2*I)*w^2*(-24*a^6*m^2*sss + 36*a^4*cM*m^2*r*sss + 
     16*a^7*m*sss*w - 24*a^5*cM*m*r*sss*w + 42*a^5*m*r^2*sss*w - 
     36*a^3*cM*m*r^3*sss*w + 36*a^3*m*r^4*sss*w - 12*a*cM*m*r^5*sss*w + 
     10*a*m*r^6*sss*w - 4*a^8*sss*w^2 - 13*a^6*r^2*sss*w^2 - 
     15*a^4*r^4*sss*w^2 - 7*a^2*r^6*sss*w^2 - r^8*sss*w^2 - 12*a^9*m*w^3 - 
     40*a^7*m*r^2*w^3 - 48*a^5*m*r^4*w^3 - 24*a^3*m*r^6*w^3 - 4*a*m*r^8*w^3 + 
     3*a^8*sss*w^2*x^2 + 9*a^6*r^2*sss*w^2*x^2 + 9*a^4*r^4*sss*w^2*x^2 + 
     3*a^2*r^6*sss*w^2*x^2 + 8*a^9*m*w^3*x^2 + 24*a^7*m*r^2*w^3*x^2 + 
     24*a^5*m*r^4*w^3*x^2 + 8*a^3*m*r^6*w^3*x^2)*rn[r, x]*rp[r, x]*Y[x] + 
   (4*I)*cM*sss*(2*a^2*r + cM*r^2*sss - 4*a^2*r*x^2 - a^2*cM*sss*x^2)*X[r]*
    Y[x] - 2*sss^2*w*(a^4 + 2*a^2*cM*r - a^2*r^2 - 2*r^4 - (4*I)*a^3*cM*x + 
     (4*I)*a^3*r*x - (4*I)*a*cM*r^2*x + (4*I)*a*r^3*x)*rp[r, x]*X[r]*Y[x] - 
   I*sss*w*(10*a^3*m*sss - 8*a*cM*m*r*sss + 10*a*m*r^2*sss - 5*a^4*sss*w - 
     8*a^2*r^2*sss*w - 3*r^4*sss*w + 2*a^4*sss*w*x^2 + 2*a^2*r^2*sss*w*x^2 + 
     12*a^5*m*w^2*x^2 + 12*a^3*m*r^2*w^2*x^2)*rn[r, x]*rp[r, x]*X[r]*Y[x] - 
   2*a^2*sss^2*w*x^2*rp[r, x]*X[r]^2*Y[x] - I*sss^3*rn[r, x]*rp[r, x]*X[r]^2*
    Y[x] + 4*a^2*cM*w^2*((-8*I)*cM^2*r^3 + (4*I)*cM^2*r^3*sss + 
     4*a^4*cM*r*w - 12*a^2*cM^2*r^2*w + 24*a^2*cM*r^3*w + 12*cM*r^5*w - 
     4*a^2*cM*r^3*sss*w - (5*I)*a^6*r*w^2 + (11*I)*a^4*cM*r^2*w^2 - 
     (17*I)*a^4*r^3*w^2 - (6*I)*a^2*cM*r^4*w^2 - (27*I)*a^2*r^5*w^2 + 
     (19*I)*cM*r^6*w^2 - (15*I)*r^7*w^2 + (4*I)*a^5*cM*w*x - 
     (8*I)*a^3*cM^2*r*w*x + (8*I)*a^3*cM*r^2*w*x + (16*I)*a*cM^2*r^3*w*x - 
     (60*I)*a*cM*r^4*w*x + (2*I)*a^3*cM*r^2*sss*w*x + 
     (8*I)*a*cM*r^4*sss*w*x + 5*a^7*w^2*x - 10*a^5*cM*r*w^2*x + 
     14*a^5*r^2*w^2*x - 10*a^3*cM*r^3*w^2*x + 11*a^3*r^4*w^2*x + 
     12*a*cM*r^5*w^2*x + 2*a*r^6*w^2*x + (16*I)*a^2*cM^2*r*x^2 - 
     (4*I)*a^2*cM^2*r*sss*x^2 - 4*a^4*cM^2*w*x^2 + 38*a^4*cM*r*w*x^2 + 
     2*a^2*cM*r^3*w*x^2 - 8*a^4*cM*r*sss*w*x^2 - 4*a^2*cM*r^3*sss*w*x^2 + 
     I*a^6*cM*w^2*x^2 - (2*I)*a^6*r*w^2*x^2 - (18*I)*a^4*cM*r^2*w^2*x^2 - 
     (24*I)*a^4*r^3*w^2*x^2 + (29*I)*a^2*cM*r^4*w^2*x^2 - 
     (22*I)*a^2*r^5*w^2*x^2 + (4*I)*a^5*cM*w*x^3 - (8*I)*a^3*cM^2*r*w*x^3 - 
     (4*I)*a^3*cM*r^2*w*x^3 + (6*I)*a^3*cM*r^2*sss*w*x^3 + 5*a^7*w^2*x^3 - 
     10*a^5*cM*r*w^2*x^3 + 8*a^5*r^2*w^2*x^3 + 2*a^3*cM*r^3*w^2*x^3 + 
     3*a^3*r^4*w^2*x^3 - (12*I)*a^6*r*w^2*x^4 + (12*I)*a^4*cM*r^2*w^2*x^4 - 
     (12*I)*a^4*r^3*w^2*x^4)*Y[x]^2 - 
   2*a^2*w^3*(9*a^2*r^4*sss - 20*a^5*cM*m*r*w - 32*a^3*cM*m*r^3*w - 
     12*a*cM*m*r^5*w + 2*a^8*w^2 + 4*a^6*cM*r*w^2 + 2*a^6*r^2*w^2 + 
     8*a^4*cM*r^3*w^2 - 6*a^4*r^4*w^2 + 4*a^2*cM*r^5*w^2 - 10*a^2*r^6*w^2 - 
     4*r^8*w^2 - (8*I)*a^7*cM*w^2*x + (8*I)*a^7*r*w^2*x - 
     (24*I)*a^5*cM*r^2*w^2*x + (24*I)*a^5*r^3*w^2*x - 
     (24*I)*a^3*cM*r^4*w^2*x + (24*I)*a^3*r^5*w^2*x - (8*I)*a*cM*r^6*w^2*x + 
     (8*I)*a*r^7*w^2*x - 3*a^2*r^4*sss*x^2 + 8*a^5*cM*m*r*w*x^2 + 
     8*a^3*cM*m*r^3*w*x^2)*rp[r, x]*Y[x]^2 + (4*I)*a^2*(a^2 + r^2)^2*w^4*
    (3*cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]*rp[r, x]*
    Y[x]^2 - 4*a^4*(a^2 + r^2)^2*w^5*x^2*rp[r, x]*X[r]*Y[x]^2 - 
   (4*I)*a^2*cM*r*sss^2*w^2*rn[r, x]*rp[r, x]*X[r]*Y[x]^2, 
 E35[r, x] -> -4*cM*m*(4*cM*m*r^4 + (5*I)*a*m^2*r^4 + 4*cM*m^3*r^4 - 
     6*m*r^5 - 6*m^3*r^5 + 5*m*r^5*sss - I*a^4*m*r^2*w - (26*I)*a^2*m*r^4*w + 
     I*m*r^6*w + 2*a^4*r*x - (10*I)*a^3*cM*m*r*x + 4*a^4*m^2*r*x - 
     (10*I)*a^3*cM*m^3*r*x + 12*a^2*cM*r^2*x + (10*I)*a^3*m*r^2*x + 
     12*a^2*cM*m^2*r^2*x + (10*I)*a^3*m^3*r^2*x - 6*a^2*r^3*x - 
     6*a^2*m^2*r^3*x - 4*cM*r^4*x - (5*I)*a*m*r^4*x + 8*cM*m^2*r^4*x + 
     (10*I)*a*m^3*r^4*x + 6*r^5*x - 12*m^2*r^5*x - 2*a^4*r*sss*x - 
     2*a^4*m^2*r*sss*x + 2*a^2*r^3*sss*x - a^2*m^2*r^3*sss*x + 4*r^5*sss*x - 
     2*m^2*r^5*sss*x - (10*I)*a^4*r^2*w*x - (33*I)*a^4*m^2*r^2*w*x - 
     (3*I)*a^2*r^4*w*x - (32*I)*a^2*m^2*r^4*w*x - I*r^6*w*x + 
     (2*I)*m^2*r^6*w*x + 6*a^4*m*r*x^2 - (30*I)*a^3*cM*m^2*r*x^2 + 
     6*a^4*m^3*r*x^2 + 44*a^2*cM*m*r^2*x^2 + (40*I)*a^3*m^2*r^2*x^2 + 
     8*a^2*cM*m^3*r^2*x^2 - 30*a^2*m*r^3*x^2 - 12*a^2*m^3*r^3*x^2 - 
     8*cM*m*r^4*x^2 - (10*I)*a*m^2*r^4*x^2 + 12*m*r^5*x^2 - 
     3*a^4*m*r*sss*x^2 + 7*a^2*m*r^3*sss*x^2 - 4*m*r^5*sss*x^2 + 
     I*a^6*m*w*x^2 - (91*I)*a^4*m*r^2*w*x^2 + (2*I)*a^2*m*r^4*w*x^2 - 
     (2*I)*m*r^6*w*x^2 - 2*a^4*m^2*r*x^3 + (10*I)*a^3*cM*m^3*r*x^3 - 
     8*a^2*cM*r^2*x^3 - (10*I)*a^3*m*r^2*x^3 + 4*a^2*cM*m^2*r^2*x^3 + 
     (10*I)*a^3*m^3*r^2*x^3 + 12*a^2*r^3*x^3 - 18*a^2*m^2*r^3*x^3 - 
     4*cM*r^4*x^3 - (5*I)*a*m*r^4*x^3 + 6*r^5*x^3 + 2*a^4*r*sss*x^3 + 
     3*a^4*m^2*r*sss*x^3 + 2*a^2*r^3*sss*x^3 - 3*a^2*m^2*r^3*sss*x^3 - 
     2*r^5*sss*x^3 + (4*I)*a^6*w*x^3 + I*a^6*m^2*w*x^3 + 
     (20*I)*a^4*m^2*r^2*w*x^3 - (13*I)*a^2*r^4*w*x^3 + 
     (26*I)*a^2*m^2*r^4*w*x^3 - I*r^6*w*x^3 + 4*a^4*cM*m*x^4 + 
     (5*I)*a^5*m^2*x^4 + 4*a^4*cM*m^3*x^4 - 12*a^4*m*r*x^4 + 
     (30*I)*a^3*cM*m^2*r*x^4 - 12*a^4*m^3*r*x^4 - 52*a^2*cM*m*r^2*x^4 - 
     (50*I)*a^3*m^2*r^2*x^4 + 42*a^2*m*r^3*x^4 + 8*a^4*m*r*sss*x^4 - 
     5*a^2*m*r^3*sss*x^4 - (29*I)*a^6*m*w*x^4 + (122*I)*a^4*m*r^2*w*x^4 + 
     (27*I)*a^2*m*r^4*w*x^4 - 4*a^4*cM*x^5 - (5*I)*a^5*m*x^5 + 
     8*a^4*cM*m^2*x^5 + (10*I)*a^5*m^3*x^5 + 4*a^4*r*x^5 + 
     (10*I)*a^3*cM*m*r*x^5 - 14*a^4*m^2*r*x^5 - 20*a^2*cM*r^2*x^5 - 
     (20*I)*a^3*m*r^2*x^5 + 18*a^2*r^3*x^5 + 4*a^4*r*sss*x^5 - 
     3*a^4*m^2*r*sss*x^5 - (11*I)*a^6*w*x^5 - (16*I)*a^6*m^2*w*x^5 + 
     (19*I)*a^4*r^2*w*x^5 - (5*I)*a^4*m^2*r^2*w*x^5 + (22*I)*a^2*r^4*w*x^5 - 
     8*a^4*cM*m*x^6 - (10*I)*a^5*m^2*x^6 + 12*a^4*m*r*x^6 - 
     4*a^4*m*r*sss*x^6 + (43*I)*a^6*m*w*x^6 - (21*I)*a^4*m*r^2*w*x^6 - 
     4*a^4*cM*x^7 - (5*I)*a^5*m*x^7 + 6*a^4*r*x^7 - 2*a^4*r*sss*x^7 + 
     (17*I)*a^6*w*x^7 + (5*I)*a^6*m^2*w*x^7 + (9*I)*a^4*r^2*w*x^7 - 
     (10*I)*a^6*m*w*x^8) - (4*I)*cM*m^4*w*(-22*a^2*r^2 + r^4 - 20*a^4*x^2 + 
     18*a^2*r^2*x^2 + 15*a^4*x^4)*rn[r, x]*rp[r, x] + 
   4*m*w*(I*a^4*m - 6*a^3*r - (25*I)*a^2*m*r^2 + 10*a*r^3 - (2*I)*m*r^4 - 
     (2*I)*a^5*w + (19*I)*a^3*r^2*w + (17*I)*a*r^4*w + 26*a^3*m*r*x + 
     (8*I)*a^2*r^2*x + 16*a*m*r^3*x + (2*I)*r^4*x - 19*a^4*r*w*x - 
     12*a^2*r^3*w*x - r^5*w*x - (2*I)*a^4*m*x^2 + 18*a^3*r*x^2 + 
     (50*I)*a^2*m*r^2*x^2 - 14*a*r^3*x^2 + (4*I)*m*r^4*x^2 + 
     (2*I)*a^5*w*x^2 - (35*I)*a^3*r^2*w*x^2 - (33*I)*a*r^4*w*x^2 - 
     34*a^3*m*r*x^3 - (10*I)*a^2*r^2*x^3 - 14*a*m*r^3*x^3 + (2*I)*r^4*x^3 + 
     35*a^4*r*w*x^3 + 18*a^2*r^3*w*x^3 - r^5*w*x^3 + (5*I)*a^4*m*x^4 - 
     16*a^3*r*x^4 - (19*I)*a^2*m*r^2*x^4 + I*a^5*w*x^4 + 
     (11*I)*a^3*r^2*w*x^4 + (14*I)*a*r^4*w*x^4 + 10*a^3*m*r*x^5 + 
     (6*I)*a^2*r^2*x^5 - 18*a^4*r*w*x^5 - 10*a^2*r^3*w*x^5 - 
     (3*I)*a^5*w*x^6 + I*a^3*r^2*w*x^6)*rn[r, x]^2*rp[r, x] + 
   2*m*(2*a^2*m - (10*I)*a*cM*m^4 + 2*a^2*m^5 + (10*I)*a*m^2*r + 
     (10*I)*a*m^4*r - 6*m*r^2 - 6*m^3*r^2 - 3*a^2*m*sss - 3*a^2*m^3*sss + 
     2*cM*m^3*r*sss + 5*m*r^2*sss - m^3*r^2*sss - 20*a^3*m^2*w - 
     10*a^3*m^4*w - (36*I)*a^2*m^3*r*w + 22*a*m^2*r^2*w - 4*a*m^4*r^2*w - 
     (4*I)*m^3*r^3*w + 28*a^4*m*w^2 + 20*a^4*m^3*w^2 - 4*a^2*m*r^2*w^2 + 
     16*a^2*m^3*r^2*w^2 + 2*m*r^4*w^2 + 2*m^3*r^4*w^2 - 2*a^2*x + 
     4*a^2*m^4*x - (10*I)*a*m*r*x + (20*I)*a*m^3*r*x + 6*r^2*x - 
     12*m^2*r^2*x - 3*a^2*m^2*sss*x + 4*r^2*sss*x - 2*m^2*r^2*sss*x - 
     10*a^3*m^3*w*x - (22*I)*a^2*m^2*r*w*x - 8*a*m^3*r^2*w*x - 
     (8*I)*m^2*r^3*w*x + 4*a^4*m^2*w^2*x + 10*a^2*m^2*r^2*w^2*x + 
     4*m^2*r^4*w^2*x - 4*a^2*m*x^2 - (20*I)*a*m^2*r*x^2 + 12*m*r^2*x^2 + 
     4*a^2*m*sss*x^2 + 2*a^2*m^3*sss*x^2 - 4*m*r^2*sss*x^2 + 
     28*a^3*m^2*w*x^2 + 6*a^3*m^4*w*x^2 + (32*I)*a^2*m^3*r*w*x^2 - 
     18*a*m^2*r^2*w*x^2 - 50*a^4*m*w^2*x^2 - 24*a^4*m^3*w^2*x^2 + 
     14*a^2*m*r^2*w^2*x^2 - 12*a^2*m^3*r^2*w^2*x^2 - 4*m*r^4*w^2*x^2 - 
     2*a^2*x^3 - (10*I)*a*m*r*x^3 + 6*r^2*x^3 + 2*a^2*sss*x^3 + 
     a^2*m^2*sss*x^3 - 2*r^2*sss*x^3 + 2*a^3*m^3*w*x^3 + 
     (14*I)*a^2*m^2*r*w*x^3 + 2*a^4*m^2*w^2*x^3 - 2*a^2*m^2*r^2*w^2*x^3 - 
     4*a^3*m^2*w*x^4 + 20*a^4*m*w^2*x^4 + 6*a^4*m^3*w^2*x^4 - 
     14*a^2*m*r^2*w^2*x^4 - 2*a^4*m^2*w^2*x^5)*rn[r, x]^2*rp[r, x]^2 + 
   2*cM*m*(8*cM*m*r^4*sss + (10*I)*a*m^2*r^4*sss + 8*a^3*cM*r^2*w - 
     4*a^3*r^3*w + (8*I)*a^2*cM*m*r^3*w - 2*a^3*m^2*r^3*w + 56*a*cM*r^4*w + 
     40*a*cM*m^2*r^4*w - 68*a*r^5*w - 60*a*m^2*r^5*w - (4*I)*a^5*r^2*w^2 + 
     6*a^4*m*r^3*w^2 - (80*I)*a^3*r^4*w^2 - (76*I)*a^3*m^2*r^4*w^2 + 
     112*a^2*m*r^5*w^2 + (2*I)*a*m^2*r^6*w^2 + 16*a^2*cM^2*r*x + 
     16*a^2*cM^2*m^2*r*x - 4*a^4*m^4*r*x + (10*I)*a^3*m*r^2*sss*x - 
     4*a^2*cM*m^2*r^2*sss*x + 4*cM*r^4*sss*x + (5*I)*a*m*r^4*sss*x - 
     (40*I)*a^4*cM*r*w*x - (80*I)*a^4*cM*m^2*r*w*x + 20*a^5*m^3*r*w*x + 
     64*a^3*cM*m*r^2*w*x + (4*I)*a^2*cM*r^3*w*x - 20*a^3*m*r^3*w*x - 
     (12*I)*a^2*cM*m^2*r^3*w*x + 12*a^3*m^3*r^3*w*x + 48*a*cM*m*r^4*w*x - 
     72*a*m*r^5*w*x - (8*I)*a^4*r^2*sss*w*x - (15*I)*a^2*r^4*sss*w*x + 
     I*r^6*sss*w*x - 24*a^6*r*w^2*x - 40*a^6*m^2*r*w^2*x - 
     (78*I)*a^5*m*r^2*w^2*x - 20*a^4*r^3*w^2*x - 48*a^4*m^2*r^3*w^2*x - 
     (92*I)*a^3*m*r^4*w^2*x + 32*a^2*r^5*w^2*x - 8*a^2*m^2*r^5*w^2*x - 
     (12*I)*a*m*r^6*w^2*x + 48*a^2*cM^2*m*r*x^2 + 4*a^2*cM*m*r^2*sss*x^2 + 
     (20*I)*a^3*m^2*r^2*sss*x^2 + 16*a^5*r*w*x^2 - (104*I)*a^4*cM*m*r*w*x^2 + 
     34*a^5*m^2*r*w*x^2 + 104*a^3*cM*r^2*w*x^2 + 64*a^3*cM*m^2*r^2*w*x^2 - 
     132*a^3*r^3*w*x^2 - (44*I)*a^2*cM*m*r^3*w*x^2 - 66*a^3*m^2*r^3*w*x^2 - 
     24*a*cM*r^4*w*x^2 + 20*a*r^5*w*x^2 - 30*a^6*m*r*w^2*x^2 - 
     (132*I)*a^5*r^2*w^2*x^2 - (136*I)*a^5*m^2*r^2*w^2*x^2 + 
     80*a^4*m*r^3*w^2*x^2 + (4*I)*a^3*r^4*w^2*x^2 + 
     (50*I)*a^3*m^2*r^4*w^2*x^2 - 136*a^2*m*r^5*w^2*x^2 - 
     (8*I)*a*r^6*w^2*x^2 + 16*a^2*cM^2*r*x^3 - (20*I)*a^4*cM*r*w*x^3 + 
     (44*I)*a^4*cM*m^2*r*w*x^3 - 8*a^5*m^3*r*w*x^3 - 16*a^3*cM*m*r^2*w*x^3 - 
     (28*I)*a^2*cM*r^3*w*x^3 - 52*a^3*m*r^3*w*x^3 + (2*I)*a^6*sss*w*x^3 - 
     (2*I)*a^4*r^2*sss*w*x^3 + (12*I)*a^2*r^4*sss*w*x^3 - 20*a^6*r*w^2*x^3 + 
     32*a^6*m^2*r*w^2*x^3 + (80*I)*a^5*m*r^2*w^2*x^3 - 16*a^4*r^3*w^2*x^3 + 
     32*a^4*m^2*r^3*w^2*x^3 + (68*I)*a^3*m*r^4*w^2*x^3 - 48*a^2*r^5*w^2*x^3 + 
     8*a^4*cM*m*sss*x^4 + (10*I)*a^5*m^2*sss*x^4 + 24*a^5*cM*m^2*w*x^4 - 
     56*a^5*r*w*x^4 - (4*I)*a^4*cM*m*r*w*x^4 - 42*a^5*m^2*r*w*x^4 - 
     80*a^3*cM*r^2*w*x^4 + 72*a^3*r^3*w*x^4 - (60*I)*a^7*m^2*w^2*x^4 + 
     40*a^6*m*r*w^2*x^4 + (76*I)*a^5*r^2*w^2*x^4 + (78*I)*a^5*m^2*r^2*w^2*
      x^4 - 134*a^4*m*r^3*w^2*x^4 + (60*I)*a^3*r^4*w^2*x^4 + 
     4*a^4*cM*sss*x^5 + (5*I)*a^5*m*sss*x^5 - (12*I)*a^4*cM*r*w*x^5 - 
     (7*I)*a^6*sss*w*x^5 + I*a^4*r^2*sss*w*x^5 + 24*a^6*r*w^2*x^5 - 
     (14*I)*a^5*m*r^2*w^2*x^5 + 4*a^4*r^3*w^2*x^5 + 24*a^5*r*w*x^6 + 
     (30*I)*a^7*m^2*w^2*x^6 - 34*a^6*m*r*w^2*x^6 + (52*I)*a^5*r^2*w^2*x^6 + 
     4*a^6*r*w^2*x^7)*Y[x] + (4*I)*cM*m^2*sss*w*(-11*a^2*r^2 + r^4 - 
     10*a^4*x^2 + 7*a^2*r^2*x^2 + 5*a^4*x^4)*rn[r, x]*rp[r, x]*Y[x] + 
   2*m*sss*w*((-I)*a^4*m + 8*a^3*r + (13*I)*a^2*m*r^2 + (4*I)*m*r^4 + 
     (2*I)*a^5*w + I*a^3*r^2*w - I*a*r^4*w - 12*a^3*m*r*x - (2*I)*a^2*r^2*x - 
     2*a*m*r^3*x + (2*I)*r^4*x + 5*a^4*r*w*x + 4*a^2*r^3*w*x - r^5*w*x + 
     (3*I)*a^4*m*x^2 - 10*a^3*r*x^2 - (7*I)*a^2*m*r^2*x^2 - 2*a*r^3*x^2 + 
     10*a^3*m*r*x^3 + (4*I)*a^2*r^2*x^3 - 6*a^4*r*w*x^3 - 6*a^2*r^3*w*x^3 - 
     (3*I)*a^5*w*x^4 - (3*I)*a^3*r^2*w*x^4)*rn[r, x]^2*rp[r, x]*Y[x] - 
   2*m^2*(-4*a^2*m^2 + (10*I)*a*m*r*sss - 9*a^3*m*sss*w + 6*a*cM*m*r*sss*w - 
     7*a*m*r^2*sss*w - (46*I)*a^3*m*r*w^2 - (14*I)*a*m*r^3*w^2 + 
     9*a^4*sss*w^2 + 11*a^2*r^2*sss*w^2 + 2*r^4*sss*w^2 + 20*a^5*m*w^3 + 
     24*a^3*m*r^2*w^3 + 6*a*m*r^4*w^3 - 2*a^2*m*x + (5*I)*a*r*sss*x + 
     (4*I)*a^3*r*w^2*x - (6*I)*a*r^3*w^2*x + 2*a^3*m*sss*w*x^2 + 
     (32*I)*a^3*m*r*w^2*x^2 - 7*a^4*sss*w^2*x^2 - 7*a^2*r^2*sss*w^2*x^2 - 
     16*a^5*m*w^3*x^2 - 12*a^3*m*r^2*w^3*x^2 - (10*I)*a^3*r*w^2*x^3 + 
     2*a^5*m*w^3*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   m*sss^2*(2*m + x)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   4*cM*((-4*I)*a^4*r^2*w - (4*I)*a^2*r^4*w + (2*I)*a^4*r^2*sss*w - 
     a^3*m*r^3*sss*w + (4*I)*a^2*r^4*sss*w - 12*a*cM*m*r^4*sss*w + 
     9*a*m*r^5*sss*w + (2*I)*r^6*sss*w - 4*a^4*cM*r^2*w^2 + 2*a^4*r^3*w^2 - 
     (8*I)*a^3*cM*m*r^3*w^2 - 24*a^2*cM*r^4*w^2 - 36*a^2*cM*m^2*r^4*w^2 + 
     20*a^2*r^5*w^2 + 12*cM*r^6*w^2 - 14*r^7*w^2 + a^4*r^3*sss*w^2 - 
     6*a^2*r^5*sss*w^2 + r^7*sss*w^2 + I*a^6*r^2*w^3 - 3*a^5*m*r^3*w^3 + 
     (19*I)*a^4*r^4*w^3 + (32*I)*a^4*m^2*r^4*w^3 - 46*a^3*m*r^5*w^3 + 
     I*a^2*r^6*w^3 + (3*I)*a^2*m^2*r^6*w^3 - 5*a*m*r^7*w^3 - (9*I)*r^8*w^3 - 
     4*a^2*cM^2*m*r*sss*x - (5*I)*a^3*cM*m^2*r*sss*x + 4*a^2*cM*m*r^2*sss*x - 
     6*a^5*r*w*x - 8*a^3*cM^2*r*w*x + 12*a^5*m^2*r*w*x - 
     24*a^3*cM^2*m^2*r*w*x + 28*a^3*cM*r^2*w*x - 30*a^3*r^3*w*x + 
     2*a^5*r*sss*w*x + (10*I)*a^4*cM*m*r*sss*w*x - 6*a^5*m^2*r*sss*w*x - 
     8*a^3*cM*r^2*sss*w*x + 6*a^3*cM*m^2*r^2*sss*w*x + 12*a^3*r^3*sss*w*x + 
     (3*I)*a^2*cM*m*r^3*sss*w*x - 6*a^3*m^2*r^3*sss*w*x - 
     4*a*cM*r^4*sss*w*x + 6*a*r^5*sss*w*x + (10*I)*a^5*cM*r*w^2*x + 
     (60*I)*a^5*cM*m^2*r*w^2*x - (2*I)*a^3*cM*r^3*w^2*x + 
     (18*I)*a^3*cM*m^2*r^3*w^2*x - (20*I)*a^3*r^4*w^2*x - 
     12*a^2*cM*m*r^4*w^2*x + (12*I)*a*r^6*w^2*x - I*a^5*r^2*sss*w^2*x + 
     (8*I)*a^3*r^4*sss*w^2*x + I*a*r^6*sss*w^2*x + 4*a^7*r*w^3*x + 
     20*a^7*m^2*r*w^3*x + (19*I)*a^6*m*r^2*w^3*x + 14*a^5*r^3*w^3*x + 
     36*a^5*m^2*r^3*w^3*x + (36*I)*a^4*m*r^4*w^3*x + 8*a^3*r^5*w^3*x + 
     12*a^3*m^2*r^5*w^3*x + (9*I)*a^2*m*r^6*w^3*x - 10*a*r^7*w^3*x + 
     (4*I)*a^6*w*x^2 - 4*a^5*cM*m*w*x^2 - (16*I)*a^4*cM*r*w*x^2 - 
     8*a^3*cM^2*m*r*w*x^2 + (12*I)*a^4*r^2*w*x^2 + (8*I)*a^2*r^4*w*x^2 - 
     (2*I)*a^6*sss*w*x^2 + (8*I)*a^4*cM*r*sss*w*x^2 - 2*a^5*m*r*sss*w*x^2 - 
     (4*I)*a^4*r^2*sss*w*x^2 - 14*a^3*cM*m*r^2*sss*w*x^2 + 
     12*a^3*m*r^3*sss*w*x^2 - (2*I)*a^2*r^4*sss*w*x^2 + 4*a^6*cM*w^2*x^2 + 
     (2*I)*a^7*m*w^2*x^2 - 2*a^6*r*w^2*x^2 + (14*I)*a^5*cM*m*r*w^2*x^2 - 
     8*a^4*cM*r^2*w^2*x^2 - 48*a^4*cM*m^2*r^2*w^2*x^2 + 4*a^4*r^3*w^2*x^2 + 
     (10*I)*a^3*cM*m*r^3*w^2*x^2 + 28*a^2*cM*r^4*w^2*x^2 - 
     42*a^2*r^5*w^2*x^2 - a^6*r*sss*w^2*x^2 - 2*a^4*r^3*sss*w^2*x^2 + 
     15*a^2*r^5*sss*w^2*x^2 - I*a^8*w^3*x^2 + 3*a^7*m*r*w^3*x^2 + 
     (15*I)*a^6*r^2*w^3*x^2 + (52*I)*a^6*m^2*r^2*w^3*x^2 - 
     32*a^5*m*r^3*w^3*x^2 - (15*I)*a^4*r^4*w^3*x^2 - 
     (11*I)*a^4*m^2*r^4*w^3*x^2 + 49*a^3*m*r^5*w^3*x^2 - 
     (7*I)*a^2*r^6*w^3*x^2 - 16*a^5*cM*w*x^3 - 4*a^5*cM*m^2*w*x^3 + 
     10*a^5*r*w*x^3 + 24*a^3*cM^2*r*w*x^3 + 14*a^5*m^2*r*w*x^3 - 
     36*a^3*cM*r^2*w*x^3 + 18*a^3*r^3*w*x^3 + 4*a^5*cM*sss*w*x^3 + 
     2*a^5*r*sss*w*x^3 + (3*I)*a^4*cM*m*r*sss*w*x^3 + 
     4*a^3*cM*r^2*sss*w*x^3 - 2*a^3*r^3*sss*w*x^3 + (4*I)*a^7*w^2*x^3 + 
     8*a^6*cM*m*w^2*x^3 + (3*I)*a^7*m^2*w^2*x^3 + (10*I)*a^5*cM*r*w^2*x^3 - 
     (6*I)*a^5*cM*m^2*r*w^2*x^3 - (12*I)*a^5*r^2*w^2*x^3 - 
     (18*I)*a^3*cM*r^3*w^2*x^3 + (32*I)*a^3*r^4*w^2*x^3 - I*a^7*sss*w^2*x^3 + 
     (4*I)*a^5*r^2*sss*w^2*x^3 - (11*I)*a^3*r^4*sss*w^2*x^3 - 
     (3*I)*a^8*m*w^3*x^3 + 14*a^7*r*w^3*x^3 - 4*a^7*m^2*r*w^3*x^3 - 
     (20*I)*a^6*m*r^2*w^3*x^3 + 12*a^5*r^3*w^3*x^3 - 12*a^5*m^2*r^3*w^3*x^3 - 
     (33*I)*a^4*m*r^4*w^3*x^3 - 18*a^3*r^5*w^3*x^3 + 8*a^5*cM*m*w*x^4 - 
     4*a^5*cM*m*sss*w*x^4 + 4*a^5*m*r*sss*w*x^4 - 8*a^6*cM*w^2*x^4 - 
     (24*I)*a^7*m*w^2*x^4 - 12*a^6*cM*m^2*w^2*x^4 - 8*a^6*r*w^2*x^4 + 
     (24*I)*a^5*cM*m*r*w^2*x^4 - 24*a^4*r^3*w^2*x^4 + 8*a^6*r*sss*w^2*x^4 + 
     16*a^4*r^3*sss*w^2*x^4 + (2*I)*a^8*w^3*x^4 + (20*I)*a^8*m^2*w^3*x^4 + 
     2*a^7*m*r*w^3*x^4 - (6*I)*a^6*r^2*w^3*x^4 - (19*I)*a^6*m^2*r^2*w^3*x^4 + 
     56*a^5*m*r^3*w^3*x^4 + (16*I)*a^4*r^4*w^3*x^4 + (8*I)*a^7*w^2*x^5 + 
     4*a^6*cM*m*w^2*x^5 + (5*I)*a^7*m^2*w^2*x^5 - (16*I)*a^5*cM*r*w^2*x^5 + 
     (24*I)*a^5*r^2*w^2*x^5 - (4*I)*a^7*sss*w^2*x^5 - 
     (12*I)*a^5*r^2*sss*w^2*x^5 - (12*I)*a^8*m*w^3*x^5 - 8*a^7*r*w^3*x^5 - 
     4*a^7*m^2*r*w^3*x^5 - (20*I)*a^6*m*r^2*w^3*x^5 - 16*a^5*r^3*w^3*x^5 + 
     (4*I)*a^8*w^3*x^6 - (5*I)*a^8*m^2*w^3*x^6 + 8*a^7*m*r*w^3*x^6 + 
     (12*I)*a^6*r^2*w^3*x^6)*Y[x]^2 + 4*(a - I*r)*(a + I*r)*w*
    ((6*I)*a^2*r - (2*I)*r^3 - (4*I)*a^2*r*sss - 4*a^3*x + 4*a*r^2*x + 
     3*a^3*sss*x - a*r^2*sss*x)*rn[r, x]^2*Y[x]^2 + 
   (4*I)*a^3*cM*m*sss*w^2*(7*r^2 + 5*a^2*x^2 - 2*r^2*x^2)*rn[r, x]*rp[r, x]*
    Y[x]^2 + 2*w*((2*I)*a^6*w^2 + (2*I)*a^4*r^2*w^2 - (2*I)*r^6*w^2 - 
     I*a^6*sss*w^2 - (4*I)*a^4*r^2*sss*w^2 - (5*I)*a^2*r^4*sss*w^2 - 
     (2*I)*r^6*sss*w^2 - (4*I)*a^4*m*x + (4*I)*a^4*m*sss*x - 6*a^5*r*w^2*x - 
     4*a^3*r^3*w^2*x + 2*a*r^5*w^2*x + (2*I)*a^6*w^2*x^2 + 
     (4*I)*a^4*r^2*w^2*x^2 - I*a^6*sss*w^2*x^2 - (2*I)*a^4*r^2*sss*w^2*x^2 - 
     I*a^2*r^4*sss*w^2*x^2 + 8*a^5*r*w^2*x^3 + 8*a^3*r^3*w^2*x^3)*rn[r, x]^2*
    rp[r, x]*Y[x]^2 + 4*(a - I*r)*(a + I*r)*(-2 + sss)*w^2*
    (a^2 - 3*r^2 - (4*I)*a*r*x)*rn[r, x]^3*rp[r, x]*Y[x]^2 - 
   2*a*m*w^2*(-6*a*cM*m*r*sss + 12*a^4*w + (22*I)*a^3*m*r*w + 26*a^2*r^2*w + 
     (12*I)*a*m*r^3*w + 22*r^4*w - 3*a^4*sss*w - 5*a^2*r^2*sss*w - 
     2*r^4*sss*w - 10*a^5*m*w^2 - 16*a^3*m*r^2*w^2 + (2*I)*a^2*r^3*w^2 - 
     6*a*m*r^4*w^2 + (2*I)*r^5*w^2 - 8*a^4*m*w*x - (18*I)*a^3*r*w*x - 
     8*a^2*m*r^2*w*x - (18*I)*a*r^3*w*x + 8*a^5*w^2*x + 14*a^3*r^2*w^2*x + 
     6*a*r^4*w^2*x - (10*I)*a^3*m*r*w*x^2 + 8*a^2*r^2*w*x^2 + a^4*sss*w*x^2 + 
     a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + (2*I)*a^4*r*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2 + (2*I)*a^2*r^3*w^2*x^2 - 2*a^5*w^2*x^3 - 
     2*a^3*r^2*w^2*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 + 
   4*(a + I*r)*(I*a + r)*w^4*((-7*I)*a^2*r - (3*I)*r^3 + a^3*x + a*r^2*x + 
     (4*I)*a^2*r*x^2)*rn[r, x]^3*rp[r, x]^2*Y[x]^2 - 
   2*a^2*cM*m*r*sss^2*x*X[r]*Y[x]^2 + (2*I)*(a^2 + r^2)*sss^2*w*rn[r, x]^2*
    rp[r, x]*X[r]*Y[x]^2 - 2*a*m*sss^2*w*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x]^2 + 
   4*a^2*cM*w*(8*cM*r^4*sss*w + (4*I)*a^2*cM*r^3*w^2 + 28*a*cM*m*r^4*w^2 - 
     I*a^2*r^4*sss*w^2 - I*r^6*sss*w^2 + a^4*r^3*w^3 - (13*I)*a^3*m*r^4*w^3 + 
     14*a^2*r^5*w^3 - (5*I)*a*m*r^6*w^3 + 5*r^7*w^3 + 4*a*cM^2*r*sss*x + 
     24*a^2*cM^2*m*r*w*x - 28*a^2*cM*m*r^2*w*x - (5*I)*a^3*cM*r*sss*w*x + 
     6*a^4*m*r*sss*w*x - 6*a^2*cM*m*r^2*sss*w*x - (3*I)*a*cM*r^3*sss*w*x + 
     9*a^2*m*r^3*sss*w*x - (40*I)*a^4*cM*m*r*w^2*x + 8*a^3*cM*r^2*w^2*x - 
     (18*I)*a^2*cM*m*r^3*w^2*x - 4*a*cM*r^4*w^2*x - 2*a^5*r*sss*w^2*x - 
     4*a^3*r^3*sss*w^2*x - 2*a*r^5*sss*w^2*x - 10*a^6*m*r*w^3*x - 
     (3*I)*a^5*r^2*w^3*x - 24*a^4*m*r^3*w^3*x - (12*I)*a^3*r^4*w^3*x - 
     12*a^2*m*r^5*w^3*x - I*a*r^6*w^3*x - 16*a^2*cM^2*r*w*x^2 + 
     12*a^2*cM*r^2*sss*w*x^2 + (8*I)*a^4*cM*r*w^2*x^2 + 
     32*a^3*cM*m*r^2*w^2*x^2 + (12*I)*a^2*cM*r^3*w^2*x^2 - 
     I*a^4*r^2*sss*w^2*x^2 - I*a^2*r^4*sss*w^2*x^2 + a^6*r*w^3*x^2 - 
     (18*I)*a^5*m*r^2*w^3*x^2 + 12*a^4*r^3*w^3*x^2 - 
     (2*I)*a^3*m*r^4*w^3*x^2 - 5*a^2*r^5*w^3*x^2 - (8*I)*a^3*cM*r*sss*w*x^3 + 
     3*a^4*m*r*sss*w*x^3 - 4*a^5*cM*w^2*x^3 - (14*I)*a^4*cM*m*r*w^2*x^3 - 
     16*a^3*cM*r^2*w^2*x^3 + I*a^7*w^3*x^3 - 4*a^6*m*r*w^3*x^3 + 
     (15*I)*a^3*r^4*w^3*x^3 + 4*a^5*cM*m*w^2*x^4 + (8*I)*a^4*cM*r*w^2*x^4 - 
     (5*I)*a^7*m*w^3*x^4 - 2*a^6*r*w^3*x^4 + (3*I)*a^5*m*r^2*w^3*x^4 - 
     10*a^4*r^3*w^3*x^4 + (4*I)*a^7*w^3*x^5 + 2*a^6*m*r*w^3*x^5 + 
     (12*I)*a^5*r^2*w^3*x^5)*Y[x]^3 - (4*I)*a^2*r^4*w^3*rn[r, x]^2*rp[r, x]*
    Y[x]^3 - 4*a^3*m*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^2*rp[r, x]^2*Y[x]^3 + (4*I)*a^2*(a^2 + r^2)^2*w^5*rn[r, x]^3*
    rp[r, x]^2*Y[x]^3 + 2*a^3*cM*r*sss^2*w*x*X[r]*Y[x]^3 + 
   8*a^4*cM*r*w^3*(-4*cM*r^3*w + I*a^2*r^3*w^2 + I*r^5*w^2 - 4*a*cM^2*x + 
     a*cM*r*sss*x + (5*I)*a^3*cM*w*x + (3*I)*a*cM*r^2*w*x + a^5*w^2*x + 
     3*a^3*r^2*w^2*x + 2*a*r^4*w^2*x - 4*a^2*cM*r*w*x^2 + I*a^4*r*w^2*x^2 + 
     I*a^2*r^3*w^2*x^2 + (4*I)*a^3*cM*w*x^3 + a^5*w^2*x^3 + a^3*r^2*w^2*x^3)*
    Y[x]^4, E36[r, x] -> -2*cM*m*(3*a^4*r^2*sss - (9*I)*a^3*cM*m*r^2*sss + 
     2*a^2*cM*r^3*sss + (9*I)*a^3*m*r^3*sss - a^2*r^4*sss - 
     (12*I)*a*cM*m*r^4*sss + (4*I)*a*m*r^5*sss - (28*I)*a^4*cM*r^2*w + 
     20*a^5*m*r^2*w - (40*I)*a^4*cM*m^2*r^2*w + (24*I)*a^4*r^3*w + 
     16*a^3*cM*m*r^3*w + (36*I)*a^4*m^2*r^3*w - (36*I)*a^2*cM*r^4*w - 
     4*a^3*m*r^4*w - (12*I)*a^2*cM*m^2*r^4*w + (32*I)*a^2*r^5*w + 
     4*a*cM*m*r^5*w + (14*I)*a^2*m^2*r^5*w - (8*I)*cM*r^6*w - 2*a*m*r^6*w - 
     (8*I)*cM*m^2*r^6*w + (12*I)*r^7*w + (12*I)*m^2*r^7*w - 28*a^6*r^2*w^2 - 
     (48*I)*a^5*m*r^3*w^2 + 6*a^4*r^4*w^2 - (54*I)*a^3*m*r^5*w^2 - 
     4*a^2*r^6*w^2 - (34*I)*a*m*r^7*w^2 - 18*r^8*w^2 - (6*I)*a^5*r*sss*x - 
     20*a^4*cM*m*r*sss*x - (32*I)*a^3*cM*r^2*sss*x + 26*a^4*m*r^2*sss*x + 
     (4*I)*a^3*cM*m^2*r^2*sss*x + (16*I)*a^3*r^3*sss*x - 
     32*a^2*cM*m*r^3*sss*x - (56*I)*a*cM*r^4*sss*x + 26*a^2*m*r^4*sss*x + 
     (4*I)*a*cM*m^2*r^4*sss*x + (22*I)*a*r^5*sss*x - 116*a^5*cM*r*w*x - 
     (40*I)*a^6*m*r*w*x - 80*a^5*cM*m^2*r*w*x + 144*a^5*r^2*w*x - 
     (180*I)*a^4*cM*m*r^2*w*x + 98*a^5*m^2*r^2*w*x - 140*a^3*cM*r^3*w*x + 
     (88*I)*a^4*m*r^3*w*x - 84*a^3*cM*m^2*r^3*w*x + 128*a^3*r^4*w*x - 
     (180*I)*a^2*cM*m*r^4*w*x + 104*a^3*m^2*r^4*w*x + 8*a*cM*r^5*w*x + 
     (116*I)*a^2*m*r^5*w*x - 12*a*cM*m^2*r^5*w*x + 24*a*r^6*w*x - 
     (24*I)*cM*m*r^6*w*x + 14*a*m^2*r^6*w*x + (36*I)*m*r^7*w*x + 
     (56*I)*a^7*r*w^2*x - 138*a^6*m*r^2*w^2*x - (82*I)*a^5*r^3*w^2*x - 
     222*a^4*m*r^4*w^2*x - (128*I)*a^3*r^5*w^2*x - 104*a^2*m*r^6*w^2*x - 
     (18*I)*a*r^7*w^2*x - 18*m*r^8*w^2*x + (9*I)*a^5*cM*m*sss*x^2 - 
     22*a^4*cM*r*sss*x^2 - (19*I)*a^5*m*r*sss*x^2 + 19*a^4*r^2*sss*x^2 + 
     (38*I)*a^3*cM*m*r^2*sss*x^2 - 32*a^2*cM*r^3*sss*x^2 - 
     (34*I)*a^3*m*r^3*sss*x^2 + 26*a^2*r^4*sss*x^2 + 
     (24*I)*a*cM*m*r^4*sss*x^2 - (10*I)*a*m*r^5*sss*x^2 + 
     (28*I)*a^6*cM*w*x^2 - 20*a^7*m*w*x^2 + (40*I)*a^6*cM*m^2*w*x^2 - 
     (48*I)*a^6*r*w*x^2 - 156*a^5*cM*m*r*w*x^2 - (76*I)*a^6*m^2*r*w*x^2 - 
     (156*I)*a^4*cM*r^2*w*x^2 + 116*a^5*m*r^2*w*x^2 + 
     (72*I)*a^4*cM*m^2*r^2*w*x^2 + (120*I)*a^4*r^3*w*x^2 - 
     216*a^3*cM*m*r^3*w*x^2 - (140*I)*a^4*m^2*r^3*w*x^2 - 
     (248*I)*a^2*cM*r^4*w*x^2 + 190*a^3*m*r^4*w*x^2 + 
     (4*I)*a^2*cM*m^2*r^4*w*x^2 + (148*I)*a^2*r^5*w*x^2 - 
     40*a*cM*m*r^5*w*x^2 - (30*I)*a^2*m^2*r^5*w*x^2 - (8*I)*cM*r^6*w*x^2 + 
     86*a*m*r^6*w*x^2 + (12*I)*r^7*w*x^2 + 28*a^8*w^2*x^2 + 
     (96*I)*a^7*m*r*w^2*x^2 - 72*a^6*r^2*w^2*x^2 + (252*I)*a^5*m*r^3*w^2*
      x^2 - 346*a^4*r^4*w^2*x^2 + (150*I)*a^3*m*r^5*w^2*x^2 - 
     168*a^2*r^6*w^2*x^2 + (58*I)*a*m*r^7*w^2*x^2 + 6*r^8*w^2*x^2 - 
     6*a^6*m*sss*x^3 - (10*I)*a^5*r*sss*x^3 + 32*a^4*cM*m*r*sss*x^3 + 
     (76*I)*a^3*cM*r^2*sss*x^3 - 32*a^4*m*r^2*sss*x^3 - 
     (36*I)*a^3*r^3*sss*x^3 + 32*a^2*cM*m*r^3*sss*x^3 + 
     (64*I)*a*cM*r^4*sss*x^3 - 26*a^2*m*r^4*sss*x^3 - (26*I)*a*r^5*sss*x^3 - 
     32*a^7*w*x^3 + (76*I)*a^6*cM*m*w*x^3 - 22*a^7*m^2*w*x^3 + 
     104*a^5*cM*r*w*x^3 - (40*I)*a^6*m*r*w*x^3 + 68*a^5*cM*m^2*r*w*x^3 - 
     120*a^5*r^2*w*x^3 + (280*I)*a^4*cM*m*r^2*w*x^3 - 116*a^5*m^2*r^2*w*x^3 + 
     8*a^3*cM*r^3*w*x^3 - (208*I)*a^4*m*r^3*w*x^3 + 36*a^3*cM*m^2*r^3*w*x^3 + 
     40*a^3*r^4*w*x^3 + (156*I)*a^2*cM*m*r^4*w*x^3 - 98*a^3*m^2*r^4*w*x^3 - 
     32*a*cM*r^5*w*x^3 - (80*I)*a^2*m*r^5*w*x^3 + 40*a*r^6*w*x^3 + 
     30*a^8*m*w^2*x^3 - (14*I)*a^7*r*w^2*x^3 + 246*a^6*m*r^2*w^2*x^3 + 
     (454*I)*a^5*r^3*w^2*x^3 + 280*a^4*m*r^4*w^2*x^3 + 
     (406*I)*a^3*r^5*w^2*x^3 + 80*a^2*m*r^6*w^2*x^3 + (34*I)*a*r^7*w^2*x^3 - 
     (14*I)*a^5*cM*m*sss*x^4 + 32*a^4*cM*r*sss*x^4 + (18*I)*a^5*m*r*sss*x^4 - 
     27*a^4*r^2*sss*x^4 - (17*I)*a^3*cM*m*r^2*sss*x^4 + 
     30*a^2*cM*r^3*sss*x^4 + (13*I)*a^3*m*r^3*sss*x^4 - 25*a^2*r^4*sss*x^4 + 
     (32*I)*a^6*cM*w*x^4 + 8*a^7*m*w*x^4 - (60*I)*a^6*cM*m^2*w*x^4 + 
     132*a^5*cM*m*r*w*x^4 + (70*I)*a^6*m^2*r*w*x^4 + 
     (356*I)*a^4*cM*r^2*w*x^4 - 146*a^5*m*r^2*w*x^4 - 
     (24*I)*a^4*cM*m^2*r^2*w*x^4 - (228*I)*a^4*r^3*w*x^4 + 
     56*a^3*cM*m*r^3*w*x^4 + (36*I)*a^4*m^2*r^3*w*x^4 + 
     (268*I)*a^2*cM*r^4*w*x^4 - 14*a^3*m*r^4*w*x^4 - (140*I)*a^2*r^5*w*x^4 - 
     42*a^8*w^2*x^4 - (126*I)*a^7*m*r*w^2*x^4 + 168*a^6*r^2*w^2*x^4 - 
     (174*I)*a^5*m*r^3*w^2*x^4 + 462*a^4*r^4*w^2*x^4 - 
     (24*I)*a^3*m*r^5*w^2*x^4 + 156*a^2*r^6*w^2*x^4 + (12*I)*a^5*r*sss*x^5 - 
     (36*I)*a^3*cM*r^2*sss*x^5 + (12*I)*a^3*r^3*sss*x^5 + 40*a^7*w*x^5 - 
     (68*I)*a^6*cM*m*w*x^5 + 20*a^7*m^2*w*x^5 - 60*a^5*cM*r*w*x^5 + 
     (52*I)*a^6*m*r*w*x^5 - 24*a^5*cM*m^2*r*w*x^5 + 72*a^5*r^2*w*x^5 - 
     (76*I)*a^4*cM*m*r^2*w*x^5 - 12*a^5*m^2*r^2*w*x^5 + 36*a^3*cM*r^3*w*x^5 + 
     (84*I)*a^4*m*r^3*w*x^5 - 24*a^3*r^4*w*x^5 - 36*a^8*m*w^2*x^5 + 
     (42*I)*a^7*r*w^2*x^5 - 94*a^6*m*r^2*w^2*x^5 - (308*I)*a^5*r^3*w^2*x^5 - 
     22*a^4*m*r^4*w^2*x^5 - (230*I)*a^3*r^5*w^2*x^5 + 
     (5*I)*a^5*cM*m*sss*x^6 - 10*a^4*cM*r*sss*x^6 - (5*I)*a^5*m*r*sss*x^6 + 
     5*a^4*r^2*sss*x^6 - (36*I)*a^6*cM*w*x^6 + 6*a^7*m*w*x^6 + 
     (28*I)*a^6*cM*m^2*w*x^6 + (28*I)*a^6*r*w*x^6 - 84*a^5*cM*m*r*w*x^6 - 
     (34*I)*a^6*m^2*r*w*x^6 - (156*I)*a^4*cM*r^2*w*x^6 + 
     102*a^5*m*r^2*w*x^6 + (92*I)*a^4*r^3*w*x^6 + 66*a^8*w^2*x^6 + 
     (74*I)*a^7*m*r*w^2*x^6 + 24*a^6*r^2*w^2*x^6 + (42*I)*a^5*m*r^3*w^2*x^6 - 
     98*a^4*r^4*w^2*x^6 + 8*a^7*w*x^7 + (16*I)*a^6*cM*m*w*x^7 - 
     20*a^7*m^2*w*x^7 - (8*I)*a^6*m*r*w*x^7 + 26*a^8*m*w^2*x^7 - 
     (80*I)*a^7*r*w^2*x^7 + 58*a^6*m*r^2*w^2*x^7 - (16*I)*a^5*r^3*w^2*x^7 - 
     (8*I)*a^6*cM*w*x^8 + 10*a^7*m*w*x^8 + (12*I)*a^6*r*w*x^8 - 
     32*a^8*w^2*x^8 - (20*I)*a^7*m*r*w^2*x^8 - 44*a^6*r^2*w^2*x^8 + 
     10*a^8*m*w^2*x^9 + (12*I)*a^7*r*w^2*x^9) + 
   2*cM*m*(2*a^4*r - 8*a^2*cM^2*r - (10*I)*a^3*cM*m*r + 4*a^4*m^2*r - 
     8*a^2*cM^2*m^2*r - (10*I)*a^3*cM*m^3*r + 2*a^4*m^4*r + 12*a^2*cM*r^2 + 
     (10*I)*a^3*m*r^2 + 12*a^2*cM*m^2*r^2 + (10*I)*a^3*m^3*r^2 - 6*a^2*r^3 - 
     6*a^2*m^2*r^3 - 3*a^4*m^2*r*sss - 2*a^2*m^2*r^3*sss - 10*a^5*m^3*r*w - 
     6*a^3*m^3*r^3*w + 6*a*m^3*r^5*w + 9*a^5*m*r*sss*w + 
     (16*I)*a^4*r^2*sss*w + 11*a^3*m*r^3*sss*w + (20*I)*a^2*r^4*sss*w - 
     3*a*m*r^5*sss*w + (8*I)*r^6*sss*w + 20*a^6*m^2*r*w^2 + 
     24*a^4*m^2*r^3*w^2 - 16*a^2*m^2*r^5*w^2 + 6*m^2*r^7*w^2 - 
     (12*I)*a^3*cM*r*x + 16*a^4*m*r*x - 24*a^2*cM^2*m*r*x - 
     (42*I)*a^3*cM*m^2*r*x + 16*a^4*m^3*r*x + (2*I)*a^3*r^2*x + 
     (16*I)*a*cM^2*r^2*x + 16*a^2*cM*m*r^2*x + (28*I)*a^3*m^2*r^2*x + 
     (16*I)*a*cM^2*m^2*r^2*x - 20*a^2*cM*m^3*r^2*x - (4*I)*a^3*m^4*r^2*x - 
     (24*I)*a*cM*r^3*x + 2*a^2*m*r^3*x - (24*I)*a*cM*m^2*r^3*x + 
     20*a^2*m^3*r^3*x + (12*I)*a*r^4*x + (12*I)*a*m^2*r^4*x + 
     (6*I)*a^3*m^2*r^2*sss*x + (2*I)*a*m^2*r^4*sss*x + (10*I)*a^6*m^3*w*x + 
     (22*I)*a^4*m^3*r^2*w*x + (18*I)*a^2*m^3*r^4*w*x + 24*a^5*r*sss*w*x - 
     (21*I)*a^4*m*r^2*sss*w*x + 42*a^3*r^3*sss*w*x - 
     (17*I)*a^2*m*r^4*sss*w*x + 18*a*r^5*sss*w*x + (6*I)*m*r^6*sss*w*x - 
     (20*I)*a^7*m^2*w^2*x - (48*I)*a^5*m^2*r^2*w^2*x - 
     (60*I)*a^3*m^2*r^4*w^2*x - (2*I)*a*m^2*r^6*w^2*x + 4*a^4*r*x^2 - 
     16*a^2*cM^2*r*x^2 - (56*I)*a^3*cM*m*r*x^2 + 36*a^4*m^2*r*x^2 - 
     8*a^2*cM^2*m^2*r*x^2 - (10*I)*a^3*cM*m^3*r*x^2 + 2*a^4*m^4*r*x^2 + 
     24*a^2*cM*r^2*x^2 + (26*I)*a^3*m*r^2*x^2 + (48*I)*a*cM^2*m*r^2*x^2 - 
     48*a^2*cM*m^2*r^2*x^2 - (2*I)*a^3*m^3*r^2*x^2 - 12*a^2*r^3*x^2 - 
     (72*I)*a*cM*m*r^3*x^2 + 54*a^2*m^2*r^3*x^2 + (36*I)*a*m*r^4*x^2 - 
     2*a^5*m^3*r*w*x^2 + 10*a^3*m^3*r^3*w*x^2 - 6*a^5*m*r*sss*w*x^2 - 
     (30*I)*a^4*r^2*sss*w*x^2 - 18*a^3*m*r^3*sss*w*x^2 - 
     (18*I)*a^2*r^4*sss*w*x^2 - 3*a*m*r^5*sss*w*x^2 - (4*I)*r^6*sss*w*x^2 - 
     12*a^6*m^2*r*w^2*x^2 - 56*a^4*m^2*r^3*w^2*x^2 + 26*a^2*m^2*r^5*w^2*x^2 + 
     6*a^4*m*r*x^3 - 24*a^2*cM^2*m*r*x^3 - (18*I)*a^3*cM*m^2*r*x^3 - 
     4*a^4*m^3*r*x^3 - (4*I)*a^3*r^2*x^3 + (16*I)*a*cM^2*r^2*x^3 + 
     16*a^2*cM*m*r^2*x^3 + (20*I)*a^3*m^2*r^2*x^3 - (24*I)*a*cM*r^3*x^3 + 
     2*a^2*m*r^3*x^3 + (12*I)*a*r^4*x^3 - (4*I)*a^3*m^2*r^2*sss*x^3 - 
     (14*I)*a^6*m^3*w*x^3 + (6*I)*a^4*m^3*r^2*w*x^3 - 38*a^5*r*sss*w*x^3 + 
     (18*I)*a^4*m*r^2*sss*w*x^3 - 56*a^3*r^3*sss*w*x^3 + 
     (29*I)*a^2*m*r^4*sss*w*x^3 - 22*a*r^5*sss*w*x^3 + 
     (36*I)*a^7*m^2*w^2*x^3 + (46*I)*a^3*m^2*r^4*w^2*x^3 + 2*a^4*r*x^4 - 
     8*a^2*cM^2*r*x^4 + (26*I)*a^3*cM*m*r*x^4 - 28*a^4*m^2*r*x^4 + 
     12*a^2*cM*r^2*x^4 - (8*I)*a^3*m*r^2*x^4 - 6*a^2*r^3*x^4 + 
     a^4*m^2*r*sss*x^4 + 10*a^5*m^3*r*w*x^4 - 8*a^5*m*r*sss*w*x^4 + 
     (24*I)*a^4*r^2*sss*w*x^4 - 5*a^3*m*r^3*sss*w*x^4 + 
     (6*I)*a^2*r^4*sss*w*x^4 - 28*a^6*m^2*r*w^2*x^4 + 
     34*a^4*m^2*r^3*w^2*x^4 + (12*I)*a^3*cM*r*x^5 - 10*a^4*m*r*x^5 - 
     (6*I)*a^3*r^2*x^5 + (14*I)*a^6*m^3*w*x^5 + 14*a^5*r*sss*w*x^5 + 
     (9*I)*a^4*m*r^2*sss*w*x^5 + 6*a^3*r^3*sss*w*x^5 - 
     (48*I)*a^7*m^2*w^2*x^5 + (26*I)*a^5*m^2*r^2*w^2*x^5 - 
     a^5*m*r*sss*w*x^6 - (6*I)*a^4*r^2*sss*w*x^6 + 18*a^6*m^2*r*w^2*x^6 - 
     4*a^5*r*sss*w*x^7 + (22*I)*a^7*m^2*w^2*x^7)*rn[r, x] + 
   4*m*w^2*((-3*I)*a^5*m + 6*a^4*r - (10*I)*a^3*m*r^2 + a^2*r^3 - 
     (4*I)*a*m*r^4 - r^5 + (6*I)*a^6*w + (14*I)*a^4*r^2*w + (5*I)*a^2*r^4*w + 
     I*r^6*w - (6*I)*a^5*x + 11*a^4*m*r*x - (7*I)*a^3*r^2*x + 3*a^2*m*r^3*x + 
     (3*I)*a*r^4*x + 3*m*r^5*x - 4*a^5*r*w*x - 4*a*r^5*w*x + 
     (10*I)*a^5*m*x^2 - 25*a^4*r*x^2 + (9*I)*a^3*m*r^2*x^2 - 14*a^2*r^3*x^2 + 
     (9*I)*a*m*r^4*x^2 + 3*r^5*x^2 - (14*I)*a^6*w*x^2 - 
     (26*I)*a^4*r^2*w*x^2 - (7*I)*a^2*r^4*w*x^2 + I*r^6*w*x^2 + 
     (3*I)*a^5*x^3 - 7*a^4*m*r*x^3 + (14*I)*a^3*r^2*x^3 - a^2*m*r^3*x^3 + 
     (3*I)*a*r^4*x^3 - 16*a^3*r^3*w*x^3 - (6*I)*a^5*m*x^4 + 13*a^4*r*x^4 + 
     (7*I)*a^3*m*r^2*x^4 + 9*a^2*r^3*x^4 + (5*I)*a^6*w*x^4 + 
     (5*I)*a^4*r^2*w*x^4 + (4*I)*a^2*r^4*w*x^4 + I*a^5*x^5 - 5*a^4*m*r*x^5 - 
     (3*I)*a^3*r^2*x^5 + 8*a^3*r^3*w*x^5 + I*a^6*w*x^6 + (5*I)*a^4*r^2*w*x^6)*
    rn[r, x]^3*rp[r, x] - 4*m*w*((-5*I)*a^2*r - I*r^3 + (3*I)*a^2*r*sss + 
     I*r^3*sss + 3*a^3*x - 9*a*r^2*x - 2*a^3*sss*x - (5*I)*a^2*r*x^2 - 
     I*r^3*x^2 - (2*I)*a^2*r*sss*x^2 - a^3*x^3 + 3*a*r^2*x^3 + a^3*sss*x^3 - 
     a*r^2*sss*x^3)*rn[r, x]^3*rp[r, x]^2 + 
   2*m^2*w*((2*I)*a^2*m^3 - 2*a*r - 8*a*m^2*r + (2*I)*m*r^2 - 
     (2*I)*a^2*m*sss + (2*I)*cM*m*r*sss - I*m*r^2*sss - (8*I)*a^3*m^2*w + 
     20*a^2*m*r*w - (4*I)*a*m^2*r^2*w + 2*m*r^3*w + (12*I)*a^4*m*w^2 + 
     (12*I)*a^2*m*r^2*w^2 + (2*I)*m*r^4*w^2 + (2*I)*a^2*x + (4*I)*a^2*m^2*x - 
     16*a*m*r*x + (6*I)*r^2*x - (3*I)*a^2*sss*x - (3*I)*r^2*sss*x - 
     (8*I)*a^3*m*w*x - (10*I)*a*m*r^2*w*x + (2*I)*a^4*w^2*x + 
     (8*I)*a^2*r^2*w^2*x + (6*I)*r^4*w^2*x + 10*a*r*x^2 + I*a^2*m*sss*x^2 + 
     (4*I)*a^3*m^2*w*x^2 - 18*a^2*m*r*w*x^2 - (12*I)*a^4*m*w^2*x^2 - 
     (8*I)*a^2*m*r^2*w^2*x^2 - (2*I)*a^3*m*w*x^3 + (4*I)*a^4*w^2*x^3 + 
     (4*I)*a^2*r^2*w^2*x^3 + (2*I)*a^4*m*w^2*x^4)*rn[r, x]^3*rp[r, x]^3 - 
   12*a^4*cM*m^2*sss*x^5*X[r] + 2*cM*((-8*I)*a*cM^2*m^2*r^3*sss + 
     4*a^2*cM*m^3*r^3*sss - 8*a^5*r^2*w + 8*a^3*cM^2*r^2*w + 
     24*a^3*cM^2*m^2*r^2*w + 4*a^3*cM*r^3*w - (16*I)*a^2*cM^2*m*r^3*w - 
     12*a*cM*r^5*w + 8*a*r^6*w - (18*I)*a^4*cM*m*r^2*sss*w - 
     6*a^3*cM*r^3*sss*w - (30*I)*a^2*cM*m*r^4*sss*w + 2*a*cM*r^5*sss*w - 
     (4*I)*cM*m*r^6*sss*w - (18*I)*a^5*cM*r^2*w^2 - 
     (60*I)*a^5*cM*m^2*r^2*w^2 + (38*I)*a^5*r^3*w^2 - 4*a^4*cM*m*r^3*w^2 - 
     (60*I)*a^3*cM*r^4*w^2 - (36*I)*a^3*cM*m^2*r^4*w^2 + (96*I)*a^3*r^5*w^2 - 
     4*a^2*cM*m*r^5*w^2 - (34*I)*a*cM*r^6*w^2 - (26*I)*a*cM*m^2*r^6*w^2 + 
     (42*I)*a*r^7*w^2 - (7*I)*a^5*r^3*sss*w^2 - (24*I)*a^3*r^5*sss*w^2 - 
     (9*I)*a*r^7*sss*w^2 - 12*a^7*r^2*w^3 - (28*I)*a^6*m*r^3*w^3 - 
     24*a^3*r^6*w^3 - (16*I)*a^2*m*r^7*w^3 - 28*a*r^8*w^3 + 
     (10*I)*m*r^9*w^3 - (16*I)*a^3*cM^2*m*r*sss*x - 
     (40*I)*a*cM^2*m*r^3*sss*x + (16*I)*a^6*r*w*x - (64*I)*a^4*cM^2*r*w*x - 
     (48*I)*a^4*cM^2*m^2*r*w*x + (128*I)*a^4*cM*r^2*w*x + 
     24*a^3*cM^2*m*r^2*w*x - (64*I)*a^4*r^3*w*x - (128*I)*a^2*cM^2*r^3*w*x - 
     (80*I)*a^2*cM^2*m^2*r^3*w*x + (192*I)*a^2*cM*r^4*w*x - 
     (80*I)*a^2*r^5*w*x - 40*a^5*cM*m*r*sss*w*x - (16*I)*a^4*cM*r^2*sss*w*x - 
     60*a^3*cM*m*r^3*sss*w*x - (32*I)*a^2*cM*r^4*sss*w*x - 
     24*a*cM*m*r^5*sss*w*x - 96*a^6*cM*r*w^2*x - 120*a^6*cM*m^2*r*w^2*x + 
     136*a^6*r^2*w^2*x - (198*I)*a^5*cM*m*r^2*w^2*x - 192*a^4*cM*r^3*w^2*x - 
     132*a^4*cM*m^2*r^3*w^2*x + 328*a^4*r^4*w^2*x - 
     (228*I)*a^3*cM*m*r^4*w^2*x - 112*a^2*cM*r^5*w^2*x - 
     60*a^2*cM*m^2*r^5*w^2*x + 184*a^2*r^6*w^2*x - (22*I)*a*cM*m*r^6*w^2*x + 
     24*r^8*w^2*x - 14*a^6*r^2*sss*w^2*x - 60*a^4*r^4*sss*w^2*x - 
     42*a^2*r^6*sss*w^2*x - 4*r^8*sss*w^2*x + (24*I)*a^8*r*w^3*x - 
     (28*I)*a^6*r^3*w^3*x - 212*a^5*m*r^4*w^3*x - 122*a^3*m*r^6*w^3*x + 
     (72*I)*a^2*r^7*w^3*x + 12*a*m*r^8*w^3*x + (20*I)*r^9*w^3*x - 
     (4*I)*a^5*cM*sss*x^2 + 3*a^6*m*sss*x^2 + (8*I)*a^5*r*sss*x^2 - 
     (8*I)*a^3*cM^2*r*sss*x^2 + (8*I)*a^3*cM^2*m^2*r*sss*x^2 - 
     4*a^4*cM*m^3*r*sss*x^2 + (16*I)*a^3*cM*r^2*sss*x^2 - 
     (8*I)*a^3*r^3*sss*x^2 - (24*I)*a*cM^2*r^3*sss*x^2 + 
     (36*I)*a*cM*r^4*sss*x^2 - (16*I)*a*r^5*sss*x^2 + 8*a^7*w*x^2 - 
     8*a^5*cM^2*w*x^2 - 24*a^5*cM^2*m^2*w*x^2 + 28*a^5*cM*r*w*x^2 - 
     (48*I)*a^4*cM^2*m*r*w*x^2 - 56*a^5*r^2*w*x^2 + 8*a^3*cM^2*r^2*w*x^2 - 
     16*a^3*cM^2*m^2*r^2*w*x^2 + 48*a^3*cM*r^3*w*x^2 - 
     (144*I)*a^2*cM^2*m*r^3*w*x^2 - 40*a^3*r^4*w*x^2 - 12*a*cM*r^5*w*x^2 + 
     24*a*r^6*w*x^2 + (18*I)*a^6*cM*m*sss*w*x^2 - 14*a^5*cM*r*sss*w*x^2 + 
     (64*I)*a^4*cM*m*r^2*sss*w*x^2 - 36*a^3*cM*r^3*sss*w*x^2 + 
     (42*I)*a^2*cM*m*r^4*sss*w*x^2 - 22*a*cM*r^5*sss*w*x^2 + 
     (18*I)*a^7*cM*w^2*x^2 + (60*I)*a^7*cM*m^2*w^2*x^2 - 
     (98*I)*a^7*r*w^2*x^2 - 96*a^6*cM*m*r*w^2*x^2 + 
     (98*I)*a^5*cM*r^2*w^2*x^2 + (96*I)*a^5*cM*m^2*r^2*w^2*x^2 - 
     (246*I)*a^5*r^3*w^2*x^2 - 204*a^4*cM*m*r^3*w^2*x^2 + 
     (118*I)*a^3*cM*r^4*w^2*x^2 + (42*I)*a^3*cM*m^2*r^4*w^2*x^2 - 
     (194*I)*a^3*r^5*w^2*x^2 - 124*a^2*cM*m*r^5*w^2*x^2 + 
     (30*I)*a*cM*r^6*w^2*x^2 - (30*I)*a*r^7*w^2*x^2 + 
     (13*I)*a^7*r*sss*w^2*x^2 + (45*I)*a^5*r^3*sss*w^2*x^2 + 
     (73*I)*a^3*r^5*sss*w^2*x^2 + (17*I)*a*r^7*sss*w^2*x^2 + 12*a^9*w^3*x^2 + 
     (52*I)*a^8*m*r*w^3*x^2 - 32*a^7*r^2*w^3*x^2 + (144*I)*a^6*m*r^3*w^3*
      x^2 + 36*a^3*r^6*w^3*x^2 + (36*I)*a^2*m*r^7*w^3*x^2 + 
     44*a*r^8*w^3*x^2 - (12*I)*a^5*cM*m*sss*x^3 + (24*I)*a^3*cM^2*m*r*sss*
      x^3 - 24*a^5*cM^2*m*w*x^3 + (32*I)*a^4*cM^2*m^2*r*w*x^3 + 
     36*a^5*cM*m*r*sss*w*x^3 + (56*I)*a^4*cM*r^2*sss*w*x^3 + 
     20*a^3*cM*m*r^3*sss*w*x^3 + (48*I)*a^2*cM*r^4*sss*w*x^3 - 
     32*a^8*w^2*x^3 + (62*I)*a^7*cM*m*w^2*x^3 + 128*a^6*cM*r*w^2*x^3 + 
     84*a^6*cM*m^2*r*w^2*x^3 - 104*a^6*r^2*w^2*x^3 + 
     (388*I)*a^5*cM*m*r^2*w^2*x^3 + 96*a^4*cM*r^3*w^2*x^3 + 
     4*a^4*cM*m^2*r^3*w^2*x^3 - 176*a^4*r^4*w^2*x^3 + 
     (302*I)*a^3*cM*m*r^4*w^2*x^3 - 40*a^2*r^6*w^2*x^3 - 
     10*a^6*r^2*sss*w^2*x^3 + 42*a^4*r^4*sss*w^2*x^3 + 
     30*a^2*r^6*sss*w^2*x^3 + 18*a^9*m*w^3*x^3 + (4*I)*a^8*r*w^3*x^3 + 
     (164*I)*a^6*r^3*w^3*x^3 + 194*a^5*m*r^4*w^3*x^3 + 
     154*a^3*m*r^6*w^3*x^3 - (32*I)*a^2*r^7*w^3*x^3 + a^6*m*sss*x^4 + 
     8*a^7*w*x^4 - 8*a^5*cM^2*w*x^4 + 16*a^5*cM^2*m^2*w*x^4 - 
     4*a^5*cM*r*w*x^4 + (80*I)*a^4*cM^2*m*r*w*x^4 + 12*a^3*cM*r^3*w*x^4 - 
     8*a^3*r^4*w*x^4 - (18*I)*a^6*cM*m*sss*w*x^4 + 2*a^5*cM*r*sss*w*x^4 - 
     (26*I)*a^4*cM*m*r^2*sss*w*x^4 + 10*a^3*cM*r^3*sss*w*x^4 - 
     (30*I)*a^7*cM*w^2*x^4 - (60*I)*a^7*cM*m^2*w^2*x^4 - 
     (6*I)*a^7*r*w^2*x^4 + 96*a^6*cM*m*r*w^2*x^4 - (36*I)*a^5*cM*r^2*w^2*
      x^4 + (22*I)*a^5*cM*m^2*r^2*w^2*x^4 + (24*I)*a^5*r^3*w^2*x^4 + 
     96*a^4*cM*m*r^3*w^2*x^4 + (2*I)*a^3*cM*r^4*w^2*x^4 + 
     (14*I)*a^3*r^5*w^2*x^4 + (9*I)*a^7*r*sss*w^2*x^4 + 
     (8*I)*a^5*r^3*sss*w^2*x^4 - (25*I)*a^3*r^5*sss*w^2*x^4 - 
     24*a^9*w^3*x^4 - (30*I)*a^8*m*r*w^3*x^4 + 128*a^7*r^2*w^3*x^4 - 
     (52*I)*a^6*m*r^3*w^3*x^4 + 20*a^3*r^6*w^3*x^4 - 
     12*a^5*cM*m*r*sss*w*x^5 - (24*I)*a^4*cM*r^2*sss*w*x^5 - 8*a^8*w^2*x^5 - 
     (32*I)*a^7*cM*m*w^2*x^5 - 16*a^6*cM*r*w^2*x^5 - 
     32*a^6*cM*m^2*r*w^2*x^5 - 16*a^6*r^2*w^2*x^5 - 
     (72*I)*a^5*cM*m*r^2*w^2*x^5 + 24*a^4*r^4*w^2*x^5 + 
     32*a^6*r^2*sss*w^2*x^5 + 6*a^4*r^4*sss*w^2*x^5 - 18*a^9*m*w^3*x^5 - 
     (124*I)*a^8*r*w^3*x^5 - (300*I)*a^6*r^3*w^3*x^5 + 42*a^5*m*r^4*w^3*x^5 + 
     (4*I)*a^6*cM*m*sss*w*x^6 + (16*I)*a^7*cM*w^2*x^6 + 
     (26*I)*a^7*cM*m^2*w^2*x^6 - (4*I)*a^7*r*w^2*x^6 + 
     16*a^6*cM*m*r*w^2*x^6 + (24*I)*a^5*cM*r^2*w^2*x^6 - 
     (20*I)*a^5*r^3*w^2*x^6 - (14*I)*a^7*r*sss*w^2*x^6 - 
     (22*I)*a^5*r^3*sss*w^2*x^6 - 20*a^9*w^3*x^6 - (12*I)*a^8*m*r*w^3*x^6 - 
     164*a^7*r^2*w^3*x^6 - (84*I)*a^6*m*r^3*w^3*x^6 - 
     (8*I)*a^7*cM*m*w^2*x^7 - 12*a^6*r^2*sss*w^2*x^7 - 4*a^9*m*w^3*x^7 + 
     (76*I)*a^8*r*w^3*x^7 + (124*I)*a^6*r^3*w^3*x^7 + 16*a^9*w^3*x^8 - 
     (20*I)*a^8*m*r*w^3*x^8 + 48*a^7*r^2*w^3*x^8)*Y[x] + 
   2*cM*(6*a^5*r*sss*w + 4*a^3*r^3*sss*w - 4*a*cM*m^2*r^4*sss*w - 
     2*a*r^5*sss*w - 9*a^6*m*r*sss*w^2 - 16*a^4*m*r^3*sss*w^2 - 
     2*a^2*m*r^5*sss*w^2 - 5*m*r^7*sss*w^2 - 20*a^7*m^2*r*w^3 - 
     36*a^5*m^2*r^3*w^3 + 12*a^3*m^2*r^5*w^3 - 10*a*m^2*r^7*w^3 - 
     (2*I)*a^5*m*x + (8*I)*a^3*cM^2*m*x - 10*a^4*cM*m^2*x - (4*I)*a^5*m^3*x + 
     (8*I)*a^3*cM^2*m^3*x - 10*a^4*cM*m^4*x - (2*I)*a^5*m^5*x + 
     (3*I)*a^5*m^3*sss*x - (6*I)*a^6*sss*w*x - (9*I)*a^6*m^2*sss*w*x + 
     (12*I)*a^4*cM*m^2*r*sss*w*x + (4*I)*a^4*r^2*sss*w*x + 
     (8*I)*a^2*cM*m^2*r^3*sss*w*x + (10*I)*a^2*r^4*sss*w*x + 
     (9*I)*a^7*m*sss*w^2*x + (24*I)*a^5*m*r^2*sss*w^2*x + 
     (24*I)*a^3*m*r^4*sss*w^2*x + (3*I)*a*m*r^6*sss*w^2*x + 
     (20*I)*a^8*m^2*w^3*x + (52*I)*a^6*m^2*r^2*w^3*x + 
     (72*I)*a^4*m^2*r^4*w^3*x + (6*I)*a^2*m^2*r^6*w^3*x - (6*I)*a^5*m^2*x^2 + 
     (24*I)*a^3*cM^2*m^2*x^2 - 30*a^4*cM*m^3*x^2 - (6*I)*a^5*m^4*x^2 - 
     (8*I)*a^6*m*sss*w*x^2 + 6*a^5*r*sss*w*x^2 - 8*a^3*cM*m^2*r^2*sss*w*x^2 + 
     28*a^3*r^3*sss*w*x^2 + 22*a*r^5*sss*w*x^2 + 3*a^6*m*r*sss*w^2*x^2 + 
     16*a^4*m*r^3*sss*w^2*x^2 - 11*a^2*m*r^5*sss*w^2*x^2 + 
     8*a^7*m^2*r*w^3*x^2 + 72*a^5*m^2*r^3*w^3*x^2 - 26*a^3*m^2*r^5*w^3*x^2 - 
     (2*I)*a^5*m*x^3 + (8*I)*a^3*cM^2*m*x^3 - 10*a^4*cM*m^2*x^3 - 
     (2*I)*a^5*m^3*x^3 - I*a^5*m^3*sss*x^3 + (2*I)*a^6*sss*w*x^3 + 
     (7*I)*a^6*m^2*sss*w*x^3 - (8*I)*a^4*cM*m^2*r*sss*w*x^3 + 
     (4*I)*a^4*r^2*sss*w*x^3 + (2*I)*a^2*r^4*sss*w*x^3 - 
     (11*I)*a^7*m*sss*w^2*x^3 - (12*I)*a^5*m*r^2*sss*w^2*x^3 - 
     (13*I)*a^3*m*r^4*sss*w^2*x^3 - (24*I)*a^8*m^2*w^3*x^3 + 
     (16*I)*a^6*m^2*r^2*w^3*x^3 - (38*I)*a^4*m^2*r^4*w^3*x^3 + 
     (6*I)*a^6*m*sss*w*x^4 - 8*a^5*r*sss*w*x^4 - 8*a^3*r^3*sss*w*x^4 + 
     7*a^6*m*r*sss*w^2*x^4 - 11*a^4*m*r^3*sss*w^2*x^4 + 
     32*a^7*m^2*r*w^3*x^4 - 34*a^5*m^2*r^3*w^3*x^4 - 
     (5*I)*a^6*m^2*sss*w*x^5 + (7*I)*a^7*m*sss*w^2*x^5 + 
     I*a^5*m*r^2*sss*w^2*x^5 + (36*I)*a^8*m^2*w^3*x^5 - 
     (18*I)*a^6*m^2*r^2*w^3*x^5 - 4*a^6*m*r*sss*w^2*x^6 - 
     14*a^7*m^2*r*w^3*x^6 - (10*I)*a^8*m^2*w^3*x^7)*rn[r, x]*Y[x] - 
   8*(a - I*r)*(a + I*r)*w^2*((9*I)*a^3*r + I*a*r^3 - 6*a^4*x + 8*a^2*r^2*x + 
     2*r^4*x + I*a^3*r*x^2 + I*a*r^3*x^2 + 2*a^4*x^3 - 2*a^2*r^2*x^3)*
    rn[r, x]^3*Y[x] + 4*(a - I*r)*((-I)*a + r)*w^2*
    (-3*a^3*sss - a*r^2*sss + (6*I)*a^3*r*w - (2*I)*a*r^3*w + 3*a^5*w^2 + 
     2*a^3*r^2*w^2 + 3*a*r^4*w^2 + (3*I)*a^2*r*sss*x + I*r^3*sss*x + 
     6*a^4*w*x + 6*a^2*r^2*w*x - (5*I)*a^4*r*w^2*x - (3*I)*a^2*r^3*w^2*x - 
     (2*I)*r^5*w^2*x + 2*a^3*sss*x^2 - (18*I)*a^3*r*w*x^2 - 
     (2*I)*a*r^3*w*x^2 - 2*a^5*w^2*x^2 + 5*a^3*r^2*w^2*x^2 - a*r^4*w^2*x^2 - 
     (2*I)*a^2*r*sss*x^3 - 2*a^4*w*x^3 - 2*a^2*r^2*w*x^3 + 
     (7*I)*a^4*r*w^2*x^3 - I*a^2*r^3*w^2*x^3 + (8*I)*a^3*r*w*x^4 + 
     a^5*w^2*x^4 - 3*a^3*r^2*w^2*x^4 - (4*I)*a^4*r*w^2*x^5)*rn[r, x]^3*
    rp[r, x]*Y[x] + 2*m*w*((2*I)*a^2*m^2 + 5*a*m*r*sss + (4*I)*a^3*m*sss*w - 
     (4*I)*a*cM*m*r*sss*w + (4*I)*a*m*r^2*sss*w - 14*a^3*m*r*w^2 - 
     4*a*m*r^3*w^2 - (2*I)*a^4*sss*w^2 - (3*I)*a^2*r^2*sss*w^2 - 
     I*r^4*sss*w^2 - (8*I)*a^5*m*w^3 - (12*I)*a^3*m*r^2*w^3 - 2*a^2*r^3*w^3 - 
     (4*I)*a*m*r^4*w^3 - 2*r^5*w^3 - (2*I)*a^3*sss*w*x - 
     (2*I)*a*r^2*sss*w*x + (4*I)*a^5*w^3*x + (6*I)*a^3*r^2*w^3*x + 
     (2*I)*a*r^4*w^3*x + 10*a^3*m*r*w^2*x^2 + I*a^4*sss*w^2*x^2 + 
     I*a^2*r^2*sss*w^2*x^2 + (4*I)*a^5*m*w^3*x^2 - 2*a^4*r*w^3*x^2 + 
     (4*I)*a^3*m*r^2*w^3*x^2 - 2*a^2*r^3*w^3*x^2 - (2*I)*a^5*w^3*x^3 - 
     (2*I)*a^3*r^2*w^3*x^3)*rn[r, x]^3*rp[r, x]^3*Y[x] - 
   (4*I)*a*cM*(-2*cM*r^2*sss + 2*r^3*sss - r^3*sss^2 + 2*a^2*r*sss^2*x^2 + 
     2*r^3*sss^2*x^2 + 16*a^3*cM*w*x^3 - 16*a^3*r*w*x^3 + 2*a^2*cM*sss*x^4 - 
     2*a^2*r*sss*x^4 - a^2*r*sss^2*x^4)*X[r]*Y[x] + 
   2*a*cM*m*r*sss^2*(a - (2*I)*r*x + a*x^2)*rn[r, x]*X[r]*Y[x] + 
   I*m*sss^2*w*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] + 
   2*a*cM*(4*a*cM^2*m*r^2*sss - 4*a^2*cM^2*r^2*sss*w + 
     (16*I)*a*cM^2*m*r^3*sss*w - 12*a^2*cM*m^2*r^3*sss*w - 
     24*a^3*cM^2*m*r^2*w^2 + (16*I)*a^2*cM^2*r^3*w^2 + 
     (9*I)*a^4*cM*r^2*sss*w^2 + (18*I)*a^2*cM*r^4*sss*w^2 + 
     (5*I)*cM*r^6*sss*w^2 + (40*I)*a^5*cM*m*r^2*w^3 + 8*a^4*cM*r^3*w^3 + 
     8*a^4*r^4*w^3 + (36*I)*a^3*cM*m*r^4*w^3 + 8*a^2*cM*r^5*w^3 - 
     (66*I)*a^3*m*r^5*w^3 + (28*I)*a*cM*m*r^6*w^3 + (6*I)*a^6*r^3*w^4 - 
     (6*I)*a^2*r^7*w^4 - (10*I)*r^9*w^4 + (32*I)*a*cM^2*r^3*sss*w*x + 
     (48*I)*a^4*cM^2*m*r*w^2*x + (112*I)*a^2*cM^2*m*r^3*w^2*x + 
     20*a^5*cM*r*sss*w^2*x + 28*a^3*cM*r^3*sss*w^2*x + 
     24*a*cM*r^5*sss*w^2*x + 80*a^6*cM*m*r*w^3*x + (72*I)*a^5*cM*r^2*w^3*x - 
     86*a^6*m*r^2*w^3*x + 92*a^4*cM*m*r^3*w^3*x + (72*I)*a^3*cM*r^4*w^3*x + 
     (48*I)*a^3*r^5*w^3*x + 84*a^2*cM*m*r^5*w^3*x - (8*I)*a*cM*r^6*w^3*x + 
     20*a^7*r^2*w^4*x + 74*a^5*r^4*w^4*x + 32*a^3*r^6*w^4*x - 6*a*r^8*w^4*x - 
     4*a^3*cM^2*m*sss*x^2 + 4*a^4*cM^2*sss*w*x^2 - (16*I)*a^3*cM^2*m*r*sss*w*
      x^2 + 24*a^5*cM^2*m*w^2*x^2 + 8*a^3*cM^2*m*r^2*w^2*x^2 - 
     (9*I)*a^6*cM*sss*w^2*x^2 - (26*I)*a^4*cM*r^2*sss*w^2*x^2 - 
     (33*I)*a^2*cM*r^4*sss*w^2*x^2 - (40*I)*a^7*cM*m*w^3*x^2 + 
     12*a^6*cM*r*w^3*x^2 - (56*I)*a^5*cM*m*r^2*w^3*x^2 + 
     72*a^4*cM*r^3*w^3*x^2 - 60*a^4*r^4*w^3*x^2 - (72*I)*a^3*cM*m*r^4*w^3*
      x^2 + 12*a^2*cM*r^5*w^3*x^2 + (118*I)*a^3*m*r^5*w^3*x^2 - 
     (10*I)*a^8*r*w^4*x^2 - (26*I)*a^6*r^3*w^4*x^2 - (14*I)*a^2*r^7*w^4*x^2 + 
     (8*I)*a^5*cM*sss*w*x^3 - (64*I)*a^4*cM^2*m*r*w^2*x^3 + 
     2*a^7*sss*w^2*x^3 - 4*a^5*cM*r*sss*w^2*x^3 + 4*a^3*cM*r^3*sss*w^2*x^3 - 
     (16*I)*a^7*cM*w^3*x^3 - 44*a^6*cM*m*r*w^3*x^3 - 
     (192*I)*a^5*cM*r^2*w^3*x^3 - 4*a^6*m*r^2*w^3*x^3 + 
     20*a^4*cM*m*r^3*w^3*x^3 - (80*I)*a^3*cM*r^4*w^3*x^3 + 
     (32*I)*a^3*r^5*w^3*x^3 - 4*a^9*w^4*x^3 + 8*a^7*r^2*w^4*x^3 - 
     76*a^5*r^4*w^4*x^3 - 40*a^3*r^6*w^4*x^3 - 8*a^5*cM^2*m*w^2*x^4 + 
     (16*I)*a^4*cM^2*r*w^2*x^4 + (4*I)*a^6*cM*sss*w^2*x^4 - 
     (8*I)*a^4*cM*r^2*sss*w^2*x^4 + (20*I)*a^7*cM*m*w^3*x^4 - 
     48*a^6*cM*r*w^3*x^4 - (76*I)*a^5*cM*m*r^2*w^3*x^4 - 
     64*a^4*cM*r^3*w^3*x^4 + 64*a^4*r^4*w^3*x^4 - (4*I)*a^8*r*w^4*x^4 + 
     4*a^7*sss*w^2*x^5 - 8*a^5*cM*r*sss*w^2*x^5 + (24*I)*a^7*cM*w^3*x^5 - 
     8*a^6*cM*m*r*w^3*x^5 + (128*I)*a^5*cM*r^2*w^3*x^5 - 
     4*a^6*m*r^2*w^3*x^5 + 6*a^9*w^4*x^5 - 28*a^7*r^2*w^4*x^5 + 
     14*a^5*r^4*w^4*x^5 - (8*I)*a^7*cM*m*w^3*x^6 + 32*a^6*cM*r*w^3*x^6 + 
     (24*I)*a^8*r*w^4*x^6 + (40*I)*a^6*r^3*w^4*x^6 + 8*a^9*w^4*x^7 + 
     24*a^7*r^2*w^4*x^7)*Y[x]^2 + 2*a*cM*w^2*(8*a*cM*m*r^4*sss + 
     3*a^6*r*sss*w + 7*a^4*r^3*sss*w + 5*a^2*r^5*sss*w + r^7*sss*w + 
     10*a^7*m*r*w^2 + 24*a^5*m*r^3*w^2 + 2*a*m*r^7*w^2 - 
     (12*I)*a^4*cM*m*r*sss*x - (4*I)*a^2*cM*m*r^3*sss*x - (3*I)*a^7*sss*w*x - 
     (9*I)*a^5*r^2*sss*w*x - (9*I)*a^3*r^4*sss*w*x - (3*I)*a*r^6*sss*w*x - 
     (10*I)*a^8*m*w^2*x - (28*I)*a^6*m*r^2*w^2*x - (36*I)*a^4*m*r^4*w^2*x - 
     (6*I)*a^2*m*r^6*w^2*x + 4*a^3*cM*m*r^2*sss*x^2 - 2*a^7*m*r*w^2*x^2 - 
     40*a^5*m*r^3*w^2*x^2 - 2*a^3*m*r^5*w^2*x^2 + (4*I)*a^4*cM*m*r*sss*x^3 + 
     (2*I)*a^7*sss*w*x^3 + (4*I)*a^5*r^2*sss*w*x^3 + 
     (2*I)*a^3*r^4*sss*w*x^3 + (6*I)*a^8*m*w^2*x^3 - 
     (8*I)*a^6*m*r^2*w^2*x^3 + (10*I)*a^4*m*r^4*w^2*x^3 - 
     18*a^7*m*r*w^2*x^4 + 6*a^5*m*r^3*w^2*x^4 - (10*I)*a^8*m*w^2*x^5 + 
     (2*I)*a^6*m*r^2*w^2*x^5 + 4*a^7*m*r*w^2*x^6)*rn[r, x]*Y[x]^2 + 
   (4*I)*a^2*m*w^3*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^3*
    rp[r, x]^3*Y[x]^2 + 4*a*(a^2 + r^2)^2*w^5*rn[r, x]^4*rp[r, x]^3*Y[x]^2 + 
   (4*I)*a*cM^2*sss^2*(-r + a*x)*(r + a*x)*X[r]*Y[x]^2 - 
   (2*I)*a^3*cM*m*sss^2*x*rn[r, x]*X[r]*Y[x]^2 - 2*a*cM*(a^2 + r^2)*sss^2*w*
    rn[r, x]^2*X[r]*Y[x]^2 + 4*a^3*cM*w*((-4*I)*cM^2*r^3*sss*w + 
     6*a*cM*m*r^3*sss*w + 4*a^2*cM^2*r^2*w^2 - (5*I)*a^4*cM*r^2*w^3 - 
     (6*I)*a^2*cM*r^4*w^3 + (13*I)*a^2*r^5*w^3 - (5*I)*cM*r^6*w^3 + 
     (8*I)*a*cM^2*r*sss*x - (8*I)*a^3*cM^2*r*w^2*x - 
     (24*I)*a*cM^2*r^3*w^2*x - 10*a^5*cM*r*w^3*x - 12*a^3*cM*r^3*w^3*x - 
     18*a*cM*r^5*w^3*x + (4*I)*a^2*cM^2*r*sss*w*x^2 - 4*a^4*cM^2*w^2*x^2 + 
     (5*I)*a^6*cM*w^3*x^2 + (6*I)*a^4*cM*r^2*w^3*x^2 + 
     (17*I)*a^2*cM*r^4*w^3*x^2 - (26*I)*a^2*r^5*w^3*x^2 + 
     (16*I)*a^3*cM^2*r*w^2*x^3 + 4*a^5*cM*r*w^3*x^3 - 4*a^3*cM*r^3*w^3*x^3 + 
     (20*I)*a^4*cM*r^2*w^3*x^4 + 8*a^5*cM*r*w^3*x^5)*Y[x]^3 + 
   (8*I)*a^3*cM^2*r*sss*w^3*(I*r^3 + a^3*x)*rn[r, x]*Y[x]^3 - 
   4*a^3*cM*(a - I*r)*(a + I*r)*w^5*(a^4 + 2*a^2*r^2 - r^4 - (2*I)*a*r^3*x - 
     2*a^2*r^2*x^2 - (2*I)*a^3*r*x^3)*rn[r, x]^2*Y[x]^3 - 
   8*a^5*cM^2*r^3*sss*w^3*Y[x]^4, 
 E37[r, x] -> -4*cM*m*((2*I)*a^4*r^3*sss + (4*I)*a^2*r^5*sss + 
     (6*I)*r^7*sss + 6*a^6*r^2*w - 2*a^4*r^4*w + 2*a^2*r^6*w - 6*r^8*w - 
     (3*I)*a^6*r*sss*x^2 - (5*I)*a^4*r^3*sss*x^2 + (5*I)*a^2*r^5*sss*x^2 - 
     (5*I)*r^7*sss*x^2 - 6*a^8*w*x^2 + 14*a^6*r^2*w*x^2 + 65*a^4*r^4*w*x^2 + 
     4*a^2*r^6*w*x^2 + 7*r^8*w*x^2 + (6*I)*a^6*r*sss*x^4 + 
     (12*I)*a^4*r^3*sss*x^4 - (6*I)*a^2*r^5*sss*x^4 + 12*a^8*w*x^4 - 
     38*a^6*r^2*w*x^4 - 106*a^4*r^4*w*x^4 - 8*a^2*r^6*w*x^4 - 
     (2*I)*a^6*r*sss*x^6 - (6*I)*a^4*r^3*sss*x^6 - 17*a^8*w*x^6 - 
     2*a^6*r^2*w*x^6 + 31*a^4*r^4*w*x^6 + 6*a^8*w*x^8 + 6*a^6*r^2*w*x^8)*
    Y[x] + 4*cM*m*(a^5*m*r - (5*I)*a^4*cM*m^2*r + a^5*m^3*r + 
     (5*I)*a^4*m^2*r^2 - 3*a^3*m*r^3 + (5*I)*a^2*m^2*r^4 - 6*a*m*r^5 - 
     (4*I)*cM*m^2*r^5 + 5*a*m^3*r^5 + (6*I)*m^2*r^6 - 4*a^6*m^2*r*w - 
     3*a^4*m^2*r^3*w - 14*a^2*m^2*r^5*w + m^2*r^7*w - I*a^6*m*x - 
     5*a^5*cM*m^2*x - I*a^6*m^3*x + a^5*r*x + 6*a^5*m^2*r*x + 
     6*a^3*cM*r^2*x + (4*I)*a^4*m*r^2*x - 20*a^3*cM*m^2*r^2*x - 
     (4*I)*a^4*m^3*r^2*x - 3*a^3*r^3*x + 10*a^3*m^2*r^3*x + 4*a*cM*r^4*x + 
     (5*I)*a^2*m*r^4*x + 4*a*cM*m^2*r^4*x + (5*I)*a^2*m^3*r^4*x - 6*a*r^5*x - 
     6*a*m^2*r^5*x + (4*I)*a^7*m^2*w*x + (17*I)*a^5*m^2*r^2*w*x - 
     (2*I)*a^3*m^2*r^4*w*x + I*a*m^2*r^6*w*x - I*a^6*x^2 - I*a^6*m^2*x^2 - 
     (6*I)*a^4*cM*r*x^2 + 7*a^5*m*r*x^2 - (10*I)*a^4*cM*m^2*r*x^2 + 
     2*a^5*m^3*r*x^2 - I*a^4*r^2*x^2 + (6*I)*a^4*m^2*r^2*x^2 - 
     (16*I)*a^2*cM*r^3*x^2 + 4*a^3*m*r^3*x^2 - (8*I)*a^2*cM*m^2*r^3*x^2 + 
     10*a^3*m^3*r^3*x^2 + (7*I)*a^2*m^2*r^4*x^2 + (4*I)*cM*r^5*x^2 + 
     a*m*r^5*x^2 - (6*I)*r^6*x^2 - 5*a^6*m^2*r*w*x^2 - 30*a^4*m^2*r^3*w*x^2 + 
     11*a^2*m^2*r^5*w*x^2 + (2*I)*a^6*m*x^3 + 10*a^5*cM*m^2*x^3 + 
     (2*I)*a^6*m^3*x^3 + 2*a^5*r*x^3 - 18*a^5*m^2*r*x^3 + 12*a^3*cM*r^2*x^3 - 
     (4*I)*a^4*m*r^2*x^3 + 28*a^3*cM*m^2*r^2*x^3 + (14*I)*a^4*m^3*r^2*x^3 - 
     6*a^3*r^3*x^3 - 22*a^3*m^2*r^3*x^3 - 8*a*cM*r^4*x^3 - 
     (10*I)*a^2*m*r^4*x^3 + 12*a*r^5*x^3 - (9*I)*a^7*m^2*w*x^3 - 
     (46*I)*a^5*m^2*r^2*w*x^3 - I*a^3*m^2*r^4*w*x^3 + (2*I)*a^6*x^4 - 
     (3*I)*a^6*m^2*x^4 + (20*I)*a^4*cM*r*x^4 - 17*a^5*m*r*x^4 + 
     (11*I)*a^4*cM*m^2*r*x^4 + 2*a^5*m^3*r*x^4 - (14*I)*a^4*r^2*x^4 - 
     (5*I)*a^4*m^2*r^2*x^4 + (24*I)*a^2*cM*r^3*x^4 - 11*a^3*m*r^3*x^4 - 
     (12*I)*a^2*r^4*x^4 + 24*a^4*m^2*r^3*w*x^4 - 4*a^5*cM*x^5 - 
     (6*I)*a^6*m*x^5 - a^5*cM*m^2*x^5 + (4*I)*a^6*m^3*x^5 + 3*a^5*r*x^5 + 
     6*a^5*m^2*r*x^5 - 26*a^3*cM*r^2*x^5 - (10*I)*a^4*m*r^2*x^5 + 
     21*a^3*r^3*x^5 - (4*I)*a^7*m^2*w*x^5 + (20*I)*a^5*m^2*r^2*w*x^5 - 
     I*a^6*x^6 + (4*I)*a^6*m^2*x^6 - (10*I)*a^4*cM*r*x^6 + 4*a^5*m*r*x^6 + 
     (9*I)*a^4*r^2*x^6 + 4*a^6*m^2*r*w*x^6 + (4*I)*a^7*m^2*w*x^7)*rn[r, x]*
    Y[x] + 4*m*w*(4*a^4*r - 2*a^2*r^3 - 2*r^5 - (16*I)*a^4*r^2*w - 
     (16*I)*a^2*r^4*w - 12*a^4*r*x^2 - 4*a^2*r^3*x^2 - (4*I)*a^6*w*x^2 + 
     (23*I)*a^4*r^2*w*x^2 + (26*I)*a^2*r^4*w*x^2 - I*r^6*w*x^2 + 
     6*a^4*r*x^4 + 2*a^2*r^3*x^4 + (3*I)*a^6*w*x^4 - (10*I)*a^4*r^2*w*x^4 - 
     (13*I)*a^2*r^4*w*x^4)*rn[r, x]^2*rp[r, x]^2*Y[x] + 
   2*m*(6*a*m*r^2 + (4*I)*a^2*r*sss + (4*I)*r^3*sss + (22*I)*a^3*m*r*w + 
     20*a^2*m^2*r^2*w + (20*I)*a*m*r^3*w + 4*m^2*r^4*w - 2*a^3*x - 
     (10*I)*a^2*m*r*x + 6*a*r^2*x + a^3*sss*x + a*r^2*sss*x + 4*a^4*m*w*x - 
     (12*I)*a^3*m^2*r*w*x + 2*a^2*m*r^2*w*x - (4*I)*a*m^2*r^3*w*x - 
     (2*I)*a^2*r*x^2 + 4*a*m*r^2*x^2 + (6*I)*r^3*x^2 - (3*I)*a^2*r*sss*x^2 - 
     (3*I)*r^3*sss*x^2 - (18*I)*a^3*m*r*w*x^2 - 16*a^2*m^2*r^2*w*x^2 - 
     (16*I)*a*m*r^3*w*x^2 + (8*I)*a^3*m^2*r*w*x^3 + 2*a^2*m*r^2*w*x^3)*
    rn[r, x]^2*rp[r, x]^3*Y[x] - (4*I)*m^3*(-(a^2*m^2) - (5*I)*a*m*r + 
     3*r^2 + 3*a^3*m*w + 2*a*m*r^2*w - 3*a^4*w^2 - 4*a^2*r^2*w^2 - r^4*w^2 - 
     a^3*m*w*x^2 + 2*a^4*w^2*x^2 + 2*a^2*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*
    Y[x] - (2*I)*m^3*sss*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] - 
   2*cM*((-12*I)*a^2*cM*m*r^4*sss - (8*I)*cM*m*r^6*sss - (8*I)*a^5*cM*r^2*w - 
     (30*I)*a^5*cM*m^2*r^2*w + (8*I)*a^5*r^3*w + 4*a^4*cM*m*r^3*w + 
     (26*I)*a^5*m^2*r^3*w - (24*I)*a^3*cM*r^4*w - (12*I)*a^3*cM*m^2*r^4*w + 
     (16*I)*a^3*r^5*w + 12*a^2*cM*m*r^5*w + (42*I)*a^3*m^2*r^5*w - 
     (16*I)*a*cM*r^6*w - (40*I)*a*cM*m^2*r^6*w + (24*I)*a*r^7*w + 
     (56*I)*a*m^2*r^7*w - 10*a^7*r^2*w^2 - (22*I)*a^6*m*r^3*w^2 - 
     4*a^5*r^4*w^2 - (66*I)*a^4*m*r^5*w^2 - 26*a^3*r^6*w^2 - 
     (78*I)*a^2*m*r^7*w^2 - 16*a*r^8*w^2 - (10*I)*m*r^9*w^2 - 
     (2*I)*a^6*r*sss*x - (16*I)*a^4*cM*r^2*sss*x + 12*a^5*m*r^2*sss*x + 
     (4*I)*a^4*cM*m^2*r^2*sss*x + (6*I)*a^4*r^3*sss*x - 
     (32*I)*a^2*cM*r^4*sss*x + 17*a^3*m*r^4*sss*x + 
     (8*I)*a^2*cM*m^2*r^4*sss*x + (14*I)*a^2*r^5*sss*x - (4*I)*cM*r^6*sss*x - 
     a*m*r^6*sss*x + (6*I)*r^7*sss*x - 16*a^6*cM*r*w*x - (12*I)*a^7*m*r*w*x - 
     60*a^6*cM*m^2*r*w*x + 32*a^6*r^2*w*x - (116*I)*a^5*cM*m*r^2*w*x + 
     66*a^6*m^2*r^2*w*x - 36*a^4*cM*r^3*w*x + (68*I)*a^5*m*r^3*w*x - 
     124*a^4*cM*m^2*r^3*w*x + 32*a^4*r^4*w*x - (188*I)*a^3*cM*m*r^4*w*x + 
     96*a^4*m^2*r^4*w*x + 20*a^2*cM*r^5*w*x + (140*I)*a^3*m*r^5*w*x - 
     24*a^2*cM*m^2*r^5*w*x - 28*a^2*r^6*w*x - (32*I)*a*cM*m*r^6*w*x + 
     42*a^2*m^2*r^6*w*x + (44*I)*a*m*r^7*w*x - 12*r^8*w*x + 
     (8*I)*a^8*r*w^2*x - 66*a^7*m*r^2*w^2*x - (50*I)*a^6*r^3*w^2*x - 
     150*a^5*m*r^4*w^2*x - (78*I)*a^4*r^5*w^2*x - 128*a^3*m*r^6*w^2*x - 
     (46*I)*a^2*r^7*w^2*x - 24*a*m*r^8*w^2*x - (10*I)*r^9*w^2*x + 
     (4*I)*a^2*cM*m*r^4*sss*x^2 + (8*I)*a^7*cM*w*x^2 + 
     (30*I)*a^7*cM*m^2*w*x^2 - (16*I)*a^7*r*w*x^2 - 64*a^6*cM*m*r*w*x^2 - 
     (42*I)*a^7*m^2*r*w*x^2 - (24*I)*a^5*cM*r^2*w*x^2 + 
     (52*I)*a^5*cM*m^2*r^2*w*x^2 + (16*I)*a^5*r^3*w*x^2 - 
     148*a^4*cM*m*r^3*w*x^2 - (40*I)*a^5*m^2*r^3*w*x^2 - 
     (112*I)*a^3*cM*r^4*w*x^2 - (76*I)*a^3*cM*m^2*r^4*w*x^2 + 
     (80*I)*a^3*r^5*w*x^2 - 28*a^2*cM*m*r^5*w*x^2 + 
     (78*I)*a^3*m^2*r^5*w*x^2 + 10*a^9*w^2*x^2 + (42*I)*a^8*m*r*w^2*x^2 - 
     68*a^7*r^2*w^2*x^2 + (78*I)*a^6*m*r^3*w^2*x^2 - 194*a^5*r^4*w^2*x^2 + 
     (34*I)*a^4*m*r^5*w^2*x^2 - 64*a^3*r^6*w^2*x^2 + 
     (70*I)*a^2*m*r^7*w^2*x^2 + 4*a*r^8*w^2*x^2 + (4*I)*a^6*cM*sss*x^3 - 
     2*a^7*m*sss*x^3 - (4*I)*a^6*r*sss*x^3 + (24*I)*a^4*cM*r^2*sss*x^3 - 
     14*a^5*m*r^2*sss*x^3 + (4*I)*a^4*cM*m^2*r^2*sss*x^3 - 
     (8*I)*a^4*r^3*sss*x^3 + (28*I)*a^2*cM*r^4*sss*x^3 - 
     24*a^3*m*r^4*sss*x^3 - (4*I)*a^2*r^5*sss*x^3 - 8*a^8*w*x^3 + 
     (36*I)*a^7*cM*m*w*x^3 - 10*a^8*m^2*w*x^3 + 4*a^6*cM*r*w*x^3 - 
     (32*I)*a^7*m*r*w*x^3 - 12*a^6*cM*m^2*r*w*x^3 - 24*a^6*r^2*w*x^3 + 
     (160*I)*a^5*cM*m*r^2*w*x^3 - 80*a^6*m^2*r^2*w*x^3 + 
     40*a^4*cM*r^3*w*x^3 - (64*I)*a^5*m*r^3*w*x^3 + 28*a^4*cM*m^2*r^3*w*x^3 - 
     48*a^4*r^4*w*x^3 + (156*I)*a^3*cM*m*r^4*w*x^3 - 46*a^4*m^2*r^4*w*x^3 - 
     12*a^2*cM*r^5*w*x^3 - (64*I)*a^3*m*r^5*w*x^3 + 14*a^9*m*w^2*x^3 + 
     (90*I)*a^8*r*w^2*x^3 + 106*a^7*m*r^2*w^2*x^3 + (274*I)*a^6*r^3*w^2*x^3 + 
     128*a^5*m*r^4*w^2*x^3 + (158*I)*a^4*r^5*w^2*x^3 + 96*a^3*m*r^6*w^2*x^3 + 
     (22*I)*a^2*r^7*w^2*x^3 - (40*I)*a^7*cM*m^2*w*x^4 + (8*I)*a^7*r*w*x^4 + 
     (54*I)*a^7*m^2*r*w*x^4 + (24*I)*a^5*cM*r^2*w*x^4 - 
     (78*I)*a^5*cM*m^2*r^2*w*x^4 + 64*a^4*cM*m*r^3*w*x^4 + 
     (86*I)*a^5*m^2*r^3*w*x^4 + (120*I)*a^3*cM*r^4*w*x^4 - 
     (56*I)*a^3*r^5*w*x^4 + 8*a^9*w^2*x^4 - (48*I)*a^8*m*r*w^2*x^4 + 
     170*a^7*r^2*w^2*x^4 - (52*I)*a^6*m*r^3*w^2*x^4 + 284*a^5*r^4*w^2*x^4 + 
     (68*I)*a^4*m*r^5*w^2*x^4 + 74*a^3*r^6*w^2*x^4 - 3*a^7*m*sss*x^5 + 
     (4*I)*a^6*r*sss*x^5 - (4*I)*a^4*cM*r^2*sss*x^5 - 9*a^5*m*r^2*sss*x^5 + 
     (4*I)*a^4*r^3*sss*x^5 - (4*I)*a^7*cM*m*w*x^5 - 24*a^8*m^2*w*x^5 + 
     20*a^6*cM*r*w*x^5 + (32*I)*a^7*m*r*w*x^5 - 28*a^6*r^2*w*x^5 - 
     (12*I)*a^5*cM*m*r^2*w*x^5 - 12*a^6*m^2*r^2*w*x^5 + 12*a^4*cM*r^3*w*x^5 + 
     (16*I)*a^5*m*r^3*w*x^5 - 12*a^4*r^4*w*x^5 + 16*a^9*m*w^2*x^5 - 
     (116*I)*a^8*r*w^2*x^5 + 26*a^7*m*r^2*w^2*x^5 - (256*I)*a^6*r^3*w^2*x^5 + 
     70*a^5*m*r^4*w^2*x^5 - (92*I)*a^4*r^5*w^2*x^5 + (8*I)*a^7*cM*w*x^6 + 
     (2*I)*a^7*cM*m^2*w*x^6 - (4*I)*a^7*m^2*r*w*x^6 + 
     (24*I)*a^5*cM*r^2*w*x^6 - (16*I)*a^5*r^3*w*x^6 + 2*a^9*w^2*x^6 + 
     (28*I)*a^8*m*r*w^2*x^6 - 44*a^7*r^2*w^2*x^6 + (52*I)*a^6*m*r^3*w^2*x^6 - 
     62*a^5*r^4*w^2*x^6 + 10*a^9*m*w^2*x^7 + (24*I)*a^8*r*w^2*x^7 + 
     30*a^7*m*r^2*w^2*x^7 + (40*I)*a^6*r^3*w^2*x^7)*Y[x]^2 + 
   2*cM*(-8*a^3*cM^2*m^2*r + 12*a^3*cM*m^2*r^2 + 8*a*cM*m^2*r^4 - 
     2*a^5*m^2*r*sss - 2*a^3*m^2*r^3*sss - 4*a*m^2*r^5*sss + 
     4*a^6*m*r*sss*w + (4*I)*a^5*r^2*sss*w + 6*a^4*m*r^3*sss*w + 
     (8*I)*a^3*r^4*sss*w + 6*a^2*m*r^5*sss*w + (12*I)*a*r^6*sss*w + 
     12*a^7*m^2*r*w^2 + 18*a^5*m^2*r^3*w^2 + 32*a^3*m^2*r^5*w^2 + 
     6*a*m^2*r^7*w^2 + (8*I)*a^4*cM^2*m^2*x - 8*a^3*cM^2*m*r*x - 
     (22*I)*a^4*cM*m^2*r*x + (32*I)*a^2*cM^2*m^2*r^2*x - 
     (32*I)*a^2*cM*m^2*r^3*x + (8*I)*a^4*m^2*r^2*sss*x - 
     (2*I)*a^2*m^2*r^4*sss*x + 6*a^6*r*sss*w*x - (18*I)*a^5*m*r^2*sss*w*x + 
     15*a^4*r^3*sss*w*x - (2*I)*a^3*m*r^4*sss*w*x + 2*a^2*r^5*sss*w*x + 
     (8*I)*a*m*r^6*sss*w*x + r^7*sss*w*x - (12*I)*a^8*m^2*w^2*x - 
     (54*I)*a^6*m^2*r^2*w^2*x - (36*I)*a^4*m^2*r^4*w^2*x - 
     (10*I)*a^2*m^2*r^6*w^2*x - 10*a^5*cM*m^2*x^2 - 24*a^3*cM^2*m^2*r*x^2 + 
     (32*I)*a^2*cM^2*m*r^2*x^2 - 4*a^3*cM*m^2*r^2*x^2 - 4*a^5*m^2*r*sss*x^2 - 
     4*a^3*m^2*r^3*sss*x^2 - (2*I)*a^7*sss*w*x^2 + 6*a^6*m*r*sss*w*x^2 - 
     I*a^5*r^2*sss*w*x^2 + (10*I)*a^3*r^4*sss*w*x^2 - 
     14*a^2*m*r^5*sss*w*x^2 - (7*I)*a*r^6*sss*w*x^2 + 18*a^7*m^2*r*w^2*x^2 + 
     68*a^5*m^2*r^3*w^2*x^2 + 6*a^3*m^2*r^5*w^2*x^2 - 
     (8*I)*a^4*cM^2*m^2*x^3 - 24*a^3*cM^2*m*r*x^3 - (2*I)*a^4*cM*m^2*r*x^3 - 
     (10*I)*a^4*m^2*r^2*sss*x^3 - 15*a^6*r*sss*w*x^3 + 
     (32*I)*a^5*m*r^2*sss*w*x^3 - 40*a^4*r^3*sss*w*x^3 + 
     (18*I)*a^3*m*r^4*sss*w*x^3 - 9*a^2*r^5*sss*w*x^3 + 
     (18*I)*a^8*m^2*w^2*x^3 + (76*I)*a^6*m^2*r^2*w^2*x^3 + 
     (26*I)*a^4*m^2*r^4*w^2*x^3 + 2*a^5*cM*m^2*x^4 + 4*a^5*m^2*r*sss*x^4 - 
     (3*I)*a^7*sss*w*x^4 - 18*a^6*m*r*sss*w*x^4 - (8*I)*a^5*r^2*sss*w*x^4 - 
     22*a^4*m*r^3*sss*w*x^4 - (13*I)*a^3*r^4*sss*w*x^4 - 
     28*a^5*m^2*r^3*w^2*x^4 - (6*I)*a^5*m*r^2*sss*w*x^5 + 
     8*a^4*r^3*sss*w*x^5 + (4*I)*a^8*m^2*w^2*x^5 - (12*I)*a^6*m^2*r^2*w^2*
      x^5 - 4*a^7*m^2*r*w^2*x^6)*rn[r, x]*Y[x]^2 + 
   4*a*w^2*(-5*a^4*r^3 - 11*a^2*r^5 - 3*r^7 - (3*I)*a^7*x - 
     (21*I)*a^5*r^2*x - (21*I)*a^3*r^4*x - (3*I)*a*r^6*x + 7*a^4*r^3*x^2 + 
     15*a^2*r^5*x^2 + 5*r^7*x^2 + (5*I)*a^7*x^3 + (32*I)*a^5*r^2*x^3 + 
     (33*I)*a^3*r^4*x^3 + (6*I)*a*r^6*x^3 - I*a^7*x^5 - (6*I)*a^5*r^2*x^5 - 
     (5*I)*a^3*r^4*x^5)*rn[r, x]^2*Y[x]^2 + 2*(a - I*r)*((-I)*a + r)*x*
    (-(a^2*sss) - r^2*sss - 10*a^3*m*w - 6*a*m*r^2*w + 6*a^3*m*sss*w + 
     6*a*m*r^2*sss*w - (14*I)*a^4*r*w^3 - (16*I)*a^2*r^3*w^3 - 
     (2*I)*r^5*w^3 - 10*a^5*w^3*x - 14*a^3*r^2*w^3*x - 4*a*r^4*w^3*x + 
     (12*I)*a^4*r*w^3*x^2 + (12*I)*a^2*r^3*w^3*x^2 + 6*a^5*w^3*x^3 + 
     6*a^3*r^2*w^3*x^3)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 + 
   2*(-2*a^3*m^2 - 2*a^3*m^4 - (8*I)*a^2*m^3*r + 2*a^3*m^2*sss + 
     2*a*m^2*r^2*sss + 8*a^4*m^3*w + (8*I)*a^3*r*w + (8*I)*a*r^3*w - 
     (4*I)*a^3*r*sss*w - (4*I)*a*r^3*sss*w - 12*a^5*m^2*w^2 - 
     18*a^3*m^2*r^2*w^2 - 6*a*m^2*r^4*w^2 + 2*a^5*sss*w^2 + 
     4*a^3*r^2*sss*w^2 + 2*a*r^4*sss*w^2 + 8*a^6*m*w^3 + 14*a^4*m*r^2*w^3 + 
     4*a^2*m*r^4*w^3 - 2*m*r^6*w^3 + 4*a^4*w*x - 4*r^4*w*x - 2*a^4*sss*w*x + 
     2*r^4*sss*w*x - (8*I)*a^4*m^2*r*w^2*x - (8*I)*a^2*m^2*r^3*w^2*x + 
     I*a^4*r*sss*w^2*x + (2*I)*a^2*r^3*sss*w^2*x + I*r^5*sss*w^2*x + 
     (10*I)*a^5*m*r*w^3*x + (20*I)*a^3*m*r^3*w^3*x + (10*I)*a*m*r^5*w^3*x - 
     2*a^5*m^2*w^2*x^2 - 2*a^3*m^2*r^2*w^2*x^2 - a^5*sss*w^2*x^2 - 
     2*a^3*r^2*sss*w^2*x^2 - a*r^4*sss*w^2*x^2)*rn[r, x]^2*rp[r, x]^3*
    Y[x]^2 + 4*a*m*(a - I*r)*((-I)*a + r)*w^2*(a^2*m*w + m*r^2*w + (5*I)*r*x)*
    rn[r, x]^3*rp[r, x]^3*Y[x]^2 - I*(a^2 + r^2)*sss^2*x*rn[r, x]^2*
    rp[r, x]^2*X[r]*Y[x]^2 + (2*I)*a*m^2*sss*w*rn[r, x]^3*rp[r, x]^3*X[r]*
    Y[x]^2 + 4*a*cM*((2*I)*a^3*cM*m*r^2*sss - (4*I)*a*cM^2*m*r^3*sss + 
     2*a^2*cM*m^2*r^3*sss + 8*a^3*cM^2*m*r^2*w - (8*I)*a^2*cM^2*r^3*w - 
     (2*I)*a^4*cM*r^2*sss*w - (4*I)*cM*r^6*sss*w - (15*I)*a^5*cM*m*r^2*w^2 - 
     4*a^4*cM*r^3*w^2 - (12*I)*a^3*cM*m*r^4*w^2 - 4*a^2*cM*r^5*w^2 - 
     (29*I)*a*cM*m*r^6*w^2 - (3*I)*a^6*r^3*w^3 - (17*I)*a^4*r^5*w^3 - 
     (9*I)*a^2*r^7*w^3 + (5*I)*r^9*w^3 - (4*I)*a^3*cM^2*r*sss*x + 
     5*a^4*cM*m*r*sss*x - (12*I)*a*cM^2*r^3*sss*x + 12*a^2*cM*m*r^3*sss*x - 
     (16*I)*a^4*cM^2*m*r*w*x + 4*a^3*cM^2*r^2*w*x - 
     (48*I)*a^2*cM^2*m*r^3*w*x - 5*a^5*cM*r*sss*w*x - 15*a^3*cM*r^3*sss*w*x - 
     8*a*cM*r^5*sss*w*x - 30*a^6*cM*m*r*w^2*x - (41*I)*a^5*cM*r^2*w^2*x - 
     64*a^4*cM*m*r^3*w^2*x - (62*I)*a^3*cM*r^4*w^2*x - 
     36*a^2*cM*m*r^5*w^2*x - (9*I)*a*cM*r^6*w^2*x - 11*a^7*r^2*w^3*x - 
     42*a^5*r^4*w^3*x - 2*a*r^8*w^3*x - (2*I)*a^5*cM*m*sss*x^2 + 
     (4*I)*a^3*cM^2*m*r*sss*x^2 - 2*a^4*cM*m^2*r*sss*x^2 - 
     (8*I)*a^3*cM*m*r^2*sss*x^2 - 8*a^5*cM^2*m*w*x^2 - 
     (8*I)*a^4*cM^2*r*w*x^2 - 4*a^3*cM^2*m*r^2*w*x^2 - 
     (40*I)*a^2*cM^2*r^3*w*x^2 + (12*I)*a^4*cM*r^2*sss*w*x^2 + 
     (15*I)*a^7*cM*m*w^2*x^2 - 16*a^6*cM*r*w^2*x^2 + 
     (22*I)*a^5*cM*m*r^2*w^2*x^2 - 68*a^4*cM*r^3*w^2*x^2 - 
     (25*I)*a^3*cM*m*r^4*w^2*x^2 - 36*a^2*cM*r^5*w^2*x^2 + 
     (7*I)*a^8*r*w^3*x^2 + (15*I)*a^6*r^3*w^3*x^2 + (29*I)*a^4*r^5*w^3*x^2 + 
     (21*I)*a^2*r^7*w^3*x^2 + 3*a^4*cM*m*r*sss*x^3 - 4*a^5*cM^2*w*x^3 - 
     3*a^5*cM*r*sss*w*x^3 - a^3*cM*r^3*sss*w*x^3 + (13*I)*a^7*cM*w^2*x^3 - 
     12*a^6*cM*m*r*w^2*x^3 + (90*I)*a^5*cM*r^2*w^2*x^3 - 
     24*a^4*cM*m*r^3*w^2*x^3 + (69*I)*a^3*cM*r^4*w^2*x^3 + 3*a^9*w^3*x^3 + 
     3*a^7*r^2*w^3*x^3 + 33*a^5*r^4*w^3*x^3 + 4*a^5*cM^2*m*w*x^4 - 
     (8*I)*a^4*cM^2*r*w*x^4 - (6*I)*a^4*cM*r^2*sss*w*x^4 - 
     (10*I)*a^7*cM*m*w^2*x^4 + 8*a^6*cM*r*w^2*x^4 - 
     (10*I)*a^5*cM*m*r^2*w^2*x^4 + 24*a^4*cM*r^3*w^2*x^4 + 
     (2*I)*a^8*r*w^3*x^4 - (4*I)*a^6*r^3*w^3*x^4 - (6*I)*a^4*r^5*w^3*x^4 - 
     (4*I)*a^7*cM*w^2*x^5 - 10*a^6*cM*m*r*w^2*x^5 - 
     (24*I)*a^5*cM*r^2*w^2*x^5 + 3*a^9*w^3*x^5 + 24*a^7*r^2*w^3*x^5 + 
     21*a^5*r^4*w^3*x^5 - (12*I)*a^8*r*w^3*x^6 - (12*I)*a^6*r^3*w^3*x^6)*
    Y[x]^3 + 4*a*cM*(-2*a*cM*m*r^4*sss*w - a^6*r*sss*w^2 - 
     2*a^4*r^3*sss*w^2 - 3*a^2*r^5*sss*w^2 - 2*r^7*sss*w^2 - 4*a^7*m*r*w^3 - 
     9*a^5*m*r^3*w^3 - 10*a^3*m*r^5*w^3 - 5*a*m*r^7*w^3 + I*a^5*m^2*sss*x - 
     (2*I)*a^6*m*sss*w*x + (4*I)*a^4*cM*m*r*sss*w*x + 
     (6*I)*a^2*cM*m*r^3*sss*w*x + (5*I)*a^5*r^2*sss*w^2*x + 
     (3*I)*a^3*r^4*sss*w^2*x - I*a*r^6*sss*w^2*x + (4*I)*a^8*m*w^3*x + 
     (19*I)*a^6*m*r^2*w^3*x + (22*I)*a^4*m*r^4*w^3*x + 
     (7*I)*a^2*m*r^6*w^3*x + (4*I)*a^3*cM^2*m*x^2 - 
     6*a^3*cM*m*r^2*sss*w*x^2 - 2*a^6*r*sss*w^2*x^2 - 4*a^4*r^3*sss*w^2*x^2 - 
     2*a^2*r^5*sss*w^2*x^2 - 7*a^7*m*r*w^3*x^2 - 18*a^5*m*r^3*w^3*x^2 - 
     11*a^3*m*r^5*w^3*x^2 + I*a^6*m*sss*w*x^3 - (2*I)*a^4*cM*m*r*sss*w*x^3 - 
     (6*I)*a^5*r^2*sss*w^2*x^3 - (5*I)*a^3*r^4*sss*w^2*x^3 - 
     (3*I)*a^8*m*w^3*x^3 - (10*I)*a^6*m*r^2*w^3*x^3 - 
     (7*I)*a^4*m*r^4*w^3*x^3 + 2*a^6*r*sss*w^2*x^4 + 2*a^4*r^3*sss*w^2*x^4)*
    rn[r, x]*Y[x]^3 + 12*a^7*r*w^2*rn[r, x]^2*Y[x]^3 - 
   4*a^2*m*r*(a^2 + r^2)*sss*w*rn[r, x]^2*rp[r, x]^2*Y[x]^3 - 
   4*a*(a^2 + r^2)^3*w^4*rn[r, x]^2*rp[r, x]^3*Y[x]^3 - 
   (2*I)*a^2*cM*r*sss^2*x*(a^2 + 2*r^2 + a^2*x^2)*X[r]*Y[x]^3 + 
   4*a^3*cM*w*((4*I)*cM^2*r^3*sss - 4*a*cM*m*r^3*sss - (6*I)*cM*r^4*sss - 
     4*a^2*cM^2*r^2*w + (5*I)*a^4*cM*r^2*w^2 + (6*I)*a^2*cM*r^4*w^2 + 
     (13*I)*cM*r^6*w^2 + (32*I)*a*cM^2*r^3*w*x + 10*a^5*cM*r*w^2*x + 
     22*a^3*cM*r^3*w^2*x + 24*a*cM*r^5*w^2*x - 33*a*r^6*w^2*x + 
     (2*I)*a^4*cM*sss*x^2 - (4*I)*a^2*cM^2*r*sss*x^2 + 4*a^4*cM^2*w*x^2 - 
     (5*I)*a^6*cM*w^2*x^2 - (6*I)*a^4*cM*r^2*w^2*x^2 - I*a^2*cM*r^4*w^2*x^2 + 
     6*a^5*cM*r*w^2*x^3 + 18*a^3*cM*r^3*w^2*x^3 - (12*I)*a^4*cM*r^2*w^2*x^4)*
    Y[x]^4 + 4*a^3*cM*w^2*(2*cM*r^4*sss + a^6*r*w^2 + 3*a^4*r^3*w^2 + 
     3*a^2*r^5*w^2 + r^7*w^2 + I*a^5*sss*x - (2*I)*a^3*cM*r*sss*x - 
     (2*I)*a*cM*r^3*sss*x - I*a^7*w^2*x - (5*I)*a^5*r^2*w^2*x - 
     (7*I)*a^3*r^4*w^2*x - (3*I)*a*r^6*w^2*x + 2*a^2*cM*r^2*sss*x^2 + 
     2*a^6*r*w^2*x^2 + 4*a^4*r^3*w^2*x^2 + 2*a^2*r^5*w^2*x^2)*rn[r, x]*
    Y[x]^4 + 8*a^5*cM^2*r*w^2*(r^2*sss + (4*I)*a*cM*x)*Y[x]^5, 
 E38[r, x] -> -2*cM*m*(-2*a^4*r^2 + 8*a^2*cM^2*r^2 + (10*I)*a^3*cM*m*r^2 - 
     4*a^4*m^2*r^2 + 8*a^2*cM^2*m^2*r^2 + (10*I)*a^3*cM*m^3*r^2 - 
     2*a^4*m^4*r^2 - 12*a^2*cM*r^3 - (10*I)*a^3*m*r^3 - 12*a^2*cM*m^2*r^3 - 
     (10*I)*a^3*m^3*r^3 + 2*a^2*r^4 + 16*cM^2*r^4 + (12*I)*a*cM*m*r^4 + 
     8*a^2*m^2*r^4 + 16*cM^2*m^2*r^4 + (12*I)*a*cM*m^3*r^4 + 6*a^2*m^4*r^4 - 
     32*cM*r^5 - (18*I)*a*m*r^5 - 32*cM*m^2*r^5 - (18*I)*a*m^3*r^5 + 24*r^6 + 
     24*m^2*r^6 + 2*a^4*r^2*sss - (5*I)*a^3*cM*m*r^2*sss + 
     2*a^4*m^2*r^2*sss + 4*a^2*cM*r^3*sss + (5*I)*a^3*m*r^3*sss - 
     2*a^2*cM*m^2*r^3*sss - 2*a^2*r^4*sss - (6*I)*a*cM*m*r^4*sss - 
     4*a^2*m^2*r^4*sss + 20*cM*r^5*sss + (13*I)*a*m*r^5*sss + 
     4*cM*m^2*r^5*sss - 20*r^6*sss - 8*m^2*r^6*sss - (20*I)*a^4*cM*r^2*w + 
     12*a^5*m*r^2*w - (40*I)*a^4*cM*m^2*r^2*w + 10*a^5*m^3*r^2*w + 
     (6*I)*a^4*r^3*w + 28*a^3*cM*m*r^3*w + (32*I)*a^4*m^2*r^3*w - 
     (24*I)*a^2*cM*r^4*w - 18*a^3*m*r^4*w - (40*I)*a^2*cM*m^2*r^4*w - 
     18*a^3*m^3*r^4*w + (48*I)*a^2*r^5*w + 76*a*cM*m*r^5*w + 
     (82*I)*a^2*m^2*r^5*w - (12*I)*cM*r^6*w - 74*a*m*r^6*w - 
     (12*I)*cM*m^2*r^6*w + (26*I)*r^7*w + (18*I)*m^2*r^7*w - 
     (3*I)*a^4*r^3*sss*w - (28*I)*a^2*r^5*sss*w - (17*I)*r^7*sss*w - 
     12*a^6*r^2*w^2 - 20*a^6*m^2*r^2*w^2 - (36*I)*a^5*m*r^3*w^2 + 
     4*a^4*r^4*w^2 + 12*a^4*m^2*r^4*w^2 - (124*I)*a^3*m*r^5*w^2 + 
     46*a^2*r^6*w^2 - 6*a^2*m^2*r^6*w^2 - (48*I)*a*m*r^7*w^2 - 22*r^8*w^2 - 
     6*m^2*r^8*w^2 - 6*a^4*m*r^2*x + 24*a^2*cM^2*m*r^2*x + 
     (30*I)*a^3*cM*m^2*r^2*x - 6*a^4*m^3*r^2*x - 36*a^2*cM*m*r^3*x - 
     (30*I)*a^3*m^2*r^3*x + 6*a^2*m*r^4*x + 48*cM^2*m*r^4*x + 
     (36*I)*a*cM*m^2*r^4*x + 18*a^2*m^3*r^4*x - 96*cM*m*r^5*x - 
     (54*I)*a*m^2*r^5*x + 72*m*r^6*x + 3*a^4*m*r^2*sss*x - 
     6*a^2*cM*m*r^3*sss*x - 3*a^2*m*r^4*sss*x + 12*cM*m*r^5*sss*x + 
     (12*I)*a*m^2*r^5*sss*x - 24*m*r^6*sss*x - 16*a^5*cM*r*w*x - 
     (4*I)*a^6*m*r*w*x + 14*a^5*r^2*w*x - (60*I)*a^4*cM*m*r^2*w*x + 
     20*a^5*m^2*r^2*w*x - 44*a^3*cM*r^3*w*x + (46*I)*a^4*m*r^3*w*x + 
     16*a^3*cM*m^2*r^3*w*x + (4*I)*a^4*m^3*r^3*w*x - 8*a^3*r^4*w*x - 
     (64*I)*a^2*cM*m*r^4*w*x - 40*a^3*m^2*r^4*w*x - 4*a*cM*r^5*w*x + 
     (152*I)*a^2*m*r^5*w*x + 16*a*cM*m^2*r^5*w*x + (4*I)*a^2*m^3*r^5*w*x - 
     70*a*r^6*w*x - (36*I)*cM*m*r^6*w*x - 24*a*m^2*r^6*w*x + 
     (54*I)*m*r^7*w*x + (8*I)*a^7*r*w^2*x - 24*a^6*m*r^2*w^2*x - 
     (52*I)*a^5*r^3*w^2*x - (16*I)*a^5*m^2*r^3*w^2*x + 40*a^4*m*r^4*w^2*x - 
     (76*I)*a^3*r^5*w^2*x - (20*I)*a^3*m^2*r^5*w^2*x + 46*a^2*m*r^6*w^2*x - 
     (16*I)*a*r^7*w^2*x - (4*I)*a*m^2*r^7*w^2*x - 18*m*r^8*w^2*x - 
     (10*I)*a^5*cM*m*x^2 + 4*a^6*m^2*x^2 - 8*a^4*cM^2*m^2*x^2 - 
     (10*I)*a^5*cM*m^3*x^2 + 2*a^6*m^4*x^2 + 12*a^4*cM*r*x^2 + 
     (10*I)*a^5*m*r*x^2 + 12*a^4*cM*m^2*r*x^2 + (10*I)*a^5*m^3*r*x^2 - 
     10*a^4*r^2*x^2 + 16*a^2*cM^2*r^2*x^2 + (4*I)*a^3*cM*m*r^2*x^2 + 
     8*a^4*m^2*r^2*x^2 + 8*a^2*cM^2*m^2*r^2*x^2 - (6*I)*a^3*cM*m^3*r^2*x^2 + 
     18*a^4*m^4*r^2*x^2 - 40*a^2*cM*r^3*x^2 - (16*I)*a^3*m*r^3*x^2 - 
     28*a^2*cM*m^2*r^3*x^2 - (6*I)*a^3*m^3*r^3*x^2 + 32*a^2*r^4*x^2 + 
     16*cM^2*r^4*x^2 + (12*I)*a*cM*m*r^4*x^2 + 36*a^2*m^2*r^4*x^2 - 
     32*cM*r^5*x^2 - (18*I)*a*m*r^5*x^2 + 24*r^6*x^2 - 2*a^6*sss*x^2 + 
     (5*I)*a^5*cM*m*sss*x^2 - 2*a^6*m^2*sss*x^2 - (5*I)*a^5*m*r*sss*x^2 + 
     2*a^4*cM*m^2*r*sss*x^2 - 4*a^4*r^2*sss*x^2 + (8*I)*a^3*cM*m*r^2*sss*
      x^2 - 18*a^4*m^2*r^2*sss*x^2 + 20*a^2*cM*r^3*sss*x^2 + 
     (6*I)*a^3*m*r^3*sss*x^2 + 14*a^2*cM*m^2*r^3*sss*x^2 - 
     34*a^2*r^4*sss*x^2 + (6*I)*a*cM*m*r^4*sss*x^2 - 16*a^2*m^2*r^4*sss*x^2 - 
     12*cM*r^5*sss*x^2 - (5*I)*a*m*r^5*sss*x^2 + 4*r^6*sss*x^2 + 
     (20*I)*a^6*cM*w*x^2 - 12*a^7*m*w*x^2 + (40*I)*a^6*cM*m^2*w*x^2 - 
     10*a^7*m^3*w*x^2 - (22*I)*a^6*r*w*x^2 - 44*a^5*cM*m*r*w*x^2 - 
     (36*I)*a^6*m^2*r*w*x^2 - (16*I)*a^4*cM*r^2*w*x^2 - 32*a^5*m*r^2*w*x^2 + 
     (60*I)*a^4*cM*m^2*r^2*w*x^2 - 84*a^5*m^3*r^2*w*x^2 + 
     (98*I)*a^4*r^3*w*x^2 + 64*a^3*cM*m*r^3*w*x^2 + 
     (32*I)*a^4*m^2*r^3*w*x^2 - (88*I)*a^2*cM*r^4*w*x^2 - 
     158*a^3*m*r^4*w*x^2 - 2*a^3*m^3*r^4*w*x^2 + (114*I)*a^2*r^5*w*x^2 - 
     28*a*cM*m*r^5*w*x^2 - (12*I)*a^2*m^2*r^5*w*x^2 - (12*I)*cM*r^6*w*x^2 + 
     2*a*m*r^6*w*x^2 + (10*I)*r^7*w*x^2 + (7*I)*a^6*r*sss*w*x^2 - 
     (47*I)*a^4*r^3*sss*w*x^2 - (21*I)*a^2*r^5*sss*w*x^2 + 
     (9*I)*r^7*sss*w*x^2 + 12*a^8*w^2*x^2 + 20*a^8*m^2*w^2*x^2 + 
     (48*I)*a^7*m*r*w^2*x^2 + 156*a^6*m^2*r^2*w^2*x^2 - 
     (68*I)*a^5*m*r^3*w^2*x^2 + 42*a^4*r^4*w^2*x^2 + 30*a^4*m^2*r^4*w^2*x^2 + 
     (48*I)*a^3*m*r^5*w^2*x^2 - 112*a^2*r^6*w^2*x^2 - 2*a^2*m^2*r^6*w^2*x^2 + 
     (36*I)*a*m*r^7*w^2*x^2 + 10*r^8*w^2*x^2 + 6*a^6*m*x^3 - 
     24*a^4*cM^2*m*x^3 - (30*I)*a^5*cM*m^2*x^3 + 6*a^6*m^3*x^3 + 
     36*a^4*cM*m*r*x^3 + (30*I)*a^5*m^2*r*x^3 - 24*a^4*m*r^2*x^3 + 
     24*a^2*cM^2*m*r^2*x^3 - (18*I)*a^3*cM*m^2*r^2*x^3 + 54*a^4*m^3*r^2*x^3 - 
     84*a^2*cM*m*r^3*x^3 - (18*I)*a^3*m^2*r^3*x^3 + 90*a^2*m*r^4*x^3 - 
     3*a^6*m*sss*x^3 + 6*a^4*cM*m*r*sss*x^3 - 24*a^4*m*r^2*sss*x^3 + 
     42*a^2*cM*m*r^3*sss*x^3 + (24*I)*a^3*m^2*r^3*sss*x^3 - 
     57*a^2*m*r^4*sss*x^3 - 6*a^7*w*x^3 + (52*I)*a^6*cM*m*w*x^3 - 
     16*a^7*m^2*w*x^3 - 52*a^5*cM*r*w*x^3 - (26*I)*a^6*m*r*w*x^3 + 
     16*a^5*cM*m^2*r*w*x^3 + (4*I)*a^6*m^3*r*w*x^3 - 30*a^5*r^2*w*x^3 + 
     (60*I)*a^4*cM*m*r^2*w*x^3 - 164*a^5*m^2*r^2*w*x^3 + 
     32*a^3*cM*r^3*w*x^3 + (100*I)*a^4*m*r^3*w*x^3 + 
     16*a^3*cM*m^2*r^3*w*x^3 + (4*I)*a^4*m^3*r^3*w*x^3 - 98*a^3*r^4*w*x^3 - 
     (56*I)*a^2*cM*m*r^4*w*x^3 - 76*a^3*m^2*r^4*w*x^3 + 36*a*cM*r^5*w*x^3 + 
     (30*I)*a^2*m*r^5*w*x^3 + 22*a*r^6*w*x^3 + 12*a^8*m*w^2*x^3 - 
     (60*I)*a^7*r*w^2*x^3 - (16*I)*a^7*m^2*r*w^2*x^3 + 
     176*a^6*m*r^2*w^2*x^3 - (12*I)*a^5*r^3*w^2*x^3 - 
     (8*I)*a^5*m^2*r^3*w^2*x^3 + 94*a^4*m*r^4*w^2*x^3 + 
     (56*I)*a^3*r^5*w^2*x^3 + (8*I)*a^3*m^2*r^5*w^2*x^3 - 
     70*a^2*m*r^6*w^2*x^3 + (8*I)*a*r^7*w^2*x^3 - (8*I)*a^5*cM*m*x^4 + 
     8*a^6*m^2*x^4 + 8*a^4*cM^2*m^2*x^4 + (2*I)*a^5*cM*m^3*x^4 + 
     8*a^6*m^4*x^4 - 8*a^4*cM*r*x^4 + (2*I)*a^5*m*r*x^4 - 
     20*a^4*cM*m^2*r*x^4 - (8*I)*a^5*m^3*r*x^4 + 10*a^4*r^2*x^4 + 
     8*a^2*cM^2*r^2*x^4 - (6*I)*a^3*cM*m*r^2*x^4 + 36*a^4*m^2*r^2*x^4 - 
     28*a^2*cM*r^3*x^4 - (6*I)*a^3*m*r^3*x^4 + 30*a^2*r^4*x^4 - 
     2*a^6*sss*x^4 - (6*I)*a^5*cM*m*sss*x^4 - 6*a^6*m^2*sss*x^4 + 
     16*a^4*cM*r*sss*x^4 + (13*I)*a^5*m*r*sss*x^4 + 6*a^4*cM*m^2*r*sss*x^4 - 
     30*a^4*r^2*sss*x^4 - (3*I)*a^3*cM*m*r^2*sss*x^4 + 
     (5*I)*a^3*m*r^3*sss*x^4 - 4*a^2*r^4*sss*x^4 - (8*I)*a^6*cM*w*x^4 - 
     14*a^7*m*w*x^4 - (36*I)*a^6*cM*m^2*w*x^4 - 26*a^7*m^3*w*x^4 + 
     (78*I)*a^6*r*w*x^4 + 132*a^5*cM*m*r*w*x^4 + (86*I)*a^6*m^2*r*w*x^4 - 
     (32*I)*a^4*cM*r^2*w*x^4 - 194*a^5*m*r^2*w*x^4 - 
     (40*I)*a^4*cM*m^2*r^2*w*x^4 + 34*a^5*m^3*r^2*w*x^4 + 
     (48*I)*a^4*r^3*w*x^4 + 4*a^3*cM*m*r^3*w*x^4 + (22*I)*a^4*m^2*r^3*w*x^4 + 
     (32*I)*a^2*cM*r^4*w*x^4 - 32*a^3*m*r^4*w*x^4 - (46*I)*a^2*r^5*w*x^4 - 
     (49*I)*a^6*r*sss*w*x^4 + (25*I)*a^2*r^5*sss*w*x^4 - 28*a^8*w^2*x^4 + 
     24*a^8*m^2*w^2*x^4 - (196*I)*a^7*m*r*w^2*x^4 + 106*a^6*r^2*w^2*x^4 - 
     126*a^6*m^2*r^2*w^2*x^4 - (12*I)*a^5*m*r^3*w^2*x^4 - 
     32*a^4*r^4*w^2*x^4 - 30*a^4*m^2*r^4*w^2*x^4 + (40*I)*a^3*m*r^5*w^2*x^4 + 
     50*a^2*r^6*w^2*x^4 - 6*a^6*m*x^5 + 24*a^4*cM^2*m*x^5 + 
     (6*I)*a^5*cM*m^2*x^5 + 24*a^6*m^3*x^5 - 60*a^4*cM*m*r*x^5 - 
     (24*I)*a^5*m^2*r*x^5 + 54*a^4*m*r^2*x^5 - 9*a^6*m*sss*x^5 + 
     18*a^4*cM*m*r*sss*x^5 + (12*I)*a^5*m^2*r*sss*x^5 - 
     27*a^4*m*r^2*sss*x^5 - 10*a^7*w*x^5 - (28*I)*a^6*cM*m*w*x^5 - 
     52*a^7*m^2*w*x^5 + 100*a^5*cM*r*w*x^5 + (104*I)*a^6*m*r*w*x^5 - 
     64*a^5*r^2*w*x^5 - (60*I)*a^4*cM*m*r^2*w*x^5 - 16*a^5*m^2*r^2*w*x^5 + 
     76*a^3*cM*r^3*w*x^5 + (56*I)*a^4*m*r^3*w*x^5 - 6*a^3*r^4*w*x^5 + 
     28*a^8*m*w^2*x^5 + (40*I)*a^7*r*w^2*x^5 + (12*I)*a^7*m^2*r*w^2*x^5 - 
     70*a^6*m*r^2*w^2*x^5 + (36*I)*a^5*r^3*w^2*x^5 + 
     (12*I)*a^5*m^2*r^3*w^2*x^5 - 98*a^4*m*r^4*w^2*x^5 - 
     (4*I)*a^3*r^5*w^2*x^5 + (2*I)*a^5*cM*m*x^6 + 8*a^6*m^2*x^6 - 
     20*a^4*cM*r*x^6 - (8*I)*a^5*m*r*x^6 + 18*a^4*r^2*x^6 - 4*a^6*sss*x^6 + 
     I*a^5*cM*m*sss*x^6 + 4*a^6*m^2*sss*x^6 + (4*I)*a^6*cM*w*x^6 - 
     38*a^7*m*w*x^6 + (4*I)*a^6*cM*m^2*w*x^6 + 16*a^7*m^3*w*x^6 - 
     (12*I)*a^6*r*w*x^6 - 40*a^5*cM*m*r*w*x^6 - (16*I)*a^6*m^2*r*w*x^6 + 
     (28*I)*a^4*cM*r^2*w*x^6 + 14*a^5*m*r^2*w*x^6 - (28*I)*a^4*r^3*w*x^6 + 
     (34*I)*a^6*r*sss*w*x^6 + (26*I)*a^4*r^3*sss*w*x^6 + 38*a^8*w^2*x^6 - 
     42*a^8*m^2*w^2*x^6 + (144*I)*a^7*m*r*w^2*x^6 - 64*a^6*r^2*w^2*x^6 + 
     14*a^6*m^2*r^2*w^2*x^6 + (80*I)*a^5*m*r^3*w^2*x^6 + 10*a^4*r^4*w^2*x^6 - 
     10*a^8*m*w^2*x^7 + (4*I)*a^7*r*w^2*x^7 - 10*a^6*m*r^2*w^2*x^7 + 
     (4*I)*a^5*r^3*w^2*x^7 - 2*a^8*w^2*x^8 + 8*a^8*m^2*w^2*x^8 - 
     (8*I)*a^7*m*r*w^2*x^8 + 18*a^6*r^2*w^2*x^8) + 
   (12*I)*cM*m^2*r*(a^2 + r^2)*sss*w*x*(a^2 + 2*r^2 + a^2*x^2)*rn[r, x]*
    rp[r, x] + 2*m*w*(-2*a^5*m - 16*a^3*m*r^2 + (12*I)*a^2*r^3 - 30*a*m*r^4 + 
     (8*I)*r^5 + a^5*m*sss - (4*I)*a^4*r*sss + 12*a^3*m*r^2*sss - 
     (10*I)*a^2*r^3*sss + 11*a*m*r^4*sss - (6*I)*r^5*sss + 4*a^6*w + 
     12*a^4*r^2*w + 14*a^2*r^4*w - 2*r^6*w - 12*a^5*x + (16*I)*a^4*m*r*x - 
     44*a^3*r^2*x + (12*I)*a^2*m*r^3*x - 32*a*r^4*x + (12*I)*m*r^5*x + 
     8*a^5*sss*x + (4*I)*a^4*m*r*sss*x + 18*a^3*r^2*sss*x - 
     (2*I)*a^2*m*r^3*sss*x + 10*a*r^4*sss*x - (6*I)*m*r^5*sss*x - 
     26*a^5*m*x^2 - 68*a^3*m*r^2*x^2 - (4*I)*a^2*r^3*x^2 - 26*a*m*r^4*x^2 + 
     5*a^5*m*sss*x^2 + (2*I)*a^2*r^3*sss*x^2 - 5*a*m*r^4*sss*x^2 + 
     (2*I)*r^5*sss*x^2 + 6*a^6*w*x^2 + 6*a^4*r^2*w*x^2 - 10*a^2*r^4*w*x^2 + 
     6*r^6*w*x^2 - 4*a^5*x^3 - (32*I)*a^4*m*r*x^3 + 4*a^3*r^2*x^3 - 
     (16*I)*a^2*m*r^3*x^3 + 8*a*r^4*x^3 - 4*a^5*sss*x^3 - 
     (10*I)*a^4*m*r*sss*x^3 - 10*a^3*r^2*sss*x^3 - (10*I)*a^2*m*r^3*sss*x^3 - 
     6*a*r^4*sss*x^3 - 6*a^6*w*x^4 - 6*a^4*r^2*w*x^4 + 8*a^2*r^4*w*x^4)*
    rn[r, x]^2*rp[r, x] + 2*m*((-2*I)*a^3*m - (4*I)*a^3*m^3 - (2*I)*a^3*m^5 - 
     2*a^2*r + 6*a^2*m^2*r + 8*a^2*m^4*r - (4*I)*a*m*r^2 - (4*I)*a*m^3*r^2 + 
     6*r^3 + 6*m^2*r^3 + (3*I)*a^3*m*sss + (3*I)*a^3*m^3*sss - 2*a^2*r*sss - 
     7*a^2*m^2*r*sss - (4*I)*a*cM*m^3*r*sss + (4*I)*a*m*r^2*sss + 
     (2*I)*a*m^3*r^2*sss - 6*r^3*sss - 3*m^2*r^3*sss + (20*I)*a^4*m^2*w + 
     (10*I)*a^4*m^4*w - 26*a^3*m^3*r*w + (28*I)*a^2*m^2*r^2*w + 
     (6*I)*a^2*m^4*r^2*w - 10*a*m^3*r^3*w + (4*I)*m^2*r^4*w - 
     (9*I)*a^4*m^2*sss*w + (12*I)*a^2*cM*m^2*r*sss*w - 
     (11*I)*a^2*m^2*r^2*sss*w + (4*I)*cM*m^2*r^3*sss*w - 
     (2*I)*m^2*r^4*sss*w - (28*I)*a^5*m*w^2 - (20*I)*a^5*m^3*w^2 + 
     28*a^4*m^2*r*w^2 - (54*I)*a^3*m*r^2*w^2 - (24*I)*a^3*m^3*r^2*w^2 + 
     22*a^2*m^2*r^3*w^2 - (24*I)*a*m*r^4*w^2 - (6*I)*a*m^3*r^4*w^2 + 
     2*m^2*r^5*w^2 + (12*I)*a^6*w^3 + (20*I)*a^6*m^2*w^3 + 
     (32*I)*a^4*r^2*w^3 + (36*I)*a^4*m^2*r^2*w^3 + (24*I)*a^2*r^4*w^3 + 
     (18*I)*a^2*m^2*r^4*w^3 + (4*I)*r^6*w^3 + (2*I)*m^2*r^6*w^3 - 
     (6*I)*a^3*m^2*x - (6*I)*a^3*m^4*x - 6*a^2*m*r*x + 24*a^2*m^3*r*x - 
     (12*I)*a*m^2*r^2*x + 18*m*r^3*x + (6*I)*a^3*m^2*sss*x - 
     9*a^2*m*r*sss*x + (6*I)*a*m^2*r^2*sss*x - 9*m*r^3*sss*x + 
     (20*I)*a^4*m^3*w*x - 38*a^3*m^2*r*w*x + (20*I)*a^2*m^3*r^2*w*x - 
     38*a*m^2*r^3*w*x - (22*I)*a^5*m^2*w^2*x + 16*a^4*m*r*w^2*x - 
     (42*I)*a^3*m^2*r^2*w^2*x + 22*a^2*m*r^3*w^2*x - (20*I)*a*m^2*r^4*w^2*x + 
     6*m*r^5*w^2*x + (6*I)*a^6*m*w^3*x + (18*I)*a^4*m*r^2*w^3*x + 
     (18*I)*a^2*m*r^4*w^3*x + (6*I)*m*r^6*w^3*x - (2*I)*a^3*m*x^2 - 
     (2*I)*a^3*m^3*x^2 - 2*a^2*r*x^2 + 8*a^2*m^2*r*x^2 - (4*I)*a*m*r^2*x^2 + 
     6*r^3*x^2 + I*a^3*m*sss*x^2 - I*a^3*m^3*sss*x^2 - 4*a^2*r*sss*x^2 + 
     4*a^2*m^2*r*sss*x^2 + (6*I)*a^4*m^2*w*x^2 - (4*I)*a^4*m^4*w*x^2 + 
     16*a^3*m^3*r*w*x^2 + (2*I)*a^2*m^2*r^2*w*x^2 + (7*I)*a^4*m^2*sss*w*x^2 - 
     (8*I)*a^2*cM*m^2*r*sss*w*x^2 + (7*I)*a^2*m^2*r^2*sss*w*x^2 + 
     (12*I)*a^5*m*w^2*x^2 + (16*I)*a^5*m^3*w^2*x^2 - 34*a^4*m^2*r*w^2*x^2 + 
     (22*I)*a^3*m*r^2*w^2*x^2 + (12*I)*a^3*m^3*r^2*w^2*x^2 - 
     18*a^2*m^2*r^3*w^2*x^2 + (6*I)*a*m*r^4*w^2*x^2 - (26*I)*a^6*w^3*x^2 - 
     (24*I)*a^6*m^2*w^3*x^2 - (60*I)*a^4*r^2*w^3*x^2 - 
     (36*I)*a^4*m^2*r^2*w^3*x^2 - (34*I)*a^2*r^4*w^3*x^2 - 
     (12*I)*a^2*m^2*r^4*w^3*x^2 + (2*I)*a^5*m^2*w^2*x^3 - 
     10*a^4*m*r*w^2*x^3 + (2*I)*a^3*m^2*r^2*w^2*x^3 - 10*a^2*m*r^3*w^2*x^3 - 
     (2*I)*a^5*m*w^2*x^4 - (2*I)*a^5*m^3*w^2*x^4 + 8*a^4*m^2*r*w^2*x^4 - 
     (4*I)*a^3*m*r^2*w^2*x^4 + (18*I)*a^6*w^3*x^4 + (6*I)*a^6*m^2*w^3*x^4 + 
     (40*I)*a^4*r^2*w^3*x^4 + (6*I)*a^4*m^2*r^2*w^3*x^4 + 
     (22*I)*a^2*r^4*w^3*x^4)*rn[r, x]^2*rp[r, x]^2 - 
   2*cM*(-4*a^2*cM^2*m*r^2*sss - 8*cM^2*m*r^4*sss - 6*a^5*r^2*w - 
     8*a^3*cM^2*r^2*w - 24*a^3*cM^2*m^2*r^2*w + 12*a^3*cM*r^3*w - 
     32*a^3*r^4*w + 8*a*cM^2*r^4*w - 24*a*cM^2*m^2*r^4*w + 20*a*cM*r^5*w - 
     42*a*r^6*w + 2*a^5*r^2*sss*w + (10*I)*a^4*cM*m*r^2*sss*w - 
     6*a^5*m^2*r^2*sss*w - 4*a^3*cM*r^3*sss*w + 6*a^3*cM*m^2*r^3*sss*w + 
     20*a^3*r^4*sss*w + (12*I)*a^2*cM*m*r^4*sss*w + 5*a^3*m^2*r^4*sss*w - 
     12*a*cM*r^5*sss*w - 10*a*cM*m^2*r^5*sss*w + 26*a*r^6*sss*w + 
     (6*I)*cM*m*r^6*sss*w + 17*a*m^2*r^6*sss*w + (10*I)*a^5*cM*r^2*w^2 + 
     (60*I)*a^5*cM*m^2*r^2*w^2 + (4*I)*a^5*r^3*w^2 - 20*a^4*cM*m*r^3*w^2 + 
     (12*I)*a^3*cM*r^4*w^2 + (48*I)*a^3*cM*m^2*r^4*w^2 - (16*I)*a^3*r^5*w^2 - 
     48*a^2*cM*m*r^5*w^2 - (6*I)*a*cM*r^6*w^2 + (18*I)*a*cM*m^2*r^6*w^2 - 
     (20*I)*a*r^7*w^2 + 8*cM*m*r^7*w^2 + 6*a^6*m*r^2*sss*w^2 - 
     (2*I)*a^5*r^3*sss*w^2 + 2*a^4*m*r^4*sss*w^2 + (8*I)*a^3*r^5*sss*w^2 - 
     3*a^2*m*r^6*sss*w^2 + (10*I)*a*r^7*sss*w^2 + 7*m*r^8*sss*w^2 + 
     4*a^7*r^2*w^3 + 20*a^7*m^2*r^2*w^3 + (16*I)*a^6*m*r^3*w^3 + 
     6*a^5*r^4*w^3 + 12*a^5*m^2*r^4*w^3 + (74*I)*a^4*m*r^5*w^3 + 
     4*a^3*r^6*w^3 + 18*a^3*m^2*r^6*w^3 + 14*a*m^2*r^8*w^3 - 
     (6*I)*m*r^9*w^3 + (16*I)*a^6*r*w*x - (32*I)*a^4*cM*r^2*w*x + 
     8*a^3*cM^2*m*r^2*w*x + (80*I)*a^4*r^3*w*x - (64*I)*a^2*cM*r^4*w*x + 
     56*a*cM^2*m*r^4*w*x + (80*I)*a^2*r^5*w*x + (16*I)*r^7*w*x - 
     (8*I)*a^6*r*sss*w*x + (16*I)*a^4*cM*r^2*sss*w*x + a^5*m*r^2*sss*w*x - 
     (48*I)*a^4*r^3*sss*w*x - 2*a^3*cM*m*r^3*sss*w*x + 
     (40*I)*a^2*cM*r^4*sss*w*x + 16*a^3*m*r^4*sss*w*x + 
     (8*I)*a^2*cM*m^2*r^4*sss*w*x - (48*I)*a^2*r^5*sss*w*x - 
     14*a*cM*m*r^5*sss*w*x + 15*a*m*r^6*sss*w*x - (8*I)*r^7*sss*w*x + 
     16*a^6*cM*r*w^2*x - 8*a^6*r^2*w^2*x + (30*I)*a^5*cM*m*r^2*w^2*x + 
     32*a^4*cM*r^3*w^2*x - 48*a^4*cM*m^2*r^3*w^2*x - 16*a^4*r^4*w^2*x + 
     (44*I)*a^3*cM*m*r^4*w^2*x + 32*a^2*cM*r^5*w^2*x - 
     48*a^2*cM*m^2*r^5*w^2*x - 40*a^2*r^6*w^2*x - (42*I)*a*cM*m*r^6*w^2*x + 
     16*cM*r^7*w^2*x - 32*r^8*w^2*x - 4*a^6*r^2*sss*w^2*x + 
     (12*I)*a^5*m*r^3*sss*w^2*x + (10*I)*a^3*m*r^5*sss*w^2*x + 
     12*a^2*r^6*sss*w^2*x - (2*I)*a*m*r^7*sss*w^2*x + 8*r^8*sss*w^2*x - 
     (4*I)*a^8*r*w^3*x + 12*a^7*m*r^2*w^3*x + (36*I)*a^6*r^3*w^3*x + 
     (24*I)*a^6*m^2*r^3*w^3*x - 32*a^5*m*r^4*w^3*x + (32*I)*a^4*r^5*w^3*x + 
     (36*I)*a^4*m^2*r^5*w^3*x - 40*a^3*m*r^6*w^3*x - (20*I)*a^2*r^7*w^3*x + 
     (12*I)*a^2*m^2*r^7*w^3*x + 4*a*m*r^8*w^3*x - (12*I)*r^9*w^3*x + 
     2*a^6*m*x^2 - 8*a^4*cM^2*m*x^2 - 4*a^2*cM^2*m*r^2*sss*x^2 + 
     6*a^7*w*x^2 + 8*a^5*cM^2*w*x^2 + 24*a^5*cM^2*m^2*w*x^2 - 
     76*a^5*cM*r*w*x^2 + 66*a^5*r^2*w*x^2 + 80*a^3*cM^2*r^2*w*x^2 + 
     8*a^3*cM^2*m^2*r^2*w*x^2 - 184*a^3*cM*r^3*w*x^2 + 114*a^3*r^4*w*x^2 + 
     72*a*cM^2*r^4*w*x^2 - 108*a*cM*r^5*w*x^2 + 54*a*r^6*w*x^2 - 
     2*a^7*sss*w*x^2 - (10*I)*a^6*cM*m*sss*w*x^2 + 6*a^7*m^2*sss*w*x^2 + 
     20*a^5*cM*r*sss*w*x^2 - 6*a^5*cM*m^2*r*sss*w*x^2 - 8*a^5*r^2*sss*w*x^2 - 
     (2*I)*a^4*cM*m*r^2*sss*w*x^2 + 42*a^5*m^2*r^2*sss*w*x^2 + 
     20*a^3*cM*r^3*sss*w*x^2 - 34*a^3*cM*m^2*r^3*sss*w*x^2 - 
     14*a^3*r^4*sss*w*x^2 + (40*I)*a^2*cM*m*r^4*sss*w*x^2 + 
     48*a^3*m^2*r^4*sss*w*x^2 + 8*a*cM*r^5*sss*w*x^2 - 24*a*r^6*sss*w*x^2 - 
     (10*I)*a^7*cM*w^2*x^2 - (60*I)*a^7*cM*m^2*w^2*x^2 + 
     (12*I)*a^7*r*w^2*x^2 + 52*a^6*cM*m*r*w^2*x^2 + 
     (22*I)*a^5*cM*r^2*w^2*x^2 - (84*I)*a^5*cM*m^2*r^2*w^2*x^2 - 
     (12*I)*a^5*r^3*w^2*x^2 - 16*a^4*cM*m*r^3*w^2*x^2 + 
     (26*I)*a^3*cM*r^4*w^2*x^2 + (58*I)*a^3*cM*m^2*r^4*w^2*x^2 + 
     (20*I)*a^3*r^5*w^2*x^2 + 24*a^2*cM*m*r^5*w^2*x^2 - 
     (54*I)*a*cM*r^6*w^2*x^2 + (44*I)*a*r^7*w^2*x^2 - 6*a^8*m*sss*w^2*x^2 - 
     (2*I)*a^7*r*sss*w^2*x^2 - 36*a^6*m*r^2*sss*w^2*x^2 + 
     (10*I)*a^5*r^3*sss*w^2*x^2 - 29*a^4*m*r^4*sss*w^2*x^2 - 
     (6*I)*a^3*r^5*sss*w^2*x^2 + 19*a^2*m*r^6*sss*w^2*x^2 - 
     (18*I)*a*r^7*sss*w^2*x^2 - 4*a^9*w^3*x^2 - 20*a^9*m^2*w^3*x^2 - 
     (28*I)*a^8*m*r*w^3*x^2 + 28*a^7*r^2*w^3*x^2 - 124*a^7*m^2*r^2*w^3*x^2 + 
     (80*I)*a^6*m*r^3*w^3*x^2 + 78*a^5*r^4*w^3*x^2 - 66*a^5*m^2*r^4*w^3*x^2 + 
     (24*I)*a^4*m*r^5*w^3*x^2 + 76*a^3*r^6*w^3*x^2 + 2*a^3*m^2*r^6*w^3*x^2 + 
     24*a^5*cM^2*m*w*x^3 + (32*I)*a^6*r*w*x^3 - (32*I)*a^4*cM*r^2*w*x^3 + 
     72*a^3*cM^2*m*r^2*w*x^3 + (32*I)*a^4*r^3*w*x^3 + 3*a^7*m*sss*w*x^3 - 
     (24*I)*a^6*r*sss*w*x^3 - 6*a^5*cM*m*r*sss*w*x^3 + 
     (24*I)*a^4*cM*r^2*sss*w*x^3 + 20*a^5*m*r^2*sss*w*x^3 + 
     (8*I)*a^4*cM*m^2*r^2*sss*w*x^3 - (16*I)*a^4*r^3*sss*w*x^3 - 
     18*a^3*cM*m*r^3*sss*w*x^3 - (8*I)*a^2*cM*r^4*sss*w*x^3 + 
     17*a^3*m*r^4*sss*w*x^3 + (8*I)*a^2*r^5*sss*w*x^3 - 
     (14*I)*a^7*cM*m*w^2*x^3 - 32*a^6*cM*r*w^2*x^3 - 
     48*a^6*cM*m^2*r*w^2*x^3 + 8*a^6*r^2*w^2*x^3 + (20*I)*a^5*cM*m*r^2*w^2*
      x^3 - 48*a^4*cM*r^3*w^2*x^3 - 48*a^4*cM*m^2*r^3*w^2*x^3 - 
     16*a^4*r^4*w^2*x^3 - (6*I)*a^3*cM*m*r^4*w^2*x^3 - 
     16*a^2*cM*r^5*w^2*x^3 - 24*a^2*r^6*w^2*x^3 + (12*I)*a^7*m*r*sss*w^2*
      x^3 + 12*a^6*r^2*sss*w^2*x^3 - (4*I)*a^5*m*r^3*sss*w^2*x^3 + 
     24*a^4*r^4*sss*w^2*x^3 - (16*I)*a^3*m*r^5*sss*w^2*x^3 + 
     12*a^2*r^6*sss*w^2*x^3 + (52*I)*a^8*r*w^3*x^3 + 
     (24*I)*a^8*m^2*r*w^3*x^3 - 64*a^7*m*r^2*w^3*x^3 - 
     (12*I)*a^6*r^3*w^3*x^3 + (24*I)*a^6*m^2*r^3*w^3*x^3 - 
     8*a^5*m*r^4*w^3*x^3 - (60*I)*a^4*r^5*w^3*x^3 + 56*a^3*m*r^6*w^3*x^3 + 
     (4*I)*a^2*r^7*w^3*x^3 + 2*a^6*m*x^4 - 8*a^4*cM^2*m*x^4 + 6*a^7*w*x^4 + 
     8*a^5*cM^2*w*x^4 - 16*a^5*cM^2*m^2*w*x^4 - 44*a^5*cM*r*w*x^4 + 
     40*a^5*r^2*w*x^4 + 24*a^3*cM^2*r^2*w*x^4 - 36*a^3*cM*r^3*w*x^4 + 
     18*a^3*r^4*w*x^4 - 4*a^7*sss*w*x^4 + (6*I)*a^6*cM*m*sss*w*x^4 + 
     13*a^7*m^2*sss*w*x^4 - 8*a^5*cM*r*sss*w*x^4 - 12*a^5*cM*m^2*r*sss*w*
      x^4 - 4*a^5*r^2*sss*w*x^4 + (34*I)*a^4*cM*m*r^2*sss*w*x^4 + 
     19*a^5*m^2*r^2*sss*w*x^4 - 8*a^3*cM*r^3*sss*w*x^4 - 
     8*a^3*r^4*sss*w*x^4 + (6*I)*a^7*cM*w^2*x^4 + (36*I)*a^7*cM*m^2*w^2*x^4 - 
     (4*I)*a^7*r*w^2*x^4 - 112*a^6*cM*m*r*w^2*x^4 + 
     (12*I)*a^5*cM*r^2*w^2*x^4 + (86*I)*a^5*cM*m^2*r^2*w^2*x^4 + 
     (64*I)*a^5*r^3*w^2*x^4 - 36*a^4*cM*m*r^3*w^2*x^4 - 
     (66*I)*a^3*cM*r^4*w^2*x^4 + (68*I)*a^3*r^5*w^2*x^4 - 
     2*a^8*m*sss*w^2*x^4 + (2*I)*a^7*r*sss*w^2*x^4 + 
     13*a^6*m*r^2*sss*w^2*x^4 - (24*I)*a^5*r^3*sss*w^2*x^4 + 
     33*a^4*m*r^4*sss*w^2*x^4 - (26*I)*a^3*r^5*sss*w^2*x^4 + 30*a^9*w^3*x^4 - 
     16*a^9*m^2*w^3*x^4 + (138*I)*a^8*m*r*w^3*x^4 + 40*a^7*r^2*w^3*x^4 + 
     50*a^7*m^2*r^2*w^3*x^4 + (28*I)*a^6*m*r^3*w^3*x^4 - 6*a^5*r^4*w^3*x^4 + 
     30*a^5*m^2*r^4*w^3*x^4 - (62*I)*a^4*m*r^5*w^3*x^4 - 64*a^3*r^6*w^3*x^4 + 
     (8*I)*a^6*r*sss*w*x^5 - (8*I)*a^4*cM*r^2*sss*w*x^5 + 
     (8*I)*a^4*r^3*sss*w*x^5 - (8*I)*a^7*cM*m*w^2*x^5 + 
     (8*I)*a^5*cM*m*r^2*w^2*x^5 - (14*I)*a^7*m*r*sss*w^2*x^5 - 
     (14*I)*a^5*m*r^3*sss*w^2*x^5 + 4*a^9*m*w^3*x^5 - (68*I)*a^8*r*w^3*x^5 - 
     (12*I)*a^8*m^2*r*w^3*x^5 + 68*a^7*m*r^2*w^3*x^5 - 
     (16*I)*a^6*r^3*w^3*x^5 - (12*I)*a^6*m^2*r^3*w^3*x^5 + 
     64*a^5*m*r^4*w^3*x^5 + (52*I)*a^4*r^5*w^3*x^5 - 
     (2*I)*a^7*cM*m^2*w^2*x^6 + (16*I)*a^7*r*w^2*x^6 + 
     20*a^6*cM*m*r*w^2*x^6 - (16*I)*a^5*cM*r^2*w^2*x^6 + 
     (16*I)*a^5*r^3*w^2*x^6 + 3*a^8*m*sss*w^2*x^6 - (8*I)*a^7*r*sss*w^2*x^6 + 
     9*a^6*m*r^2*sss*w^2*x^6 - (8*I)*a^5*r^3*sss*w^2*x^6 - 10*a^9*w^3*x^6 + 
     14*a^9*m^2*w^3*x^6 - (92*I)*a^8*m*r*w^3*x^6 - 24*a^7*r^2*w^3*x^6 + 
     2*a^7*m^2*r^2*w^3*x^6 - (76*I)*a^6*m*r^3*w^3*x^6 - 30*a^5*r^4*w^3*x^6 + 
     (40*I)*a^8*r*w^3*x^7 + (40*I)*a^6*r^3*w^3*x^7)*Y[x] + 
   4*(a - I*r)^2*(a + I*r)^2*w*(-6*a*r + 4*a*r*sss - (4*I)*a^2*x + 
     (4*I)*r^2*x + (3*I)*a^2*sss*x - (2*I)*r^2*sss*x - 2*a*r*x^2 - 
     I*a^2*sss*x^3)*rn[r, x]^2*Y[x] + 2*w*((4*I)*a^4*m*r - 2*a^6*m*sss*w - 
     6*a^4*m*r^2*sss*w - 3*a^2*m*r^4*sss*w + m*r^6*sss*w - 
     (22*I)*a^5*m*r*w*x - (34*I)*a^3*m*r^3*w*x - (20*I)*a*m*r^5*w*x + 
     (6*I)*a^6*r*w^2*x + (16*I)*a^4*r^3*w^2*x + (14*I)*a^2*r^5*w^2*x + 
     (4*I)*r^7*w^2*x + 3*a^6*m*sss*w*x^2 + 9*a^4*m*r^2*sss*w*x^2 + 
     6*a^2*m*r^4*sss*w*x^2 + (2*I)*a^5*m*r*w*x^3 - (6*I)*a^3*m*r^3*w*x^3 - 
     (2*I)*a^6*r*w^2*x^3 - (4*I)*a^4*r^3*w^2*x^3 - (2*I)*a^2*r^5*w^2*x^3)*
    rn[r, x]^2*rp[r, x]*Y[x] + 4*(a - I*r)^2*(a + I*r)^2*(-2 + sss)*w^2*
    (I*a + 2*r*x + I*a*x^2)*rn[r, x]^3*rp[r, x]*Y[x] + 
   2*m*w^2*((9*I)*a^5*m*sss - (12*I)*a^3*cM*m*r*sss + (16*I)*a^3*m*r^2*sss - 
     (8*I)*a*cM*m*r^3*sss + (7*I)*a*m*r^4*sss - (3*I)*a^6*sss*w - 
     (7*I)*a^4*r^2*sss*w - (5*I)*a^2*r^4*sss*w - I*r^6*sss*w - 
     (10*I)*a^7*m*w^2 - (24*I)*a^5*m*r^2*w^2 - (18*I)*a^3*m*r^4*w^2 - 
     (4*I)*a*m*r^6*w^2 + 10*a^5*r*w*x + 20*a^3*r^3*w*x + 10*a*r^5*w*x + 
     (2*I)*a^6*sss*w*x^2 + (4*I)*a^4*r^2*sss*w*x^2 + 
     (2*I)*a^2*r^4*sss*w*x^2 + (6*I)*a^7*m*w^2*x^2 + 
     (12*I)*a^5*m*r^2*w^2*x^2 + (6*I)*a^3*m*r^4*w^2*x^2)*rn[r, x]^2*
    rp[r, x]^2*Y[x] + 4*(a^2 + r^2)^2*w^4*(-2*a^2*m - m*r^2 - 5*a^2*x - 
     2*r^2*x + a^2*m*x^2 + 3*a^2*x^3)*rn[r, x]^3*rp[r, x]^2*Y[x] - 
   cM*m*sss^2*(-(a^2*r^2) + 2*r^4 + a^4*x^2 + 7*a^2*r^2*x^2 + 3*a^4*x^4)*X[r]*
    Y[x] + m*sss*((-2*I)*a*m*sss + 3*r*sss + (2*I)*a^2*sss*w + 
     (2*I)*r^2*sss*w - (4*I)*a^3*m*w^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   2*a*cM*(-4*a^2*cM^2*r^2*sss*w + 4*cM^2*r^4*sss*w - 24*a^3*cM^2*m*r^2*w^2 + 
     (5*I)*a^4*cM*r^2*sss*w^2 + 6*a^3*cM*m*r^3*sss*w^2 + 
     (6*I)*a^2*cM*r^4*sss*w^2 - 8*a*cM*m*r^5*sss*w^2 - (3*I)*cM*r^6*sss*w^2 + 
     (40*I)*a^5*cM*m*r^2*w^3 - 4*a^4*cM*r^3*w^3 + (24*I)*a^3*cM*m*r^4*w^3 - 
     4*a^2*cM*r^5*w^3 + 8*cM*r^7*w^3 - (36*I)*a*m*r^7*w^3 - 18*r^8*w^3 + 
     2*a^6*r^2*sss*w^3 + 3*a^4*r^4*sss*w^3 + 6*a^2*r^6*sss*w^3 + 
     5*r^8*sss*w^3 + 10*a^7*m*r^2*w^4 + (2*I)*a^6*r^3*w^4 + 
     18*a^5*m*r^4*w^4 + 18*a^3*m*r^6*w^4 + (6*I)*a^2*r^7*w^4 + 
     10*a*m*r^8*w^4 - (6*I)*r^9*w^4 + 32*a^3*cM^2*r^2*w^2*x + 
     32*a*cM^2*r^4*w^2*x - 8*a^3*cM*r^3*sss*w^2*x + 
     (16*I)*a^2*cM*m*r^4*sss*w^2*x - 8*a*cM*r^5*sss*w^2*x - 
     48*a^4*cM*m*r^3*w^3*x + (16*I)*a^3*cM*r^4*w^3*x - 
     48*a^2*cM*m*r^5*w^3*x - (24*I)*a*cM*r^6*w^3*x + 
     (6*I)*a^5*r^3*sss*w^3*x + (4*I)*a^3*r^5*sss*w^3*x - 
     (2*I)*a*r^7*sss*w^3*x + 2*a^7*r^2*w^4*x + (16*I)*a^6*m*r^3*w^4*x - 
     14*a^5*r^4*w^4*x + (28*I)*a^4*m*r^5*w^4*x - 18*a^3*r^6*w^4*x + 
     (12*I)*a^2*m*r^7*w^4*x - 2*a*r^8*w^4*x - 4*a^3*cM^2*m*sss*x^2 + 
     4*a^3*cM*m*r*sss*x^2 + 4*a^4*cM^2*sss*w*x^2 + 12*a^2*cM^2*r^2*sss*w*
      x^2 + 24*a^5*cM^2*m*w^2*x^2 + 40*a^3*cM^2*m*r^2*w^2*x^2 - 
     (5*I)*a^6*cM*sss*w^2*x^2 - 6*a^5*cM*m*r*sss*w^2*x^2 + 
     (6*I)*a^4*cM*r^2*sss*w^2*x^2 - 26*a^3*cM*m*r^3*sss*w^2*x^2 + 
     (15*I)*a^2*cM*r^4*sss*w^2*x^2 - (40*I)*a^7*cM*m*w^3*x^2 + 
     20*a^6*cM*r*w^3*x^2 - (52*I)*a^5*cM*m*r^2*w^3*x^2 + 
     32*a^4*cM*r^3*w^3*x^2 + (68*I)*a^3*cM*m*r^4*w^3*x^2 + 
     28*a^2*cM*r^5*w^3*x^2 - 2*a^8*sss*w^3*x^2 - 8*a^6*r^2*sss*w^3*x^2 + 
     2*a^4*r^4*sss*w^3*x^2 + 8*a^2*r^6*sss*w^3*x^2 - 10*a^9*m*w^4*x^2 - 
     (6*I)*a^8*r*w^4*x^2 - 46*a^7*m*r^2*w^4*x^2 + (26*I)*a^6*r^3*w^4*x^2 - 
     38*a^5*m*r^4*w^4*x^2 - 2*a^3*m*r^6*w^4*x^2 - (18*I)*a^2*r^7*w^4*x^2 + 
     (16*I)*a^4*cM*m*r^2*sss*w^2*x^3 + (8*I)*a^7*cM*w^3*x^3 - 
     48*a^6*cM*m*r*w^3*x^3 + (32*I)*a^5*cM*r^2*w^3*x^3 - 
     48*a^4*cM*m*r^3*w^3*x^3 - (56*I)*a^3*cM*r^4*w^3*x^3 + 
     (6*I)*a^7*r*sss*w^3*x^3 - (4*I)*a^5*r^3*sss*w^3*x^3 - 
     (10*I)*a^3*r^5*sss*w^3*x^3 + 2*a^9*w^4*x^3 + (16*I)*a^8*m*r*w^4*x^3 - 
     6*a^7*r^2*w^4*x^3 + (24*I)*a^6*m*r^3*w^4*x^3 + 14*a^5*r^4*w^4*x^3 + 
     (8*I)*a^4*m*r^5*w^4*x^3 + 22*a^3*r^6*w^4*x^3 - 8*a^5*cM^2*m*w^2*x^4 - 
     6*a^5*cM*m*r*sss*w^2*x^4 + (8*I)*a^4*cM*r^2*sss*w^2*x^4 + 
     (12*I)*a^7*cM*m*w^3*x^4 - 12*a^6*cM*r*w^3*x^4 + 
     (76*I)*a^5*cM*m*r^2*w^3*x^4 - 4*a^4*cM*r^3*w^3*x^4 + a^8*sss*w^3*x^4 + 
     8*a^6*r^2*sss*w^3*x^4 + 7*a^4*r^4*sss*w^3*x^4 - 4*a^9*m*w^4*x^4 + 
     (36*I)*a^8*r*w^4*x^4 + 4*a^7*m*r^2*w^4*x^4 + (8*I)*a^6*r^3*w^4*x^4 + 
     8*a^5*m*r^4*w^4*x^4 - (40*I)*a^5*cM*r^2*w^3*x^5 - 
     (8*I)*a^7*r*sss*w^3*x^5 - (8*I)*a^5*r^3*sss*w^3*x^5 + 8*a^9*w^4*x^5 - 
     (4*I)*a^8*m*r*w^4*x^5 + 32*a^7*r^2*w^4*x^5 - (4*I)*a^6*m*r^3*w^4*x^5 + 
     24*a^5*r^4*w^4*x^5 - (24*I)*a^8*r*w^4*x^6 - (24*I)*a^6*r^3*w^4*x^6)*
    Y[x]^2 - 2*a*(a - I*r)*(a + I*r)*w^2*(2*a^4*w - 2*r^4*w - a^4*sss*w + 
     r^4*sss*w + (3*I)*a^2*m*r*sss*x - 10*a^4*w*x^2 - 10*a^2*r^2*w*x^2 + 
     2*a^4*sss*w*x^2 + 2*a^2*r^2*sss*w*x^2)*rn[r, x]^2*rp[r, x]*Y[x]^2 + 
   4*a^2*m*(a + I*r)*(I*a + r)*w^3*((4*I)*a*m*r + 2*cM*r*sss + a^4*w^2 + 
     2*a^2*r^2*w^2 + r^4*w^2)*rn[r, x]^2*rp[r, x]^2*Y[x]^2 + 
   4*a*(a - I*r)^2*(a + I*r)^2*w^4*((-I)*r + a^2*w + r^2*w)*rn[r, x]^3*
    rp[r, x]^2*Y[x]^2 + a*cM*sss^2*w*(-(a^2*r^2) + r^4 - (4*I)*a*r^3*x + 
     a^4*x^2 + 3*a^2*r^2*x^2 - (4*I)*a^3*r*x^3)*X[r]*Y[x]^2 - 
   2*a*(a^2 + r^2)*sss^2*w*rn[r, x]^2*rp[r, x]*X[r]*Y[x]^2 + 
   4*a^3*cM*w^3*(4*a^2*cM^2*r^2 - 4*cM^2*r^4 - a^2*cM*r^3*sss + cM*r^5*sss - 
     (5*I)*a^4*cM*r^2*w - (2*I)*a^2*cM*r^4*w + (7*I)*a^2*r^5*w + 
     (3*I)*cM*r^6*w - a^6*r^2*w^2 - 3*a^2*r^6*w^2 - r^8*w^2 - 
     (4*I)*a*cM*r^4*sss*x + 8*a^3*cM*r^3*w*x + 8*a*cM*r^5*w*x - 
     (2*I)*a^5*r^3*w^2*x - (4*I)*a^3*r^5*w^2*x - (2*I)*a*r^7*w^2*x - 
     4*a^4*cM^2*x^2 - 12*a^2*cM^2*r^2*x^2 + a^4*cM*r*sss*x^2 + 
     3*a^2*cM*r^3*sss*x^2 + (5*I)*a^6*cM*w*x^2 + (6*I)*a^4*cM*r^2*w*x^2 - 
     (11*I)*a^2*cM*r^4*w*x^2 + (14*I)*a^2*r^5*w*x^2 + a^8*w^2*x^2 + 
     3*a^6*r^2*w^2*x^2 + a^2*r^6*w^2*x^2 - (4*I)*a^3*cM*r^2*sss*x^3 + 
     8*a^5*cM*r*w*x^3 + 8*a^3*cM*r^3*w*x^3 - (2*I)*a^7*r*w^2*x^3 - 
     (4*I)*a^5*r^3*w^2*x^3 - (2*I)*a^3*r^5*w^2*x^3 - (12*I)*a^4*cM*r^2*w*x^4)*
    Y[x]^3 - 12*a^7*cM*r^4*w^5*Y[x]^4, 
 E39[r, x] -> -4*cM*m*(1 + m^2 + 3*m*x + x^2)*((-I)*a^4*m*r + a^3*r^2 + 
     a*r^4 - I*m*r^5 - a^5*m*x - I*a^4*r*x - 4*a^3*m*r^2*x - 
     (2*I)*a^2*r^3*x + a*m*r^4*x + I*r^5*x - (2*I)*a^4*m*r*x^2 + 
     2*a^3*r^2*x^2 - (2*I)*a^2*m*r^3*x^2 - 2*a*r^4*x^2 + 2*a^5*m*x^3 + 
     (4*I)*a^4*r*x^3 + 6*a^3*m*r^2*x^3 + (4*I)*a^2*r^3*x^3 - a^5*x^4 + 
     (2*I)*a^4*m*r*x^4 - 5*a^3*r^2*x^4 - (2*I)*a^4*r*x^5)*rn[r, x]*X[r] + 
   8*m*(a^2 + r^2)^2*w*x*(-2 + x^2)*rn[r, x]^2*rp[r, x]^2*X[r] + 
   4*m*((-I)*a^2*m - I*a^2*m^3 + a*r - I*m^3*r^2 + (4*I)*a^3*m^2*w - 
     2*a^2*m*r*w + (4*I)*a*m^2*r^2*w - (2*I)*a^2*m^2*x + 3*a*m*r*x - 
     3*a*m^3*r*x + I*r^2*x - (2*I)*m^2*r^2*x + (5*I)*a^3*m*w*x + 
     2*a^2*m^2*r*w*x + (3*I)*a*m*r^2*w*x + 2*m^2*r^3*w*x + 
     (3*I)*a^2*m^3*x^2 + a*r*x^2 - a*m^2*r*x^2 + (2*I)*m*r^2*x^2 - 
     (6*I)*a^3*m^2*w*x^2 + a^2*m*r*w*x^2 - (6*I)*a*m^2*r^2*w*x^2 - 
     m*r^3*w*x^2 + I*a^2*m^2*x^3 + I*r^2*x^3 - (4*I)*a^3*m*w*x^3 - 
     (2*I)*a*m*r^2*w*x^3)*rn[r, x]^2*rp[r, x]^3*X[r] - 
   4*m^4*(a*m - 3*a^2*w - r^2*w + 2*a^2*w*x^2)*rn[r, x]^3*rp[r, x]^3*X[r] - 
   (4*I)*m^2*rn[r, x]^3*rp[r, x]^4*X[r] - 
   2*cM*(I*a^4*r^2*sss + I*a^2*r^4*sss + (2*I)*r^6*sss + (6*I)*a^5*m*r^2*w - 
     4*a^4*r^3*w - 8*a^4*m^2*r^3*w + (6*I)*a^3*m*r^4*w - 6*a^2*r^5*w - 
     6*a^2*m^2*r^5*w + (12*I)*a*m*r^6*w - 6*r^7*w - 6*m^2*r^7*w + 
     (9*I)*a^2*m*r^4*sss*x + (4*I)*m*r^6*sss*x + 24*a^6*m*r*w*x + 
     (24*I)*a^5*r^2*w*x + (36*I)*a^5*m^2*r^2*w*x + 36*a^4*m*r^3*w*x + 
     (32*I)*a^3*r^4*w*x + (46*I)*a^3*m^2*r^4*w*x - 2*a^2*m*r^5*w*x + 
     (8*I)*a*r^6*w*x + (22*I)*a*m^2*r^6*w*x - 18*m*r^7*w*x - I*a^6*sss*x^2 + 
     (3*I)*a^4*r^2*sss*x^2 + (10*I)*a^2*r^4*sss*x^2 - (6*I)*a^7*m*w*x^2 + 
     12*a^6*r*w*x^2 + 36*a^6*m^2*r*w*x^2 + (34*I)*a^5*m*r^2*w*x^2 + 
     8*a^4*r^3*w*x^2 + 80*a^4*m^2*r^3*w*x^2 + (80*I)*a^3*m*r^4*w*x^2 - 
     30*a^2*r^5*w*x^2 + 40*a^2*m^2*r^5*w*x^2 + (12*I)*a*m*r^6*w*x^2 - 
     6*r^7*w*x^2 - (3*I)*a^6*m*sss*x^3 - (3*I)*a^2*m*r^4*sss*x^3 - 
     (8*I)*a^7*w*x^3 - (16*I)*a^7*m^2*w*x^3 + 20*a^6*m*r*w*x^3 - 
     (32*I)*a^5*r^2*w*x^3 - (52*I)*a^5*m^2*r^2*w*x^3 + 20*a^4*m*r^3*w*x^3 - 
     (24*I)*a^3*r^4*w*x^3 - (12*I)*a^3*m^2*r^4*w*x^3 - 8*a^2*m*r^5*w*x^3 - 
     (3*I)*a^4*r^2*sss*x^4 - (9*I)*a^2*r^4*sss*x^4 - (8*I)*a^7*m*w*x^4 - 
     2*a^6*r*w*x^4 - 2*a^6*m^2*r*w*x^4 - (42*I)*a^5*m*r^2*w*x^4 - 
     22*a^4*r^3*w*x^4 + 14*a^4*m^2*r^3*w*x^4 - (54*I)*a^3*m*r^4*w*x^4 + 
     8*a^2*r^5*w*x^4 + I*a^6*m*sss*x^5 + (6*I)*a^7*m^2*w*x^5 - 
     18*a^6*m*r*w*x^5 + (18*I)*a^5*m^2*r^2*w*x^5 - 22*a^4*m*r^3*w*x^5 - 
     I*a^6*sss*x^6 - (3*I)*a^4*r^2*sss*x^6 - (2*I)*a^7*m*w*x^6 - 
     14*a^6*r*w*x^6 + 12*a^6*m^2*r*w*x^6 - (6*I)*a^5*m*r^2*w*x^6 - 
     2*a^4*r^3*w*x^6)*X[r]*Y[x] + 2*cM*m*(2*a^3*cM*r + 2*a^3*cM*m^2*r - 
     (2*I)*a^4*m*r*sss - I*a^2*m*r^3*sss - (3*I)*m*r^5*sss - 
     (8*I)*a^5*m^2*r*w - (4*I)*a^3*m^2*r^3*w - (12*I)*a*m^2*r^5*w + 
     6*a^3*cM*m*r*x - (8*I)*a^2*cM*r^2*x - (8*I)*a^2*cM*m^2*r^2*x - 
     2*a^5*m*sss*x - 7*a^3*m*r^2*sss*x + 3*a*m*r^4*sss*x - 8*a^6*m^2*w*x - 
     4*a^2*m^2*r^4*w*x + 8*a^3*cM*r*x^2 + 6*a^3*cM*m^2*r*x^2 - 
     (24*I)*a^2*cM*m*r^2*x^2 - (3*I)*a^4*m*r*sss*x^2 - 
     (3*I)*a^2*m*r^3*sss*x^2 - (16*I)*a^5*m^2*r*w*x^2 - 
     (28*I)*a^3*m^2*r^3*w*x^2 + 18*a^3*cM*m*r*x^3 - (8*I)*a^2*cM*r^2*x^3 + 
     3*a^5*m*sss*x^3 + 11*a^3*m*r^2*sss*x^3 + 12*a^6*m^2*w*x^3 + 
     6*a^3*cM*r*x^4 + (4*I)*a^4*m*r*sss*x^4 + (4*I)*a^5*m^2*r*w*x^4)*rn[r, x]*
    X[r]*Y[x] + 4*w^2*((-3*I)*a^6*r - (8*I)*a^4*r^3 - (6*I)*a^2*r^5 - I*r^7 - 
     3*a^7*x + 5*a^3*r^4*x + (18*I)*a^6*r*x^2 + (37*I)*a^4*r^3*x^2 + 
     (22*I)*a^2*r^5*x^2 + (3*I)*r^7*x^2 - 2*a^7*x^3 - 12*a^5*r^2*x^3 - 
     12*a^3*r^4*x^3 - (11*I)*a^6*r*x^4 - (17*I)*a^4*r^3*x^4 - 
     (6*I)*a^2*r^5*x^4 + a^7*x^5 + 4*a^5*r^2*x^5 + 3*a^3*r^4*x^5 + 
     (2*I)*a^6*r*x^6 + (2*I)*a^4*r^3*x^6)*rn[r, x]^2*X[r]*Y[x] + 
   4*m*(a - I*r)*(a + I*r)*w*((5*I)*a*r + a^2*sss*x + r^2*sss*x - 
     (3*I)*a*r*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] + 
   4*m*w^2*(4*a^3*r + 3*a*r^3 + (10*I)*a^4*x + (12*I)*a^2*r^2*x + 
     (3*I)*r^4*x + a^3*r*x^2 + 2*a*r^3*x^2 - (2*I)*a^4*x^3 - I*a^2*r^2*x^3)*
    rn[r, x]^3*rp[r, x]^2*X[r]*Y[x] + 
   2*m*((2*I)*a^2*m*sss - a*r*sss + (2*I)*m*r^2*sss - (12*I)*a^4*m*w^2 - 
     (12*I)*a^2*m*r^2*w^2 + (2*I)*a^2*sss*x + I*r^2*sss*x + 
     12*a^3*m*r*w^2*x + 12*a*m*r^3*w^2*x)*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x] + 
   2*(a*m^3*sss - 4*a^2*w - 4*r^2*w + 2*a^2*sss*w - a^2*m^2*sss*w + 
     2*r^2*sss*w - m^2*r^2*sss*w - 6*a^3*m^3*w^2 - 4*a*m^3*r^2*w^2 + 
     2*a^3*m^3*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] + 
   (4*I)*m^2*(a^2 + r^2)*w^2*rn[r, x]^3*rp[r, x]^4*X[r]*Y[x] + 
   2*cM*(a^3*m*r^3*sss + (2*I)*a^2*cM*m^2*r^3*sss + a*m*r^5*sss - 
     2*a^4*cM*r^2*w - 6*a^4*cM*m^2*r^2*w + (4*I)*a^3*cM*m*r^3*w - 
     6*a^2*cM*r^4*w - 6*a^2*cM*m^2*r^4*w + (4*I)*a^6*r^2*w^2 - 
     10*a^5*m*r^3*w^2 + (12*I)*a^4*r^4*w^2 + 2*a^3*m*r^5*w^2 + 
     (18*I)*a^2*r^6*w^2 + (6*I)*r^8*w^2 + (4*I)*a^4*cM*m*r*sss*x - 
     (7*I)*a^4*m*r^2*sss*x + (14*I)*a^2*cM*m*r^3*sss*x + 
     (16*I)*a^5*cM*r*w*x + (12*I)*a^5*cM*m^2*r*w*x - 6*a^4*cM*m*r^2*w*x + 
     (48*I)*a^3*cM*r^3*w*x + (32*I)*a^3*cM*m^2*r^3*w*x - 
     18*a^2*cM*m*r^4*w*x + 20*a^7*r*w^2*x + (42*I)*a^6*m*r^2*w^2*x + 
     76*a^5*r^3*w^2*x + (50*I)*a^4*m*r^4*w^2*x + 72*a^3*r^5*w^2*x + 
     (4*I)*a^2*m*r^6*w^2*x + 24*a*r^7*w^2*x - 5*a^5*m*r*sss*x^2 - 
     (2*I)*a^4*cM*m^2*r*sss*x^2 + (10*I)*a^2*cM*r^3*sss*x^2 - 
     7*a^3*m*r^3*sss*x^2 + 2*a^6*cM*w*x^2 + 6*a^6*cM*m^2*w*x^2 + 
     (12*I)*a^5*cM*m*r*w*x^2 + 4*a^4*cM*r^2*w*x^2 + 10*a^4*cM*m^2*r^2*w*x^2 + 
     (52*I)*a^3*cM*m*r^3*w*x^2 - 6*a^2*cM*r^4*w*x^2 + 30*a^7*m*r*w^2*x^2 - 
     (24*I)*a^6*r^2*w^2*x^2 + 72*a^5*m*r^3*w^2*x^2 - (12*I)*a^4*r^4*w^2*x^2 + 
     14*a^3*m*r^5*w^2*x^2 - (8*I)*a^2*r^6*w^2*x^2 - 
     (2*I)*a^4*cM*m*r*sss*x^3 + (3*I)*a^4*m*r^2*sss*x^3 + 6*a^6*cM*m*w*x^3 + 
     (4*I)*a^5*cM*m^2*r*w*x^3 + 18*a^4*cM*m*r^2*w*x^3 - 
     (14*I)*a^8*m*w^2*x^3 - 8*a^7*r*w^2*x^3 - (64*I)*a^6*m*r^2*w^2*x^3 - 
     40*a^5*r^3*w^2*x^3 - (58*I)*a^4*m*r^4*w^2*x^3 - 16*a^3*r^5*w^2*x^3 + 
     (2*I)*a^4*cM*r*sss*x^4 - 2*a^5*m*r*sss*x^4 + 2*a^6*cM*w*x^4 - 
     4*a^6*cM*m^2*w*x^4 - (4*I)*a^5*cM*m*r*w*x^4 + 6*a^4*cM*r^2*w*x^4 - 
     10*a^7*m*r*w^2*x^4 + (30*I)*a^6*r^2*w^2*x^4 - 30*a^5*m*r^3*w^2*x^4 + 
     (2*I)*a^4*r^4*w^2*x^4 - (2*I)*a^8*m*w^2*x^5 - 4*a^7*r*w^2*x^5 - 
     (6*I)*a^6*m*r^2*w^2*x^5 + 4*a^5*r^3*w^2*x^5 - 4*a^7*m*r*w^2*x^6 - 
     (12*I)*a^6*r^2*w^2*x^6)*X[r]*Y[x]^2 + 
   2*cM*((4*I)*a^5*m*r*sss*w - 2*a^4*r^2*sss*w + (4*I)*a^3*m*r^3*sss*w - 
     3*a^2*r^4*sss*w + (8*I)*a*m*r^5*sss*w - 3*r^6*sss*w + 
     (12*I)*a^6*m^2*r*w^2 + (12*I)*a^4*m^2*r^3*w^2 + (20*I)*a^2*m^2*r^5*w^2 - 
     (2*I)*a^4*cM*m*x - (2*I)*a^4*cM*m^3*x - 32*a^4*m^3*r^2*w*x + 
     (4*I)*a^5*r*sss*w*x + 16*a^4*m*r^2*sss*w*x + (5*I)*a^3*r^3*sss*w*x + 
     4*a^2*m*r^4*sss*w*x - I*a*r^5*sss*w*x + 48*a^5*m^2*r^2*w^2*x + 
     20*a^3*m^2*r^4*w^2*x - (6*I)*a^4*cM*m^2*x^2 + 2*a^6*sss*w*x^2 + 
     (8*I)*a^5*m*r*sss*w*x^2 + 9*a^4*r^2*sss*w*x^2 + 
     (16*I)*a^3*m*r^3*sss*w*x^2 + 5*a^2*r^4*sss*w*x^2 + 
     (24*I)*a^6*m^2*r*w^2*x^2 + (48*I)*a^4*m^2*r^3*w^2*x^2 - 
     (2*I)*a^4*cM*m*x^3 + I*a^5*r*sss*w*x^3 - 12*a^4*m*r^2*sss*w*x^3 - 
     I*a^3*r^3*sss*w*x^3 - 28*a^5*m^2*r^2*w^2*x^3 + (4*I)*a^6*m^2*r*w^2*x^4)*
    rn[r, x]*X[r]*Y[x]^2 + 8*a*r^6*w^2*x*rn[r, x]^2*X[r]*Y[x]^2 + 
   (4*I)*a^2*cM^2*r*sss*rn[r, x]*rp[r, x]*X[r]*Y[x]^2 - 
   2*((-I)*a + r)*(I*a + r)*((-I)*r*sss + (6*I)*a*m*r*sss*w + 
     10*a^2*r^2*w^3 + 6*r^4*w^3 - (10*I)*a^3*r*w^3*x - (8*I)*a*r^3*w^3*x - 
     4*a^4*w^3*x^2 - 8*a^2*r^2*w^3*x^2 + (2*I)*a^3*r*w^3*x^3)*rn[r, x]^2*
    rp[r, x]^2*X[r]*Y[x]^2 + 2*(a + I*r)*(I*a + r)*w^2*
    (2*a^2*sss + r^2*sss + 8*a^3*m*w + I*a*r*sss*x + (10*I)*a^2*m*r*w*x + 
     2*a^3*m*w*x^2)*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x]^2 + 
   4*a^2*m^2*(a^2 + r^2)*w^3*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x]^2 - 
   I*r*sss^2*rn[r, x]^2*rp[r, x]^2*X[r]^2*Y[x]^2 + 
   2*a^2*cM*(-(a*cM*m*r^2*sss) + a^2*cM*r^2*sss*w - (4*I)*a*cM*m*r^3*sss*w + 
     3*cM*r^4*sss*w + 6*a^3*cM*m*r^2*w^2 - (4*I)*a^2*cM*r^3*w^2 + 
     12*a*cM*m*r^4*w^2 + 4*a^4*r^3*w^3 - 6*a^2*r^5*w^3 - 6*r^7*w^3 - 
     (4*I)*a^3*cM*r*sss*w*x - (12*I)*a*cM*r^3*sss*w*x - 
     (12*I)*a^4*cM*m*r*w^2*x - (40*I)*a^2*cM*m*r^3*w^2*x - 
     (16*I)*a^5*r^2*w^3*x - (10*I)*a^3*r^4*w^3*x + (2*I)*a*r^6*w^3*x + 
     a^3*cM*m*sss*x^2 - a^4*cM*sss*w*x^2 + (4*I)*a^3*cM*m*r*sss*w*x^2 - 
     3*a^2*cM*r^2*sss*w*x^2 - 6*a^5*cM*m*w^2*x^2 - 14*a^3*cM*m*r^2*w^2*x^2 - 
     (4*I)*a^2*cM*r^3*w^2*x^2 - 8*a^6*r*w^3*x^2 - 16*a^4*r^3*w^3*x^2 + 
     (4*I)*a^4*cM*m*r*w^2*x^3 + (4*I)*a^7*w^3*x^3 + (28*I)*a^5*r^2*w^3*x^3 + 
     (16*I)*a^3*r^4*w^3*x^3 + 2*a^5*cM*m*w^2*x^4 - (8*I)*a^4*cM*r*w^2*x^4 + 
     14*a^6*r*w^3*x^4 + 18*a^4*r^3*w^3*x^4 - (2*I)*a^7*w^3*x^5 - 
     (6*I)*a^5*r^2*w^3*x^5)*X[r]*Y[x]^3 + 
   2*a^2*cM*w*((-2*I)*a^4*r*sss*w - (3*I)*a^2*r^3*sss*w - (3*I)*r^5*sss*w - 
     (8*I)*a^5*m*r*w^2 - (12*I)*a^3*m*r^3*w^2 - (12*I)*a*m*r^5*w^2 + 
     4*a^4*m*sss*x + 12*a^5*m^2*w*x - 2*a^5*sss*w*x - 9*a^3*r^2*sss*w*x - 
     5*a*r^4*sss*w*x - 8*a^6*m*w^2*x - 32*a^4*m*r^2*w^2*x - 
     20*a^2*m*r^4*w^2*x - (5*I)*a^4*r*sss*w*x^2 - (7*I)*a^2*r^3*sss*w*x^2 - 
     (16*I)*a^5*m*r*w^2*x^2 - (28*I)*a^3*m*r^3*w^2*x^2 + a^5*sss*w*x^3 + 
     3*a^3*r^2*sss*w*x^3 + 4*a^6*m*w^2*x^3 + 8*a^4*m*r^2*w^2*x^3 - 
     (4*I)*a^5*m*r*w^2*x^4)*rn[r, x]*X[r]*Y[x]^3 - 
   (4*I)*a^2*(a^2 + r^2)^2*w^4*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x]^3 - 
   I*a^2*cM*sss^2*(-r + a*x)*(r + a*x)*X[r]^2*Y[x]^3 + 
   4*a^4*cM*w^2*(I*cM*r^3*sss - a^2*cM*r^2*w - 3*cM*r^4*w + 
     (8*I)*a*cM*r^3*w*x - (2*I)*a^4*x^2 - I*a^2*cM*r*sss*x^2 + a^4*cM*w*x^2 + 
     3*a^2*cM*r^2*w*x^2)*X[r]*Y[x]^4 + 4*a^4*cM*(a - I*r)*(a + I*r)*w^4*
    (I*a^2*r + I*r^3 + a^3*x + 3*a*r^2*x + (2*I)*a^2*r*x^2)*rn[r, x]*X[r]*
    Y[x]^4 + (8*I)*a^7*cM^2*r*w^3*x*X[r]*Y[x]^5, 
 E40[r, x] -> 2*cM*m*((-9*I)*a^4*m*r^3*sss - (13*I)*a^2*m*r^5*sss - 
     (16*I)*m*r^7*sss - 20*a^6*m*r^2*w + 4*a^4*m*r^4*w - 10*a^2*m*r^6*w + 
     14*m*r^8*w + (6*I)*a^6*r*sss*x - (10*I)*a^4*r^3*sss*x - 
     (34*I)*a^2*r^5*sss*x - (26*I)*r^7*sss*x - 144*a^6*r^2*w*x - 
     98*a^6*m^2*r^2*w*x - 190*a^4*r^4*w*x - 138*a^4*m^2*r^4*w*x - 
     28*a^2*r^6*w*x - 68*a^2*m^2*r^6*w*x + 34*r^8*w*x + 4*m^2*r^8*w*x + 
     (19*I)*a^6*m*r*sss*x^2 + (35*I)*a^4*m*r^3*sss*x^2 - 
     (8*I)*a^2*m*r^5*sss*x^2 + (14*I)*m*r^7*sss*x^2 + 20*a^8*m*w*x^2 - 
     96*a^6*m*r^2*w*x^2 - 284*a^4*m*r^4*w*x^2 - 104*a^2*m*r^6*w*x^2 - 
     16*m*r^8*w*x^2 + (10*I)*a^6*r*sss*x^3 + (30*I)*a^4*r^3*sss*x^3 + 
     (18*I)*a^2*r^5*sss*x^3 + (22*I)*r^7*sss*x^3 + 32*a^8*w*x^3 + 
     22*a^8*m^2*w*x^3 + 252*a^6*r^2*w*x^3 + 222*a^6*m^2*r^2*w*x^3 + 
     266*a^4*r^4*w*x^3 + 164*a^4*m^2*r^4*w*x^3 + 56*a^2*r^6*w*x^3 + 
     60*a^2*m^2*r^6*w*x^3 - 38*r^8*w*x^3 - (36*I)*a^6*m*r*sss*x^4 - 
     (63*I)*a^4*m*r^3*sss*x^4 + (15*I)*a^2*m*r^5*sss*x^4 - 28*a^8*m*w*x^4 + 
     238*a^6*m*r^2*w*x^4 + 336*a^4*m*r^4*w*x^4 + 118*a^2*m*r^6*w*x^4 - 
     (32*I)*a^6*r*sss*x^5 - (52*I)*a^4*r^3*sss*x^5 + (4*I)*a^2*r^5*sss*x^5 - 
     22*a^8*w*x^5 - 32*a^6*r^2*w*x^5 - 170*a^6*m^2*r^2*w*x^5 + 
     18*a^4*r^4*w*x^5 - 74*a^4*m^2*r^4*w*x^5 - 20*a^2*r^6*w*x^5 + 
     (13*I)*a^6*m*r*sss*x^6 + (31*I)*a^4*m*r^3*sss*x^6 + 56*a^8*m*w*x^6 - 
     120*a^6*m*r^2*w*x^6 - 32*a^4*m*r^4*w*x^6 + (12*I)*a^6*r*sss*x^7 + 
     (20*I)*a^4*r^3*sss*x^7 + 10*a^8*w*x^7 - 42*a^8*m^2*w*x^7 - 
     20*a^6*r^2*w*x^7 - 10*a^6*m^2*r^2*w*x^7 - 46*a^4*r^4*w*x^7 + 
     (2*I)*a^6*m*r*sss*x^8 - 38*a^8*m*w*x^8 + 26*a^6*m*r^2*w*x^8) + 
   2*cM*m*(2*a^5*r - (10*I)*a^4*cM*m*r + 4*a^5*m^2*r - (10*I)*a^4*cM*m^3*r + 
     2*a^5*m^4*r + 12*a^3*cM*r^2 + (10*I)*a^4*m*r^2 + 12*a^3*cM*m^2*r^2 + 
     (10*I)*a^4*m^3*r^2 - 6*a^3*r^3 - 6*a^3*m^2*r^3 + 8*a*cM*r^4 + 
     (10*I)*a^2*m*r^4 + 8*a*cM*m^2*r^4 + (10*I)*a^2*m^3*r^4 - 12*a*r^5 - 
     (8*I)*cM*m*r^5 - 2*a*m^2*r^5 - (8*I)*cM*m^3*r^5 + 10*a*m^4*r^5 + 
     (12*I)*m*r^6 + (12*I)*m^3*r^6 - 3*a^5*m^2*r*sss - 2*a^3*m^2*r^3*sss - 
     9*a*m^2*r^5*sss - 10*a^6*m^3*r*w - 6*a^4*m^3*r^3*w - 38*a^2*m^3*r^5*w + 
     2*m^3*r^7*w - (2*I)*a^6*x - 10*a^5*cM*m*x - (4*I)*a^6*m^2*x - 
     10*a^5*cM*m^3*x - (2*I)*a^6*m^4*x - (12*I)*a^4*cM*r*x + 16*a^5*m*r*x - 
     (42*I)*a^4*cM*m^2*r*x + 16*a^5*m^3*r*x - (2*I)*a^4*r^2*x - 
     4*a^3*cM*m*r^2*x + (20*I)*a^4*m^2*r^2*x - 40*a^3*cM*m^3*r^2*x - 
     (8*I)*a^4*m^4*r^2*x - (32*I)*a^2*cM*r^3*x + 2*a^3*m*r^3*x - 
     (32*I)*a^2*cM*m^2*r^3*x + 20*a^3*m^3*r^3*x + 32*a*cM*m*r^4*x + 
     (40*I)*a^2*m^2*r^4*x + 8*a*cM*m^3*r^4*x + (10*I)*a^2*m^4*r^4*x + 
     (8*I)*cM*r^5*x - 58*a*m*r^5*x - (16*I)*cM*m^2*r^5*x + 8*a*m^3*r^5*x - 
     (12*I)*r^6*x + (24*I)*m^2*r^6*x + (12*I)*a^4*m^2*r^2*sss*x - 
     (7*I)*a^2*m^2*r^4*sss*x + (4*I)*m^2*r^6*sss*x + (10*I)*a^7*m^3*w*x + 
     (42*I)*a^5*m^3*r^2*w*x - (14*I)*a^3*m^3*r^4*w*x + (2*I)*a*m^3*r^6*w*x - 
     (6*I)*a^6*m*x^2 - 30*a^5*cM*m^2*x^2 - (6*I)*a^6*m^3*x^2 + 6*a^5*r*x^2 - 
     (66*I)*a^4*cM*m*r*x^2 + 40*a^5*m^2*r*x^2 - (20*I)*a^4*cM*m^3*r*x^2 + 
     4*a^5*m^4*r*x^2 + 36*a^3*cM*r^2*x^2 + (24*I)*a^4*m*r^2*x^2 - 
     96*a^3*cM*m^2*r^2*x^2 - (4*I)*a^4*m^3*r^2*x^2 - 18*a^3*r^3*x^2 - 
     (112*I)*a^2*cM*m*r^3*x^2 + 68*a^3*m^2*r^3*x^2 - 
     (16*I)*a^2*cM*m^3*r^3*x^2 + 20*a^3*m^4*r^3*x^2 - 8*a*cM*r^4*x^2 + 
     (14*I)*a^2*m*r^4*x^2 + 8*a*cM*m^2*r^4*x^2 + (34*I)*a^2*m^3*r^4*x^2 + 
     12*a*r^5*x^2 + (16*I)*cM*m*r^5*x^2 - 32*a*m^2*r^5*x^2 - 
     (24*I)*m*r^6*x^2 - 3*a^5*m^2*r*sss*x^2 - 12*a^3*m^2*r^3*sss*x^2 + 
     5*a*m^2*r^5*sss*x^2 - 12*a^6*m^3*r*w*x^2 - 80*a^4*m^3*r^3*w*x^2 + 
     32*a^2*m^3*r^5*w*x^2 + (2*I)*a^6*x^3 + 10*a^5*cM*m*x^3 + 
     (6*I)*a^6*m^2*x^3 + 20*a^5*cM*m^3*x^3 + (4*I)*a^6*m^4*x^3 + 
     (28*I)*a^4*cM*r*x^3 - 18*a^5*m*r*x^3 - (20*I)*a^4*cM*m^2*r*x^3 - 
     28*a^5*m^3*r*x^3 - (30*I)*a^4*r^2*x^3 + 88*a^3*cM*m*r^2*x^3 + 
     (52*I)*a^4*m^2*r^2*x^3 + 56*a^3*cM*m^3*r^2*x^3 + 
     (28*I)*a^4*m^4*r^2*x^3 + (16*I)*a^2*cM*r^3*x^3 - 80*a^3*m*r^3*x^3 - 
     4*a^3*m^3*r^3*x^3 - (24*I)*a^2*r^4*x^3 - 40*a*cM*m*r^4*x^3 - 
     (2*I)*a^2*m^2*r^4*x^3 + (8*I)*cM*r^5*x^3 + 50*a*m*r^5*x^3 - 
     (12*I)*r^6*x^3 - (36*I)*a^4*m^2*r^2*sss*x^3 + (15*I)*a^2*m^2*r^4*sss*
      x^3 - (24*I)*a^7*m^3*w*x^3 - (128*I)*a^5*m^3*r^2*w*x^3 + 
     (8*I)*a^3*m^3*r^4*w*x^3 - 8*a^5*cM*x^4 + (2*I)*a^6*m*x^4 + 
     52*a^5*cM*m^2*x^4 + (2*I)*a^6*m^3*x^4 + 10*a^5*r*x^4 + 
     (122*I)*a^4*cM*m*r*x^4 - 106*a^5*m^2*r*x^4 + (22*I)*a^4*cM*m^3*r*x^4 + 
     4*a^5*m^4*r*x^4 - 28*a^3*cM*r^2*x^4 - (102*I)*a^4*m*r^2*x^4 + 
     116*a^3*cM*m^2*r^2*x^4 + (46*I)*a^4*m^3*r^2*x^4 + 30*a^3*r^3*x^4 + 
     (128*I)*a^2*cM*m*r^3*x^4 - 130*a^3*m^2*r^3*x^4 - 16*a*cM*r^4*x^4 - 
     (68*I)*a^2*m*r^4*x^4 + 24*a*r^5*x^4 + 8*a^5*m^2*r*sss*x^4 + 
     6*a^3*m^2*r^3*sss*x^4 + 68*a^4*m^3*r^3*w*x^4 + (2*I)*a^6*x^5 - 
     6*a^5*cM*m*x^5 - (20*I)*a^6*m^2*x^5 - 2*a^5*cM*m^3*x^5 + 
     (8*I)*a^6*m^4*x^5 + (20*I)*a^4*cM*r*x^5 - 14*a^5*m*r*x^5 + 
     (46*I)*a^4*cM*m^2*r*x^5 + 20*a^5*m^3*r*x^5 - (10*I)*a^4*r^2*x^5 - 
     100*a^3*cM*m*r^2*x^5 - (68*I)*a^4*m^2*r^2*x^5 + (48*I)*a^2*cM*r^3*x^5 + 
     62*a^3*m*r^3*x^5 - (24*I)*a^2*r^4*x^5 + (28*I)*a^4*m^2*r^2*sss*x^5 - 
     (12*I)*a^7*m^3*w*x^5 + (68*I)*a^5*m^3*r^2*w*x^5 - 8*a^5*cM*x^6 - 
     (16*I)*a^6*m*x^6 - 6*a^5*cM*m^2*x^6 + (24*I)*a^6*m^3*x^6 + 6*a^5*r*x^6 - 
     (38*I)*a^4*cM*m*r*x^6 + 28*a^5*m^2*r*x^6 - 52*a^3*cM*r^2*x^6 + 
     (16*I)*a^4*m*r^2*x^6 + 42*a^3*r^3*x^6 - 6*a^5*m^2*r*sss*x^6 + 
     12*a^6*m^3*r*w*x^6 - (2*I)*a^6*x^7 - 2*a^5*cM*m*x^7 + 
     (8*I)*a^6*m^2*x^7 - (20*I)*a^4*cM*r*x^7 + 8*a^5*m*r*x^7 + 
     (18*I)*a^4*r^2*x^7 + (16*I)*a^7*m^3*w*x^7)*rn[r, x] + 
   4*m*w^2*((-3*I)*a^6*m*r - 8*a^5*r^2 - (32*I)*a^4*m*r^3 + 2*a^3*r^4 - 
     (27*I)*a^2*m*r^5 + 6*a*r^6 + I*m*r^7 - 3*a^7*m*x - (40*I)*a^6*r*x + 
     32*a^5*m*r^2*x - (49*I)*a^4*r^3*x + 38*a^3*m*r^4*x - (14*I)*a^2*r^5*x + 
     4*a*m*r^6*x - I*r^7*x + 8*a^7*x^2 + (4*I)*a^6*m*r*x^2 + 38*a^5*r^2*x^2 + 
     (55*I)*a^4*m*r^3*x^2 + 15*a^3*r^4*x^2 + (46*I)*a^2*m*r^5*x^2 - 
     3*a*r^6*x^2 - (2*I)*m*r^7*x^2 + 20*a^7*m*x^3 + (89*I)*a^6*r*x^3 - 
     33*a^5*m*r^2*x^3 + (98*I)*a^4*r^3*x^3 - 53*a^3*m*r^4*x^3 + 
     (20*I)*a^2*r^5*x^3 - 3*a*m*r^6*x^3 - I*r^7*x^3 - 6*a^7*x^4 - 
     (8*I)*a^6*m*r*x^4 - 21*a^5*r^2*x^4 - (33*I)*a^4*m*r^3*x^4 - 
     4*a^3*r^4*x^4 - (22*I)*a^2*m*r^5*x^4 - a*r^6*x^4 - 17*a^7*m*x^5 - 
     (62*I)*a^6*r*x^5 + 4*a^5*m*r^2*x^5 - (62*I)*a^4*r^3*x^5 + 
     18*a^3*m*r^4*x^5 - (12*I)*a^2*r^5*x^5 + (6*I)*a^6*m*r*x^6 - 
     3*a^5*r^2*x^6 + (7*I)*a^4*m*r^3*x^6 - 7*a^3*r^4*x^6 + a^7*m*x^7 + 
     (11*I)*a^6*r*x^7 + (7*I)*a^4*r^3*x^7)*rn[r, x]^2*rp[r, x] + 
   16*m*r*(a^2 + r^2)^2*w*x*(-2 + x^2)*rn[r, x]^2*rp[r, x]^2 + 
   2*m*(-2*a^3 - 2*a^3*m^4 - (8*I)*a^2*m*r - (6*I)*a^2*m^3*r + 6*a*r^2 - 
     4*a*m^2*r^2 - 10*a*m^4*r^2 - (6*I)*m*r^3 - (6*I)*m^3*r^3 + 3*a^3*sss + 
     3*a^3*m^2*sss + (7*I)*a^2*m*r*sss - a*r^2*sss + 7*a*m^2*r^2*sss + 
     (6*I)*m*r^3*sss + 20*a^4*m*w + 10*a^4*m^3*w + (26*I)*a^3*m^2*r*w + 
     4*a^2*m*r^2*w + 30*a^2*m^3*r^2*w + (22*I)*a*m^2*r^3*w + 4*m^3*r^4*w - 
     20*a^5*m^2*w^2 - 38*a^3*m^2*r^2*w^2 - 10*a*m^2*r^4*w^2 - 4*a^3*m*x - 
     (2*I)*a^2*r*x - (18*I)*a^2*m^2*r*x + (14*I)*a^2*m^4*r*x + 22*a*m*r^2*x - 
     26*a*m^3*r^2*x + (6*I)*r^3*x - (12*I)*m^2*r^3*x + 3*a^3*m*sss*x + 
     (11*I)*a^2*r*sss*x - (6*I)*a^2*m^2*r*sss*x + 2*a*m*r^2*sss*x + 
     (7*I)*r^3*sss*x - (2*I)*m^2*r^3*sss*x + 10*a^4*m^2*w*x + 
     (48*I)*a^3*m*r*w*x - (28*I)*a^3*m^3*r*w*x + 14*a^2*m^2*r^2*w*x + 
     (32*I)*a*m*r^3*w*x - (12*I)*a*m^3*r^3*w*x + 8*m^2*r^4*w*x + 
     (4*I)*a^4*m^2*r*w^2*x + (4*I)*m^2*r^5*w^2*x - 2*a^3*x^2 + 
     6*a^3*m^4*x^2 - (14*I)*a^2*m*r*x^2 + (26*I)*a^2*m^3*r*x^2 + 
     6*a*r^2*x^2 + 2*a*m^2*r^2*x^2 + (12*I)*m*r^3*x^2 - a^3*sss*x^2 - 
     5*a^3*m^2*sss*x^2 - (6*I)*a^2*m*r*sss*x^2 + 3*a*r^2*sss*x^2 - 
     9*a*m^2*r^2*sss*x^2 - (5*I)*m*r^3*sss*x^2 - 12*a^4*m*w*x^2 - 
     18*a^4*m^3*w*x^2 - (30*I)*a^3*m^2*r*w*x^2 - 34*a^2*m^3*r^2*w*x^2 - 
     (26*I)*a*m^2*r^3*w*x^2 - 4*m*r^4*w*x^2 + 26*a^5*m^2*w^2*x^2 + 
     56*a^3*m^2*r^2*w^2*x^2 + 14*a*m^2*r^4*w^2*x^2 + 2*a^3*m*x^3 - 
     (2*I)*a^2*r*x^3 + (8*I)*a^2*m^2*r*x^3 + 4*a*m*r^2*x^3 + (6*I)*r^3*x^3 - 
     2*a^3*m*sss*x^3 - (9*I)*a^2*r*sss*x^3 + (4*I)*a^2*m^2*r*sss*x^3 - 
     a*m*r^2*sss*x^3 - (5*I)*r^3*sss*x^3 - 6*a^4*m^2*w*x^3 - 
     (36*I)*a^3*m*r*w*x^3 + (16*I)*a^3*m^3*r*w*x^3 - 2*a^2*m^2*r^2*w*x^3 - 
     (20*I)*a*m*r^3*w*x^3 - (8*I)*a^4*m^2*r*w^2*x^3 + 
     (8*I)*a^2*m^2*r^3*w^2*x^3 - 2*a^5*m^2*w^2*x^4 - 10*a^3*m^2*r^2*w^2*x^4 + 
     (8*I)*a^4*m^2*r*w^2*x^5)*rn[r, x]^2*rp[r, x]^3 + 
   (2*I)*m^4*(2*a^2*m^2 - 2*a^2*sss + 2*cM*r*sss - r^2*sss - 8*a^3*m*w - 
     4*a*m*r^2*w + 12*a^4*w^2 + 12*a^2*r^2*w^2 + 2*r^4*w^2 + a^2*sss*x^2 + 
     4*a^3*m*w*x^2 - 12*a^4*w^2*x^2 - 8*a^2*r^2*w^2*x^2 + 2*a^4*w^2*x^4)*
    rn[r, x]^3*rp[r, x]^3 + 2*cM*((4*I)*a^4*cM*r^2*sss - 3*a^5*m*r^2*sss + 
     (9*I)*a^4*cM*m^2*r^2*sss - (4*I)*a^4*r^3*sss + (12*I)*a^2*cM*r^4*sss + 
     a^3*m*r^4*sss + (12*I)*a^2*cM*m^2*r^4*sss - (8*I)*a^2*r^5*sss + 
     (8*I)*cM*r^6*sss + 2*a*m*r^6*sss + (12*I)*cM*m^2*r^6*sss - 
     (12*I)*r^7*sss - 8*a^6*r^2*w + (28*I)*a^5*cM*m*r^2*w + 
     (40*I)*a^5*cM*m^3*r^2*w + 4*a^4*cM*r^3*w - (24*I)*a^5*m*r^3*w - 
     16*a^4*cM*m^2*r^3*w - (36*I)*a^5*m^3*r^3*w + (36*I)*a^3*cM*m*r^4*w + 
     (12*I)*a^3*cM*m^3*r^4*w - 20*a^2*cM*r^5*w - (68*I)*a^3*m*r^5*w - 
     20*a^2*cM*m^2*r^5*w - (52*I)*a^3*m^3*r^5*w + 4*a^2*r^6*w + 
     (48*I)*a*cM*m*r^6*w + (48*I)*a*cM*m^3*r^6*w - (84*I)*a*m*r^7*w - 
     (68*I)*a*m^3*r^7*w + 12*r^8*w + 28*a^7*m*r^2*w^2 + (38*I)*a^6*r^3*w^2 + 
     (48*I)*a^6*m^2*r^3*w^2 - 6*a^5*m*r^4*w^2 + (146*I)*a^4*r^5*w^2 + 
     (108*I)*a^4*m^2*r^5*w^2 + 8*a^3*m*r^6*w^2 + (162*I)*a^2*r^7*w^2 + 
     (134*I)*a^2*m^2*r^7*w^2 - 6*a*m*r^8*w^2 + (38*I)*r^9*w^2 + 
     (10*I)*m^2*r^9*w^2 + (32*I)*a^4*cM*m*r^2*sss*x - 26*a^5*m^2*r^2*sss*x - 
     (4*I)*a^4*cM*m^3*r^2*sss*x + (68*I)*a^2*cM*m*r^4*sss*x - 
     36*a^3*m^2*r^4*sss*x - (8*I)*a^2*cM*m^3*r^4*sss*x + 
     (16*I)*cM*m*r^6*sss*x - 2*a*m^2*r^6*sss*x + (16*I)*a^7*r*w*x + 
     116*a^6*cM*m*r*w*x + (40*I)*a^7*m^2*r*w*x + 80*a^6*cM*m^3*r*w*x + 
     (128*I)*a^5*cM*r^2*w*x + (180*I)*a^5*cM*m^2*r^2*w*x - 
     (48*I)*a^5*r^3*w*x + 256*a^4*cM*m*r^3*w*x - (48*I)*a^5*m^2*r^3*w*x + 
     164*a^4*cM*m^3*r^3*w*x + (256*I)*a^3*cM*r^4*w*x + 
     (252*I)*a^3*cM*m^2*r^4*w*x - (112*I)*a^3*r^5*w*x - 4*a^2*cM*m*r^5*w*x - 
     (192*I)*a^3*m^2*r^5*w*x + 24*a^2*cM*m^3*r^5*w*x + (32*I)*a*cM*r^6*w*x + 
     (88*I)*a*cM*m^2*r^6*w*x - (48*I)*a*r^7*w*x - (120*I)*a*m^2*r^7*w*x - 
     (56*I)*a^8*m*r*w^2*x + 136*a^7*r^2*w^2*x + 138*a^7*m^2*r^2*w^2*x + 
     (26*I)*a^6*m*r^3*w^2*x + 392*a^5*r^4*w^2*x + 264*a^5*m^2*r^4*w^2*x + 
     (174*I)*a^4*m*r^5*w^2*x + 296*a^3*r^6*w^2*x + 180*a^3*m^2*r^6*w^2*x + 
     (98*I)*a^2*m*r^7*w^2*x + 72*a*r^8*w^2*x + 42*a*m^2*r^8*w^2*x + 
     (30*I)*m*r^9*w^2*x - (4*I)*a^6*cM*sss*x^2 + 3*a^7*m*sss*x^2 - 
     (9*I)*a^6*cM*m^2*sss*x^2 + (8*I)*a^6*r*sss*x^2 + 
     (12*I)*a^4*cM*r^2*sss*x^2 - 19*a^5*m*r^2*sss*x^2 - 
     (38*I)*a^4*cM*m^2*r^2*sss*x^2 - (8*I)*a^4*r^3*sss*x^2 + 
     (56*I)*a^2*cM*r^4*sss*x^2 - 32*a^3*m*r^4*sss*x^2 - 
     (8*I)*a^2*cM*m^2*r^4*sss*x^2 - (40*I)*a^2*r^5*sss*x^2 + 8*a^8*w*x^2 - 
     (28*I)*a^7*cM*m*w*x^2 - (40*I)*a^7*cM*m^3*w*x^2 + 28*a^6*cM*r*w*x^2 + 
     (48*I)*a^7*m*r*w*x^2 + 156*a^6*cM*m^2*r*w*x^2 + (76*I)*a^7*m^3*r*w*x^2 - 
     48*a^6*r^2*w*x^2 + (156*I)*a^5*cM*m*r^2*w*x^2 - 
     (72*I)*a^5*cM*m^3*r^2*w*x^2 + 60*a^4*cM*r^3*w*x^2 - 
     (168*I)*a^5*m*r^3*w*x^2 + 324*a^4*cM*m^2*r^3*w*x^2 + 
     (104*I)*a^5*m^3*r^3*w*x^2 - 80*a^4*r^4*w*x^2 + 
     (448*I)*a^3*cM*m*r^4*w*x^2 + (100*I)*a^3*cM*m^3*r^4*w*x^2 - 
     8*a^2*cM*r^5*w*x^2 - (388*I)*a^3*m*r^5*w*x^2 + 84*a^2*cM*m^2*r^5*w*x^2 - 
     (56*I)*a^3*m^3*r^5*w*x^2 + 68*a^2*r^6*w*x^2 + (48*I)*a*cM*m*r^6*w*x^2 - 
     (52*I)*a*m*r^7*w*x^2 + 12*r^8*w*x^2 - 28*a^9*m*w^2*x^2 - 
     (98*I)*a^8*r*w^2*x^2 - (96*I)*a^8*m^2*r*w^2*x^2 + 72*a^7*m*r^2*w^2*x^2 - 
     (244*I)*a^6*r^3*w^2*x^2 - (192*I)*a^6*m^2*r^3*w^2*x^2 + 
     412*a^5*m*r^4*w^2*x^2 - (180*I)*a^4*r^5*w^2*x^2 - 
     (62*I)*a^4*m^2*r^5*w^2*x^2 + 210*a^3*m*r^6*w^2*x^2 - 
     (132*I)*a^2*r^7*w^2*x^2 - (158*I)*a^2*m^2*r^7*w^2*x^2 + 
     62*a*m*r^8*w^2*x^2 - (18*I)*r^9*w^2*x^2 - (12*I)*a^6*cM*m*sss*x^3 + 
     6*a^7*m^2*sss*x^3 - (72*I)*a^4*cM*m*r^2*sss*x^3 + 
     32*a^5*m^2*r^2*sss*x^3 - (4*I)*a^4*cM*m^3*r^2*sss*x^3 - 
     (60*I)*a^2*cM*m*r^4*sss*x^3 + 42*a^3*m^2*r^4*sss*x^3 - 
     (32*I)*a^7*cM*w*x^3 - (76*I)*a^7*cM*m^2*w*x^3 + (32*I)*a^7*r*w*x^3 + 
     12*a^6*cM*m*r*w*x^3 + (80*I)*a^7*m^2*r*w*x^3 + 12*a^6*cM*m^3*r*w*x^3 - 
     (192*I)*a^5*cM*r^2*w*x^3 - (240*I)*a^5*cM*m^2*r^2*w*x^3 + 
     (64*I)*a^5*r^3*w*x^3 - 72*a^4*cM*m*r^3*w*x^3 + 
     (96*I)*a^5*m^2*r^3*w*x^3 - 68*a^4*cM*m^3*r^3*w*x^3 - 
     (224*I)*a^3*cM*r^4*w*x^3 - (116*I)*a^3*cM*m^2*r^4*w*x^3 + 
     (32*I)*a^3*r^5*w*x^3 + 28*a^2*cM*m*r^5*w*x^3 - 
     (16*I)*a^3*m^2*r^5*w*x^3 - 32*a^9*w^2*x^3 - 30*a^9*m^2*w^2*x^3 - 
     (42*I)*a^8*m*r*w^2*x^3 - 216*a^7*r^2*w^2*x^3 - 270*a^7*m^2*r^2*w^2*x^3 - 
     (362*I)*a^6*m*r^3*w^2*x^3 - 528*a^5*r^4*w^2*x^3 - 
     308*a^5*m^2*r^4*w^2*x^3 - (450*I)*a^4*m*r^5*w^2*x^3 - 
     296*a^3*r^6*w^2*x^3 - 104*a^3*m^2*r^6*w^2*x^3 - 
     (58*I)*a^2*m*r^7*w^2*x^3 - 48*a*r^8*w^2*x^3 - 2*a^7*m*sss*x^4 + 
     (14*I)*a^6*cM*m^2*sss*x^4 - (4*I)*a^6*r*sss*x^4 - 
     (12*I)*a^4*cM*r^2*sss*x^4 + 29*a^5*m*r^2*sss*x^4 + 
     (25*I)*a^4*cM*m^2*r^2*sss*x^4 - (60*I)*a^2*cM*r^4*sss*x^4 + 
     45*a^3*m*r^4*sss*x^4 + (28*I)*a^2*r^5*sss*x^4 - (32*I)*a^7*cM*m*w*x^4 + 
     (60*I)*a^7*cM*m^3*w*x^4 - 8*a^6*cM*r*w*x^4 - (12*I)*a^7*m*r*w*x^4 - 
     8*a^6*cM*m^2*r*w*x^4 - (68*I)*a^7*m^3*r*w*x^4 + 36*a^6*r^2*w*x^4 - 
     (236*I)*a^5*cM*m*r^2*w*x^4 + (112*I)*a^5*cM*m^3*r^2*w*x^4 - 
     84*a^4*cM*r^3*w*x^4 + (60*I)*a^5*m*r^3*w*x^4 - 36*a^4*cM*m^2*r^3*w*x^4 - 
     (80*I)*a^5*m^3*r^3*w*x^4 + 132*a^4*r^4*w*x^4 - 
     (356*I)*a^3*cM*m*r^4*w*x^4 + 12*a^2*cM*r^5*w*x^4 + 
     (192*I)*a^3*m*r^5*w*x^4 - 16*a^2*r^6*w*x^4 + 42*a^9*m*w^2*x^4 + 
     (82*I)*a^8*r*w^2*x^4 + (132*I)*a^8*m^2*r*w^2*x^4 - 
     156*a^7*m*r^2*w^2*x^4 + (262*I)*a^6*r^3*w^2*x^4 + 
     (146*I)*a^6*m^2*r^3*w^2*x^4 - 532*a^5*m*r^4*w^2*x^4 + 
     (54*I)*a^4*r^5*w^2*x^4 - (178*I)*a^4*m^2*r^5*w^2*x^4 - 
     130*a^3*m*r^6*w^2*x^4 + (18*I)*a^2*r^7*w^2*x^4 + 
     (4*I)*a^6*cM*m*sss*x^5 + 4*a^7*m^2*sss*x^5 + (24*I)*a^4*cM*m*r^2*sss*
      x^5 + 12*a^5*m^2*r^2*sss*x^5 + (36*I)*a^7*cM*m^2*w*x^5 - 
     (32*I)*a^7*r*w*x^5 - 8*a^6*cM*m*r*w*x^5 - (88*I)*a^7*m^2*r*w*x^5 - 
     20*a^6*cM*m^3*r*w*x^5 + (32*I)*a^5*cM*r^2*w*x^5 + 
     (68*I)*a^5*cM*m^2*r^2*w*x^5 - (32*I)*a^5*r^3*w*x^5 - 
     40*a^4*cM*m*r^3*w*x^5 - (104*I)*a^5*m^2*r^3*w*x^5 - 16*a^9*w^2*x^5 - 
     30*a^9*m^2*w^2*x^5 + (4*I)*a^8*m*r*w^2*x^5 - 48*a^7*r^2*w^2*x^5 + 
     26*a^7*m^2*r^2*w^2*x^5 + (148*I)*a^6*m*r^3*w^2*x^5 + 
     96*a^5*r^4*w^2*x^5 + 20*a^5*m^2*r^4*w^2*x^5 + (216*I)*a^4*m*r^5*w^2*
      x^5 + 32*a^3*r^6*w^2*x^5 - (4*I)*a^6*cM*sss*x^6 + 9*a^7*m*sss*x^6 - 
     I*a^6*cM*m^2*sss*x^6 - (12*I)*a^4*cM*r^2*sss*x^6 + 
     15*a^5*m*r^2*sss*x^6 + (8*I)*a^4*r^3*sss*x^6 + 8*a^8*w*x^6 - 
     (4*I)*a^7*cM*m*w*x^6 - (4*I)*a^7*cM*m^3*w*x^6 - 36*a^6*cM*r*w*x^6 - 
     (28*I)*a^7*m*r*w*x^6 + 60*a^6*cM*m^2*r*w*x^6 + (20*I)*a^7*m^3*r*w*x^6 + 
     60*a^6*r^2*w*x^6 + (20*I)*a^5*cM*m*r^2*w*x^6 - 12*a^4*cM*r^3*w*x^6 + 
     (12*I)*a^5*m*r^3*w*x^6 + 4*a^4*r^4*w*x^6 - 116*a^9*m*w^2*x^6 + 
     (4*I)*a^8*r*w^2*x^6 - (90*I)*a^8*m^2*r*w^2*x^6 - 170*a^7*m*r^2*w^2*x^6 - 
     (104*I)*a^6*r^3*w^2*x^6 - (154*I)*a^6*m^2*r^3*w^2*x^6 + 
     54*a^5*m*r^4*w^2*x^6 + (4*I)*a^4*r^5*w^2*x^6 + 8*a^9*w^2*x^7 + 
     10*a^9*m^2*w^2*x^7 + (44*I)*a^8*m*r*w^2*x^7 + 32*a^7*r^2*w^2*x^7 - 
     2*a^7*m^2*r^2*w^2*x^7 + (68*I)*a^6*m*r^3*w^2*x^7 - 8*a^5*r^4*w^2*x^7 + 
     22*a^9*m*w^2*x^8 + 42*a^7*m*r^2*w^2*x^8 + (32*I)*a^6*r^3*w^2*x^8)*Y[x] + 
   2*cM*(-8*a^3*cM^2*m*r - 8*a^3*cM^2*m^3*r + 6*a^6*r*sss*w + 
     9*a^6*m^2*r*sss*w + (16*I)*a^5*m*r^2*sss*w + 4*a^4*r^3*sss*w + 
     11*a^4*m^2*r^3*sss*w + (42*I)*a^3*m*r^4*sss*w + 4*a^2*r^5*sss*w + 
     19*a^2*m^2*r^5*sss*w + (54*I)*a*m*r^6*sss*w - 2*r^7*sss*w - 
     m^2*r^7*sss*w + 20*a^7*m^3*r*w^2 + 24*a^5*m^3*r^3*w^2 + 
     60*a^3*m^3*r^5*w^2 + 4*a*m^3*r^7*w^2 - 24*a^3*cM^2*m^2*r*x + 
     (32*I)*a^2*cM^2*m*r^2*x + (32*I)*a^2*cM^2*m^3*r^2*x + 
     (3*I)*a^6*m^3*sss*x - (6*I)*a^7*sss*w*x - (9*I)*a^7*m^2*sss*w*x + 
     24*a^6*m*r*sss*w*x - (8*I)*a^5*r^2*sss*w*x - (39*I)*a^5*m^2*r^2*sss*w*
      x + 36*a^4*m*r^3*sss*w*x + (24*I)*a^3*r^4*sss*w*x - 
     (3*I)*a^3*m^2*r^4*sss*w*x - 14*a^2*m*r^5*sss*w*x + 
     (18*I)*a*r^6*sss*w*x + (9*I)*a*m^2*r^6*sss*w*x + 2*m*r^7*sss*w*x - 
     (20*I)*a^8*m^3*w^2*x - (88*I)*a^6*m^3*r^2*w^2*x - 
     (32*I)*a^4*m^3*r^4*w^2*x - (12*I)*a^2*m^3*r^6*w^2*x - 
     32*a^3*cM^2*m*r*x^2 - 24*a^3*cM^2*m^3*r*x^2 + (96*I)*a^2*cM^2*m^2*r^2*
      x^2 - (8*I)*a^7*m*sss*w*x^2 + 12*a^6*r*sss*w*x^2 + 
     12*a^6*m^2*r*sss*w*x^2 - (8*I)*a^5*m*r^2*sss*w*x^2 + 
     28*a^4*r^3*sss*w*x^2 + 22*a^4*m^2*r^3*sss*w*x^2 + 
     (20*I)*a^3*m*r^4*sss*w*x^2 + 4*a^2*r^5*sss*w*x^2 - 
     26*a^2*m^2*r^5*sss*w*x^2 - (36*I)*a*m*r^6*sss*w*x^2 + 4*r^7*sss*w*x^2 + 
     28*a^7*m^3*r*w^2*x^2 + 128*a^5*m^3*r^3*w^2*x^2 - 
     16*a^3*m^3*r^5*w^2*x^2 - 72*a^3*cM^2*m^2*r*x^3 + 
     (32*I)*a^2*cM^2*m*r^2*x^3 - (4*I)*a^6*m^3*sss*x^3 + 
     (8*I)*a^7*sss*w*x^3 + (16*I)*a^7*m^2*sss*w*x^3 - 60*a^6*m*r*sss*w*x^3 + 
     (32*I)*a^5*r^2*sss*w*x^3 + (78*I)*a^5*m^2*r^2*sss*w*x^3 - 
     124*a^4*m*r^3*sss*w*x^3 + (26*I)*a^3*m^2*r^4*sss*w*x^3 - 
     8*a^2*m*r^5*sss*w*x^3 - (8*I)*a*r^6*sss*w*x^3 + (36*I)*a^8*m^3*w^2*x^3 + 
     (168*I)*a^6*m^3*r^2*w^2*x^3 + (28*I)*a^4*m^3*r^4*w^2*x^3 - 
     24*a^3*cM^2*m*r*x^4 - (2*I)*a^7*m*sss*w*x^4 - 44*a^6*r*sss*w*x^4 - 
     26*a^6*m^2*r*sss*w*x^4 - (10*I)*a^5*m*r^2*sss*w*x^4 - 
     74*a^4*r^3*sss*w*x^4 - 44*a^4*m^2*r^3*sss*w*x^4 - 
     (36*I)*a^3*m*r^4*sss*w*x^4 - 22*a^2*r^5*sss*w*x^4 - 
     76*a^5*m^3*r^3*w^2*x^4 - (4*I)*a^6*m^3*sss*x^5 - (12*I)*a^7*sss*w*x^5 - 
     (2*I)*a^7*m^2*sss*w*x^5 + 10*a^6*m*r*sss*w*x^5 - 
     (34*I)*a^5*r^2*sss*w*x^5 - (20*I)*a^5*m^2*r^2*sss*w*x^5 + 
     38*a^4*m*r^3*sss*w*x^5 - (14*I)*a^3*r^4*sss*w*x^5 + 
     (12*I)*a^8*m^3*w^2*x^5 - (52*I)*a^6*m^3*r^2*w^2*x^5 + 
     8*a^6*r*sss*w*x^6 + 8*a^4*r^3*sss*w*x^6 - 12*a^7*m^3*r*w^2*x^6 - 
     (8*I)*a^8*m^3*w^2*x^7)*rn[r, x]*Y[x] + 
   8*a*w^2*((-9*I)*a^5*r^2 - (23*I)*a^3*r^4 - (17*I)*a*r^6 + 6*a^4*r^3*x + 
     13*a^2*r^5*x + 4*r^7*x - (6*I)*a^7*x^2 + (12*I)*a^5*r^2*x^2 + 
     (41*I)*a^3*r^4*x^2 + (26*I)*a*r^6*x^2 - 6*a^4*r^3*x^3 - 12*a^2*r^5*x^3 - 
     2*r^7*x^3 + (9*I)*a^7*x^4 + (2*I)*a^5*r^2*x^4 - (13*I)*a^3*r^4*x^4 - 
     (6*I)*a*r^6*x^4 + 2*a^4*r^3*x^5 + 3*a^2*r^5*x^5 - (2*I)*a^7*x^6 + 
     (2*I)*a^3*r^4*x^6)*rn[r, x]^2*Y[x] - 4*(a - I*r)*(a + I*r)*w^2*
    ((-3*I)*a^4*r*sss - (8*I)*a^2*r^3*sss - (3*I)*r^5*sss - (6*I)*a^5*m*r*w - 
     12*a^4*r^2*w - (28*I)*a^3*m*r^3*w - 2*a^2*r^4*w - (6*I)*a*m*r^5*w + 
     2*r^6*w - 3*a^5*sss*x + a^3*r^2*sss*x + 2*a*r^4*sss*x - 6*a^6*m*w*x + 
     18*a^4*m*r^2*w*x + (2*I)*a^3*r^3*w*x + 16*a^2*m*r^4*w*x - 
     (2*I)*a*r^5*w*x + 3*m*r^6*w*x + (5*I)*a^4*r*sss*x^2 + 
     (11*I)*a^2*r^3*sss*x^2 + (2*I)*r^5*sss*x^2 + 12*a^6*w*x^2 + 
     (6*I)*a^5*m*r*w*x^2 + 50*a^4*r^2*w*x^2 + (44*I)*a^3*m*r^3*w*x^2 + 
     18*a^2*r^4*w*x^2 + I*a*m*r^5*w*x^2 + 6*a^5*sss*x^3 + a^3*r^2*sss*x^3 - 
     a*r^4*sss*x^3 + 20*a^6*m*w*x^3 - (6*I)*a^5*r*w*x^3 - 4*a^4*m*r^2*w*x^3 - 
     (14*I)*a^3*r^3*w*x^3 - 2*a^2*m*r^4*w*x^3 - (3*I)*a^4*r*sss*x^4 - 
     (5*I)*a^2*r^3*sss*x^4 - 12*a^6*w*x^4 - 36*a^4*r^2*w*x^4 - 
     (26*I)*a^3*m*r^3*w*x^4 - 8*a^2*r^4*w*x^4 - 2*a^5*sss*x^5 - 
     6*a^6*m*w*x^5 + (4*I)*a^5*r*w*x^5 + 5*a^4*m*r^2*w*x^5 + 
     (8*I)*a^3*r^3*w*x^5 + 4*a^6*w*x^6 - (5*I)*a^5*m*r*w*x^6 + 
     8*a^4*r^2*w*x^6)*rn[r, x]^2*rp[r, x]*Y[x] + 
   4*(a - I*r)*((-I)*a + r)*(-2*r^2*sss - 20*a*m*r^2*w + 12*a*m*r^2*sss*w + 
     (2*I)*a^2*m*r*sss*w*x + (2*I)*m*r^3*sss*w*x - a^2*sss*x^2 + 
     r^2*sss*x^2 - 10*a^3*m*w*x^2 + 6*a*m*r^2*w*x^2 + 6*a^3*m*sss*w*x^2 - 
     6*a*m*r^2*sss*w*x^2)*rn[r, x]^2*rp[r, x]^2*Y[x] - 
   2*(4*a^3*m^3 - 8*a^4*w + 8*r^4*w + 6*a^4*sss*w + 9*a^4*m^2*sss*w + 
     11*a^2*m^2*r^2*sss*w - 2*r^4*sss*w + 2*m^2*r^4*sss*w - 9*a^5*m*sss*w^2 - 
     16*a^3*m*r^2*sss*w^2 - 7*a*m*r^4*sss*w^2 - 20*a^6*m^2*w^3 - 
     32*a^4*m^2*r^2*w^3 - 10*a^2*m^2*r^4*w^3 + 2*m^2*r^6*w^3 + 2*a^3*m^4*x - 
     (16*I)*a^3*r*w*x - (16*I)*a*r^3*w*x + (8*I)*a^3*r*sss*w*x + 
     (7*I)*a^3*m^2*r*sss*w*x + (8*I)*a*r^3*sss*w*x + 
     (7*I)*a*m^2*r^3*sss*w*x - (4*I)*a^4*m*r*sss*w^2*x - 
     (6*I)*a^2*m*r^3*sss*w^2*x - (2*I)*m*r^5*sss*w^2*x - 
     (20*I)*a^5*m^2*r*w^3*x - (32*I)*a^3*m^2*r^3*w^3*x - 
     (12*I)*a*m^2*r^5*w^3*x - 2*a^4*sss*w*x^2 - 2*r^4*sss*w*x^2 + 
     7*a^5*m*sss*w^2*x^2 + 12*a^3*m*r^2*sss*w^2*x^2 + 5*a*m*r^4*sss*w^2*x^2 + 
     8*a^6*m^2*w^3*x^2 + 12*a^4*m^2*r^2*w^3*x^2 + 4*a^2*m^2*r^4*w^3*x^2 + 
     (2*I)*a^4*m*r*sss*w^2*x^3 + (2*I)*a^2*m*r^3*sss*w^2*x^3 + 
     (8*I)*a^5*m^2*r*w^3*x^3 + (8*I)*a^3*m^2*r^3*w^3*x^3 + 
     2*a^6*m^2*w^3*x^4 + 2*a^4*m^2*r^2*w^3*x^4)*rn[r, x]^2*rp[r, x]^3*Y[x] + 
   (2*I)*m^2*w*(4*a^3*m*sss - 4*a*cM*m*r*sss + 4*a*m*r^2*sss - 2*a^4*sss*w - 
     3*a^2*r^2*sss*w - r^4*sss*w - 8*a^5*m*w^2 - 12*a^3*m*r^2*w^2 - 
     4*a*m*r^4*w^2 + a^4*sss*w*x^2 + a^2*r^2*sss*w*x^2 + 4*a^5*m*w^2*x^2 + 
     4*a^3*m*r^2*w^2*x^2)*rn[r, x]^3*rp[r, x]^3*Y[x] + 
   (2*I)*sss^2*(-2*r^2 - a^2*x^2 + r^2*x^2)*rn[r, x]^2*rp[r, x]^2*X[r]*Y[x] - 
   2*m*sss^2*(a + I*r*x)*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x] + 
   I*m^2*sss^2*rn[r, x]^3*rp[r, x]^3*X[r]*Y[x] + 
   2*cM*(-2*a^3*cM*m*r^3*sss - (8*I)*a^2*cM^2*m^2*r^3*sss + 
     4*a^3*cM*m^3*r^3*sss - 4*a*cM*m*r^5*sss + 8*a^4*cM^2*r^2*w + 
     24*a^4*cM^2*m^2*r^2*w - (16*I)*a^3*cM^2*m*r^3*w - 6*a^4*cM*r^3*sss*w - 
     (30*I)*a^3*cM*m*r^4*sss*w + 6*a^2*cM*r^5*sss*w - 
     (32*I)*a*cM*m*r^6*sss*w - (18*I)*a^6*cM*r^2*w^2 - 
     (60*I)*a^6*cM*m^2*r^2*w^2 - 4*a^5*cM*m*r^3*w^2 - (60*I)*a^4*cM*r^4*w^2 - 
     (36*I)*a^4*cM*m^2*r^4*w^2 + 4*a^3*cM*m*r^5*w^2 - (90*I)*a^2*cM*r^6*w^2 - 
     (98*I)*a^2*cM*m^2*r^6*w^2 - (24*I)*cM*r^8*w^2 - (7*I)*a^6*r^3*sss*w^2 - 
     (45*I)*a^2*r^7*sss*w^2 - (7*I)*r^9*sss*w^2 - 12*a^8*r^2*w^3 - 
     (28*I)*a^7*m*r^3*w^3 + 8*a^6*r^4*w^3 - (100*I)*a^5*m*r^5*w^3 - 
     14*a^4*r^6*w^3 - (96*I)*a^3*m*r^7*w^3 - 36*a^2*r^8*w^3 - 18*r^10*w^3 - 
     (16*I)*a^4*cM^2*m*r*sss*x + 20*a^5*cM*m^2*r*sss*x - 
     (56*I)*a^2*cM^2*m*r^3*sss*x + 52*a^3*cM*m^2*r^3*sss*x - 
     (64*I)*a^5*cM^2*r*w*x - (48*I)*a^5*cM^2*m^2*r*w*x + 
     24*a^4*cM^2*m*r^2*w*x - (192*I)*a^3*cM^2*r^3*w*x - 
     (128*I)*a^3*cM^2*m^2*r^3*w*x - 40*a^6*cM*m*r*sss*w*x - 
     (16*I)*a^5*cM*r^2*sss*w*x - 100*a^4*cM*m*r^3*sss*w*x - 
     (32*I)*a^3*cM*r^4*sss*w*x - 36*a^2*cM*m*r^5*sss*w*x - 
     (8*I)*a*cM*r^6*sss*w*x - 96*a^7*cM*r*w^2*x - 120*a^7*cM*m^2*r*w^2*x - 
     (198*I)*a^6*cM*m*r^2*w^2*x - 288*a^5*cM*r^3*w^2*x - 
     252*a^5*cM*m^2*r^3*w^2*x - (324*I)*a^4*cM*m*r^4*w^2*x - 
     176*a^3*cM*r^5*w^2*x - 96*a^3*cM*m^2*r^5*w^2*x - 
     (70*I)*a^2*cM*m*r^6*w^2*x - 14*a^7*r^2*sss*w^2*x - 
     66*a^5*r^4*sss*w^2*x - 66*a^3*r^6*sss*w^2*x - 14*a*r^8*sss*w^2*x + 
     (24*I)*a^9*r*w^3*x - 86*a^8*m*r^2*w^3*x - (4*I)*a^7*r^3*w^3*x - 
     234*a^6*m*r^4*w^3*x + (48*I)*a^5*r^5*w^3*x - 192*a^4*m*r^6*w^3*x + 
     (100*I)*a^3*r^7*w^3*x - 24*a^2*m*r^8*w^3*x + (40*I)*a*r^9*w^3*x + 
     22*a^5*cM*m*r*sss*x^2 + (8*I)*a^4*cM^2*m^2*r*sss*x^2 - 
     4*a^5*cM*m^3*r*sss*x^2 - (40*I)*a^2*cM^2*r^3*sss*x^2 + 
     42*a^3*cM*m*r^3*sss*x^2 - 8*a^6*cM^2*w*x^2 - 24*a^6*cM^2*m^2*w*x^2 - 
     (48*I)*a^5*cM^2*m*r*w*x^2 + 8*a^4*cM^2*r^2*w*x^2 - 
     16*a^4*cM^2*m^2*r^2*w*x^2 - (208*I)*a^3*cM^2*m*r^3*w*x^2 - 
     14*a^6*cM*r*sss*w*x^2 - 48*a^4*cM*r^3*sss*w*x^2 - 
     (2*I)*a^3*cM*m*r^4*sss*w*x^2 - 34*a^2*cM*r^5*sss*w*x^2 + 
     (18*I)*a^8*cM*w^2*x^2 + (60*I)*a^8*cM*m^2*w^2*x^2 - 
     96*a^7*cM*m*r*w^2*x^2 + (98*I)*a^6*cM*r^2*w^2*x^2 + 
     (96*I)*a^6*cM*m^2*r^2*w^2*x^2 - 288*a^5*cM*m*r^3*w^2*x^2 + 
     (14*I)*a^4*cM*r^4*w^2*x^2 - (126*I)*a^4*cM*m^2*r^4*w^2*x^2 - 
     172*a^3*cM*m*r^5*w^2*x^2 + (14*I)*a^2*cM*r^6*w^2*x^2 + 
     (13*I)*a^8*r*sss*w^2*x^2 + (25*I)*a^6*r^3*sss*w^2*x^2 + 
     (31*I)*a^2*r^7*sss*w^2*x^2 + 12*a^10*w^3*x^2 + (52*I)*a^9*m*r*w^3*x^2 - 
     32*a^8*r^2*w^3*x^2 + (100*I)*a^7*m*r^3*w^3*x^2 - 80*a^6*r^4*w^3*x^2 + 
     (88*I)*a^5*m*r^5*w^3*x^2 + 28*a^4*r^6*w^3*x^2 + 
     (112*I)*a^3*m*r^7*w^3*x^2 + 16*a^2*r^8*w^3*x^2 + 
     (8*I)*a^4*cM^2*m*r*sss*x^3 + 8*a^5*cM*m^2*r*sss*x^3 - 
     24*a^6*cM^2*m*w*x^3 - (16*I)*a^5*cM^2*m^2*r*w*x^3 + 
     (8*I)*a^7*cM*sss*w*x^3 - 4*a^6*cM*m*r*sss*w*x^3 + 
     (64*I)*a^5*cM*r^2*sss*w*x^3 + 20*a^4*cM*m*r^3*sss*w*x^3 + 
     (56*I)*a^3*cM*r^4*sss*w*x^3 + (62*I)*a^8*cM*m*w^2*x^3 + 
     32*a^7*cM*r*w^2*x^3 - 36*a^7*cM*m^2*r*w^2*x^3 + 
     (332*I)*a^6*cM*m*r^2*w^2*x^3 + 64*a^5*cM*r^3*w^2*x^3 - 
     20*a^5*cM*m^2*r^3*w^2*x^3 + (350*I)*a^4*cM*m*r^4*w^2*x^3 + 
     2*a^9*sss*w^2*x^3 - 10*a^7*r^2*sss*w^2*x^3 + 22*a^5*r^4*sss*w^2*x^3 + 
     34*a^3*r^6*sss*w^2*x^3 + 18*a^10*m*w^3*x^3 + (28*I)*a^9*r*w^3*x^3 + 
     106*a^8*m*r^2*w^3*x^3 + (164*I)*a^7*r^3*w^3*x^3 + 
     204*a^6*m*r^4*w^3*x^3 + (84*I)*a^5*r^5*w^3*x^3 + 176*a^4*m*r^6*w^3*x^3 - 
     (4*I)*a^3*r^7*w^3*x^3 - (8*I)*a^4*cM^2*r*sss*x^4 + 
     6*a^5*cM*m*r*sss*x^4 - 8*a^6*cM^2*w*x^4 + 16*a^6*cM^2*m^2*w*x^4 + 
     (16*I)*a^5*cM^2*m*r*w*x^4 - 14*a^6*cM*r*sss*w*x^4 - 
     2*a^4*cM*r^3*sss*w*x^4 - (30*I)*a^8*cM*w^2*x^4 - 
     (60*I)*a^8*cM*m^2*w^2*x^4 + 4*a^7*cM*m*r*w^2*x^4 - 
     (84*I)*a^6*cM*r^2*w^2*x^4 - (98*I)*a^6*cM*m^2*r^2*w^2*x^4 + 
     52*a^5*cM*m*r^3*w^2*x^4 + (34*I)*a^4*cM*r^4*w^2*x^4 + 
     (2*I)*a^8*r*sss*w^2*x^4 - (4*I)*a^6*r^3*sss*w^2*x^4 - 24*a^10*w^3*x^4 - 
     (40*I)*a^9*m*r*w^3*x^4 + 122*a^8*r^2*w^3*x^4 - 
     (52*I)*a^7*m*r^3*w^3*x^4 + 212*a^6*r^4*w^3*x^4 + 
     (60*I)*a^5*m*r^5*w^3*x^4 + 18*a^4*r^6*w^3*x^4 - 
     (8*I)*a^5*cM*r^2*sss*w*x^5 + (8*I)*a^8*cM*m*w^2*x^5 + 
     16*a^7*cM*r*w^2*x^5 - 20*a^7*cM*m^2*r*w^2*x^5 + 
     (32*I)*a^6*cM*m*r^2*w^2*x^5 + 8*a^9*sss*w^2*x^5 + 
     40*a^7*r^2*sss*w^2*x^5 + 32*a^5*r^4*sss*w^2*x^5 + 28*a^10*m*w^3*x^5 - 
     (124*I)*a^9*r*w^3*x^5 + 94*a^8*m*r^2*w^3*x^5 - (256*I)*a^7*r^3*w^3*x^5 + 
     126*a^6*m*r^4*w^3*x^5 - (84*I)*a^5*r^5*w^3*x^5 + (16*I)*a^8*cM*w^2*x^6 + 
     (2*I)*a^8*cM*m^2*w^2*x^6 + 20*a^7*cM*m*r*w^2*x^6 + 
     (48*I)*a^6*cM*r^2*w^2*x^6 - (8*I)*a^8*r*sss*w^2*x^6 - 4*a^10*w^3*x^6 + 
     (4*I)*a^9*m*r*w^3*x^6 - 92*a^8*r^2*w^3*x^6 + (28*I)*a^7*m*r^3*w^3*x^6 - 
     104*a^6*r^4*w^3*x^6 + 10*a^10*m*w^3*x^7 + (48*I)*a^9*r*w^3*x^7 + 
     30*a^8*m*r^2*w^3*x^7 + (64*I)*a^7*r^3*w^3*x^7)*Y[x]^2 + 
   2*a*cM*m*(-4*a*cM*m*r^4*sss*w - 9*a^6*r*sss*w^2 - 16*a^4*r^3*sss*w^2 - 
     19*a^2*r^5*sss*w^2 - 8*r^7*sss*w^2 - 20*a^7*m*r*w^3 - 36*a^5*m*r^3*w^3 - 
     52*a^3*m*r^5*w^3 - 16*a*m*r^7*w^3 + (8*I)*a^3*cM^2*x + 
     (8*I)*a^3*cM^2*m^2*x + (12*I)*a^4*cM*m*r*sss*w*x + 
     (20*I)*a^2*cM*m*r^3*sss*w*x + (42*I)*a^5*r^2*sss*w^2*x + 
     (23*I)*a^3*r^4*sss*w^2*x - (6*I)*a*r^6*sss*w^2*x + (20*I)*a^8*m*w^3*x + 
     (92*I)*a^6*m*r^2*w^3*x + (80*I)*a^4*m*r^4*w^3*x + 
     (24*I)*a^2*m*r^6*w^3*x + (24*I)*a^3*cM^2*m*x^2 - 
     20*a^3*cM*m*r^2*sss*w*x^2 - 15*a^6*r*sss*w^2*x^2 - 
     22*a^4*r^3*sss*w^2*x^2 + a^2*r^5*sss*w^2*x^2 - 32*a^7*m*r*w^3*x^2 - 
     104*a^5*m*r^3*w^3*x^2 - 28*a^3*m*r^5*w^3*x^2 + (8*I)*a^3*cM^2*x^3 - 
     (8*I)*a^4*cM*m*r*sss*w*x^3 - (54*I)*a^5*r^2*sss*w^2*x^3 - 
     (35*I)*a^3*r^4*sss*w^2*x^3 - (24*I)*a^8*m*w^3*x^3 - 
     (96*I)*a^6*m*r^2*w^3*x^3 - (40*I)*a^4*m*r^4*w^3*x^3 + 
     22*a^6*r*sss*w^2*x^4 + 26*a^4*r^3*sss*w^2*x^4 + 28*a^5*m*r^3*w^3*x^4 + 
     (6*I)*a^5*r^2*sss*w^2*x^5 - (4*I)*a^8*m*w^3*x^5 + 
     (12*I)*a^6*m*r^2*w^3*x^5 + 4*a^7*m*r*w^3*x^6)*rn[r, x]*Y[x]^2 + 
   8*r*w^2*((-3*I)*r^7 - 3*a^7*x + a^7*x^3)*rn[r, x]^2*Y[x]^2 - 
   (16*I)*a^2*cM^3*r*sss*rn[r, x]*rp[r, x]*Y[x]^2 - 
   4*(a - I*r)^2*(a + I*r)^2*w^4*((3*I)*a^4*r + (6*I)*a^2*r^3 + (3*I)*r^5 + 
     3*a^5*x - 2*a^3*r^2*x + a*r^4*x - (4*I)*a^4*r*x^2 - I*a^2*r^3*x^2 - 
     4*a^5*x^3 + 5*a^3*r^2*x^3 + (3*I)*a^4*r*x^4 + 3*a^5*x^5)*rn[r, x]^2*
    rp[r, x]*Y[x]^2 - 2*w*(4*a^2*r^2*sss + 3*a^6*sss*w^2 + 
     7*a^4*r^2*sss*w^2 + 5*a^2*r^4*sss*w^2 + r^6*sss*w^2 + 10*a^7*m*w^3 + 
     20*a^5*m*r^2*w^3 + 10*a^3*m*r^4*w^3 + I*a^5*r*sss*w^2*x + 
     (2*I)*a^3*r^3*sss*w^2*x + I*a*r^5*sss*w^2*x + (10*I)*a^6*m*r*w^3*x + 
     (20*I)*a^4*m*r^3*w^3*x + (10*I)*a^2*m*r^5*w^3*x - a^6*sss*w^2*x^2 - 
     2*a^4*r^2*sss*w^2*x^2 - a^2*r^4*sss*w^2*x^2)*rn[r, x]^2*rp[r, x]^3*
    Y[x]^2 + (4*I)*a^2*m^2*w^2*(cM*r*sss + a^4*w^2 + 2*a^2*r^2*w^2 + r^4*w^2)*
    rn[r, x]^3*rp[r, x]^3*Y[x]^2 + (4*I)*cM*r*sss^2*
    (r^4 - 2*a^4*x^2 + a^4*x^4)*X[r]*Y[x]^2 + 2*a^2*cM*m*r*sss^2*
    (a - (4*I)*r*x + 3*a*x^2)*rn[r, x]*X[r]*Y[x]^2 + 
   2*(a^2 + r^2)*sss^2*w*rn[r, x]^2*rp[r, x]^3*X[r]*Y[x]^2 - 
   2*a^2*cM*(-4*a*cM^2*m*r^2*sss + 4*a^2*cM^2*r^2*sss*w + 
     (18*I)*a^3*cM*m*r^2*sss*w - (16*I)*a*cM^2*m*r^3*sss*w + 
     12*a^2*cM*m^2*r^3*sss*w + 24*a^3*cM^2*m*r^2*w^2 - 
     (16*I)*a^2*cM^2*r^3*w^2 - (9*I)*a^4*cM*r^2*sss*w^2 - 
     (18*I)*a^2*cM*r^4*sss*w^2 + (37*I)*a^2*r^5*sss*w^2 - 
     (21*I)*cM*r^6*sss*w^2 - (40*I)*a^5*cM*m*r^2*w^3 - 8*a^4*cM*r^3*w^3 - 
     (36*I)*a^3*cM*m*r^4*w^3 - 8*a^2*cM*r^5*w^3 - (84*I)*a*cM*m*r^6*w^3 - 
     (6*I)*a^6*r^3*w^4 - (34*I)*a^4*r^5*w^4 - (18*I)*a^2*r^7*w^4 + 
     (10*I)*r^9*w^4 - (16*I)*a^3*cM^2*r*sss*w*x - (48*I)*a*cM^2*r^3*sss*w*x - 
     (48*I)*a^4*cM^2*m*r*w^2*x - (160*I)*a^2*cM^2*m*r^3*w^2*x - 
     20*a^5*cM*r*sss*w^2*x - 48*a^3*cM*r^3*sss*w^2*x - 
     36*a*cM*r^5*sss*w^2*x - 80*a^6*cM*m*r*w^3*x - (72*I)*a^5*cM*r^2*w^3*x - 
     172*a^4*cM*m*r^3*w^3*x - (112*I)*a^3*cM*r^4*w^3*x - 
     120*a^2*cM*m*r^5*w^3*x + (8*I)*a*cM*r^6*w^3*x - 20*a^7*r^2*w^4*x - 
     78*a^5*r^4*w^4*x - 60*a^3*r^6*w^4*x - 2*a*r^8*w^4*x + 
     4*a^3*cM^2*m*sss*x^2 - 4*a^4*cM^2*sss*w*x^2 - (18*I)*a^5*cM*m*sss*w*
      x^2 + (16*I)*a^3*cM^2*m*r*sss*w*x^2 - (46*I)*a^3*cM*m*r^2*sss*w*x^2 - 
     24*a^5*cM^2*m*w^2*x^2 - 8*a^3*cM^2*m*r^2*w^2*x^2 - 
     (16*I)*a^2*cM^2*r^3*w^2*x^2 + (9*I)*a^6*cM*sss*w^2*x^2 + 
     (26*I)*a^4*cM*r^2*sss*w^2*x^2 + (5*I)*a^2*cM*r^4*sss*w^2*x^2 + 
     (18*I)*a^2*r^5*sss*w^2*x^2 + (40*I)*a^7*cM*m*w^3*x^2 - 
     12*a^6*cM*r*w^3*x^2 + (56*I)*a^5*cM*m*r^2*w^3*x^2 - 
     92*a^4*cM*r^3*w^3*x^2 - (48*I)*a^3*cM*m*r^4*w^3*x^2 - 
     24*a^2*cM*r^5*w^3*x^2 + (10*I)*a^8*r*w^4*x^2 + (14*I)*a^6*r^3*w^4*x^2 + 
     (38*I)*a^4*r^5*w^4*x^2 + (34*I)*a^2*r^7*w^4*x^2 + 
     (16*I)*a^4*cM^2*m*r*w^2*x^3 - 16*a^5*cM*r*sss*w^2*x^3 - 
     24*a^3*cM*r^3*sss*w^2*x^3 + (16*I)*a^7*cM*w^3*x^3 - 
     36*a^6*cM*m*r*w^3*x^3 + (168*I)*a^5*cM*r^2*w^3*x^3 - 
     84*a^4*cM*m*r^3*w^3*x^3 + (136*I)*a^3*cM*r^4*w^3*x^3 + 4*a^9*w^4*x^3 + 
     60*a^5*r^4*w^4*x^3 + 64*a^3*r^6*w^4*x^3 + 8*a^5*cM^2*m*w^2*x^4 - 
     (32*I)*a^4*cM^2*r*w^2*x^4 - (4*I)*a^6*cM*sss*w^2*x^4 - 
     (4*I)*a^4*cM*r^2*sss*w^2*x^4 - (20*I)*a^7*cM*m*w^3*x^4 + 
     28*a^6*cM*r*w^3*x^4 + (4*I)*a^5*cM*m*r^2*w^3*x^4 + 
     84*a^4*cM*r^3*w^3*x^4 - (16*I)*a^6*r^3*w^4*x^4 - 
     (16*I)*a^4*r^5*w^4*x^4 - (8*I)*a^7*cM*w^3*x^5 - 20*a^6*cM*m*r*w^3*x^5 - 
     (72*I)*a^5*cM*r^2*w^3*x^5 + 6*a^9*w^4*x^5 + 48*a^7*r^2*w^4*x^5 + 
     42*a^5*r^4*w^4*x^5 - (24*I)*a^8*r*w^4*x^6 - (24*I)*a^6*r^3*w^4*x^6)*
    Y[x]^3 + 2*a^2*cM*w^2*(8*a*cM*m*r^4*sss + 3*a^6*r*sss*w + 
     7*a^4*r^3*sss*w + 9*a^2*r^5*sss*w + 5*r^7*sss*w + 10*a^7*m*r*w^2 + 
     24*a^5*m*r^3*w^2 + 26*a^3*m*r^5*w^2 + 12*a*m*r^7*w^2 + 
     (9*I)*a^6*m*sss*x - (12*I)*a^4*cM*m*r*sss*x - (16*I)*a^2*cM*m*r^3*sss*
      x - (3*I)*a^7*sss*w*x - (15*I)*a^5*r^2*sss*w*x - 
     (13*I)*a^3*r^4*sss*w*x - I*a*r^6*sss*w*x - (10*I)*a^8*m*w^2*x - 
     (48*I)*a^6*m*r^2*w^2*x - (58*I)*a^4*m*r^4*w^2*x - 
     (20*I)*a^2*m*r^6*w^2*x + 16*a^3*cM*m*r^2*sss*x^2 + 6*a^6*r*sss*w*x^2 + 
     12*a^4*r^3*sss*w*x^2 + 6*a^2*r^5*sss*w*x^2 + 18*a^7*m*r*w^2*x^2 + 
     44*a^5*m*r^3*w^2*x^2 + 26*a^3*m*r^5*w^2*x^2 - (2*I)*a^6*m*sss*x^3 + 
     (4*I)*a^4*cM*m*r*sss*x^3 + (2*I)*a^7*sss*w*x^3 + 
     (12*I)*a^5*r^2*sss*w*x^3 + (10*I)*a^3*r^4*sss*w*x^3 + 
     (6*I)*a^8*m*w^2*x^3 + (20*I)*a^6*m*r^2*w^2*x^3 + 
     (14*I)*a^4*m*r^4*w^2*x^3 - 4*a^6*r*sss*w*x^4 - 4*a^4*r^3*sss*w*x^4)*
    rn[r, x]*Y[x]^3 + 4*a^2*(a^2 + r^2)^3*w^5*rn[r, x]^2*rp[r, x]^3*Y[x]^3 + 
   (4*I)*a^2*cM*sss^2*(-(cM*r^2) + r^3 + a^2*cM*x^2)*X[r]*Y[x]^3 + 
   (2*I)*a^2*cM*sss^2*(I*a^2*r*w + I*r^3*w - a^2*m*x + a^3*w*x + 
     3*a*r^2*w*x + (2*I)*a^2*r*w*x^2)*rn[r, x]*X[r]*Y[x]^3 + 
   4*a^4*cM^2*w^2*((-4*I)*cM*r^3*sss + 6*a*m*r^3*sss + 4*a^2*cM*r^2*w - 
     (5*I)*a^4*r^2*w^2 - (6*I)*a^2*r^4*w^2 - (13*I)*r^6*w^2 - 
     (32*I)*a*cM*r^3*w*x - 10*a^5*r*w^2*x - 22*a^3*r^3*w^2*x - 
     24*a*r^5*w^2*x + (4*I)*a^2*cM*r*sss*x^2 - 4*a^4*cM*w*x^2 + 
     (5*I)*a^6*w^2*x^2 + (6*I)*a^4*r^2*w^2*x^2 + I*a^2*r^4*w^2*x^2 - 
     6*a^5*r*w^2*x^3 - 18*a^3*r^3*w^2*x^3 + (12*I)*a^4*r^2*w^2*x^4)*Y[x]^4 + 
   (4*I)*a^4*cM*w^3*((2*I)*cM*r^4*sss + I*a^6*r*w^2 + (3*I)*a^4*r^3*w^2 + 
     (3*I)*a^2*r^5*w^2 + I*r^7*w^2 + 2*a^3*cM*r*sss*x + 2*a*cM*r^3*sss*x + 
     a^7*w^2*x + 5*a^5*r^2*w^2*x + 7*a^3*r^4*w^2*x + 3*a*r^6*w^2*x + 
     (2*I)*a^2*cM*r^2*sss*x^2 + (2*I)*a^6*r*w^2*x^2 + (4*I)*a^4*r^3*w^2*x^2 + 
     (2*I)*a^2*r^5*w^2*x^2)*rn[r, x]*Y[x]^4 - (8*I)*a^6*cM^2*r*w^3*
    ((-I)*r^2*sss + 4*a*cM*x)*Y[x]^5}

